Tidal deformations of a spinning compact object

The deformability of a compact object induced by a perturbing tidal field is encoded in the tidal Love numbers, which depend sensibly on the object's internal structure. These numbers are known only for static, spherically-symmetric objects. As a first step to compute the tidal Love numbers of a spinning compact star, here we extend powerful perturbative techniques to compute the exterior geometry of a spinning object distorted by an axisymmetric tidal field to second order in the angular momentum. The spin of the object introduces couplings between electric and magnetic deformations and new classes of induced Love numbers emerge. For example, a spinning object immersed in a quadrupolar, electric tidal field can acquire some induced mass, spin, quadrupole, octupole and hexadecapole moments to second order in the spin. The deformations are encoded in a set of inhomogeneous differential equations which, remarkably, can be solved analytically in vacuum. We discuss certain subtleties in defining the multipole moments of the central object, which are due to the difficulty in separating the tidal field from the linear response of the object in the solution. By extending the standard procedure to identify the linear response in the static case, we prove analytically that the Love numbers of a Kerr black hole remain zero to second order in the spin. As a by-product, we provide the explicit form for a slowly-rotating, tidally-deformed Kerr black hole to quadratic order in the spin, and discuss its geodesic and geometrical properties.

==> anc/BH_full_metric_polar-led_TOT_l2m0.m <==
{{-1 + (2*\[CapitalMu])/r + (3*Sqrt[5/Pi]*\[Alpha]*\[Epsilon]p*
     (r - 2*\[CapitalMu])^2*(1 + 3*Cos[2*\[Theta]]))/(8*\[CapitalMu]^2) + 
   \[Epsilon]a^2*((3*\[Alpha]*\[Epsilon]p*\[CapitalMu]*\[Chi]^2*
       (558*r^4 - 773*r^3*\[CapitalMu] + 344*r^2*\[CapitalMu]^2 + 
        112*r*\[CapitalMu]^3 + 104*\[CapitalMu]^4 + 
        4*(30*r^4 - 305*r^3*\[CapitalMu] + 152*r^2*\[CapitalMu]^2 + 
          104*r*\[CapitalMu]^3 - 104*\[CapitalMu]^4)*Cos[2*\[Theta]] + 
        5*(18*r^4 - 75*r^3*\[CapitalMu] + 40*r^2*\[CapitalMu]^2 + 
          48*r*\[CapitalMu]^3 - 40*\[CapitalMu]^4)*Cos[4*\[Theta]]))/
      (64*Sqrt[5*Pi]*r^5) + (\[CapitalMu]^3*\[Chi]^2*
       (-2*r^2 + 4*\[CapitalMu]^2 + (3*r^2 + r*\[CapitalMu] - 
          6*\[CapitalMu]^2)*Sin[\[Theta]]^2))/r^5), 0, 0, 
  -(\[Epsilon]a*\[Chi]*(60*Sqrt[5]*r^2*\[Alpha]*\[Epsilon]p + 
      45*Sqrt[5]*r*\[Alpha]*\[Epsilon]p*\[CapitalMu] + 
      4*(10*Sqrt[Pi] - 9*Sqrt[5]*\[Alpha]*\[Epsilon]p)*\[CapitalMu]^2 + 
      15*Sqrt[5]*\[Alpha]*\[Epsilon]p*(5*r - 4*\[CapitalMu])*\[CapitalMu]*
       Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(20*Sqrt[Pi]*r)}, 
 {0, r/(r - 2*\[CapitalMu]) + (3*Sqrt[5/Pi]*r^2*\[Alpha]*\[Epsilon]p*
     (1 + 3*Cos[2*\[Theta]]))/(8*\[CapitalMu]^2) + 
   (\[Epsilon]a^2*\[CapitalMu]*\[Chi]^2*
     (-1120*\[CapitalMu]^2*(r^2 - 3*r*\[CapitalMu] + 10*\[CapitalMu]^2 + 
        3*(r^2 - 7*r*\[CapitalMu] + 10*\[CapitalMu]^2)*Cos[2*\[Theta]]) + 
      3*Sqrt[5/Pi]*\[Alpha]*\[Epsilon]p*(-896*\[CapitalMu]^2*
         (7*r^2 - 15*r*\[CapitalMu] + 10*\[CapitalMu]^2) + 
        32*(r - 2*\[CapitalMu])*(10*r^3 + 20*r^2*\[CapitalMu] - 
          4*r*\[CapitalMu]^2 - 55*\[CapitalMu]^3)*(1 + 3*Cos[2*\[Theta]]) - 
        (r - 2*\[CapitalMu])*(6*r^3 - 93*r^2*\[CapitalMu] + 
          62*r*\[CapitalMu]^2 + 100*\[CapitalMu]^3)*(9 + 20*Cos[2*\[Theta]] + 
          35*Cos[4*\[Theta]]))))/(2240*r^3*(r - 2*\[CapitalMu])^2), 0, 0}, 
 {0, 0, (-30*Sqrt[5]*r^6*\[Alpha]*\[Epsilon]p + 
    40*Sqrt[Pi]*r^4*\[CapitalMu]^2 + 60*Sqrt[5]*r^4*\[Alpha]*\[Epsilon]p*
     \[CapitalMu]^2 + 33*Sqrt[5]*r^3*\[Alpha]*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalMu]^3*\[Chi]^2 + 12*Sqrt[5]*r^2*\[Alpha]*\[Epsilon]a^2*
     \[Epsilon]p*\[CapitalMu]^4*\[Chi]^2 - 80*Sqrt[Pi]*r*\[Epsilon]a^2*
     \[CapitalMu]^5*\[Chi]^2 + 60*Sqrt[5]*r*\[Alpha]*\[Epsilon]a^2*
     \[Epsilon]p*\[CapitalMu]^5*\[Chi]^2 - 160*Sqrt[Pi]*\[Epsilon]a^2*
     \[CapitalMu]^6*\[Chi]^2 + 6*Sqrt[5]*\[Alpha]*\[Epsilon]p*
     (15*r^6 - 30*r^4*\[CapitalMu]^2 + 15*r^3*\[Epsilon]a^2*\[CapitalMu]^3*
       \[Chi]^2 + 120*r^2*\[Epsilon]a^2*\[CapitalMu]^4*\[Chi]^2 - 
      64*r*\[Epsilon]a^2*\[CapitalMu]^5*\[Chi]^2 - 168*\[Epsilon]a^2*
       \[CapitalMu]^6*\[Chi]^2)*Cos[\[Theta]]^2 + 
    5*Sqrt[5]*\[Alpha]*\[Epsilon]a^2*\[Epsilon]p*\[CapitalMu]^3*
     (-63*r^3 - 252*r^2*\[CapitalMu] + 68*r*\[CapitalMu]^2 + 
      336*\[CapitalMu]^3)*\[Chi]^2*Cos[\[Theta]]^4 + 
    120*Sqrt[Pi]*\[Epsilon]a^2*\[CapitalMu]^5*(r + 2*\[CapitalMu])*\[Chi]^2*
     Sin[\[Theta]]^2)/(40*Sqrt[Pi]*r^2*\[CapitalMu]^2), 0}, 
 {-(\[Epsilon]a*\[Chi]*(60*Sqrt[5]*r^2*\[Alpha]*\[Epsilon]p + 
      45*Sqrt[5]*r*\[Alpha]*\[Epsilon]p*\[CapitalMu] + 
      4*(10*Sqrt[Pi] - 9*Sqrt[5]*\[Alpha]*\[Epsilon]p)*\[CapitalMu]^2 + 
      15*Sqrt[5]*\[Alpha]*\[Epsilon]p*(5*r - 4*\[CapitalMu])*\[CapitalMu]*
       Cos[2*\[Theta]])*Sin[\[Theta]]^2)/(20*Sqrt[Pi]*r), 0, 0, 
  (Sin[\[Theta]]^2*(-30*Sqrt[5]*r^6*\[Alpha]*\[Epsilon]p + 
     40*Sqrt[Pi]*r^4*\[CapitalMu]^2 + 60*Sqrt[5]*r^4*\[Alpha]*\[Epsilon]p*
      \[CapitalMu]^2 + 33*Sqrt[5]*r^3*\[Alpha]*\[Epsilon]a^2*\[Epsilon]p*
      \[CapitalMu]^3*\[Chi]^2 + 12*Sqrt[5]*r^2*\[Alpha]*\[Epsilon]a^2*
      \[Epsilon]p*\[CapitalMu]^4*\[Chi]^2 - 80*Sqrt[Pi]*r*\[Epsilon]a^2*
      \[CapitalMu]^5*\[Chi]^2 + 60*Sqrt[5]*r*\[Alpha]*\[Epsilon]a^2*
      \[Epsilon]p*\[CapitalMu]^5*\[Chi]^2 - 160*Sqrt[Pi]*\[Epsilon]a^2*
      \[CapitalMu]^6*\[Chi]^2 + 6*Sqrt[5]*\[Alpha]*\[Epsilon]p*
      (15*r^6 - 30*r^4*\[CapitalMu]^2 + 15*r^3*\[Epsilon]a^2*\[CapitalMu]^3*
        \[Chi]^2 + 120*r^2*\[Epsilon]a^2*\[CapitalMu]^4*\[Chi]^2 - 
       64*r*\[Epsilon]a^2*\[CapitalMu]^5*\[Chi]^2 - 168*\[Epsilon]a^2*
        \[CapitalMu]^6*\[Chi]^2)*Cos[\[Theta]]^2 + 
     5*Sqrt[5]*\[Alpha]*\[Epsilon]a^2*\[Epsilon]p*\[CapitalMu]^3*
      (-63*r^3 - 252*r^2*\[CapitalMu] + 68*r*\[CapitalMu]^2 + 
       336*\[CapitalMu]^3)*\[Chi]^2*Cos[\[Theta]]^4 + 
     120*Sqrt[Pi]*\[Epsilon]a^2*\[CapitalMu]^5*(r + 2*\[CapitalMu])*\[Chi]^2*
      Sin[\[Theta]]^2))/(40*Sqrt[Pi]*r^2*\[CapitalMu]^2)}}


==> anc/coefficients.m <==
{(-6*r^3*\[Epsilon]a^2*H0[r]*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
    (-2*(l + l^2 - m^2)*\[CapitalOmega]^2 + 4*(l + l^2 - m^2)*\[CapitalOmega]*
      \[Omega]1[r] - 2*(l + l^2 - m^2 - 4*r^2*\[Kappa]*P[r] - 
       4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
     r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
   2*H2[r]*(56*r^3*\[Epsilon]a^2*M[r]^4*Derivative[1][\[Omega]1][r]^2 + 
     4*\[Epsilon]a^2*M[r]^3*(12*E^\[Nu][r]*\[Eta]2[r] + 
       r^4*(8*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
         24*Derivative[1][\[Omega]1][r]^2 + l*Derivative[1][\[Omega]1][r]^2 + 
         l^2*Derivative[1][\[Omega]1][r]^2 + 4*\[Kappa]*\[Rho][r]*
          (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
           r^2*Derivative[1][\[Omega]1][r]^2) + 4*\[Kappa]*P[r]*
          (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           3*r^2*Derivative[1][\[Omega]1][r]^2))) - 
     2*r*M[r]^2*(12*E^\[Nu][r] + 6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 
       6*l*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 6*l^2*r^2*\[Epsilon]a^2*
        \[CapitalOmega]^2 - 6*m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 
       72*E^\[Nu][r]*\[Epsilon]a^2*v2[r] + 6*E^\[Nu][r]*l*\[Epsilon]a^2*
        v2[r] + 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*v2[r] + 
       24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] + 12*E^\[Nu][r]*l*\[Epsilon]a^2*
        \[Eta]0[r] + 12*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]0[r] + 
       36*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 18*E^\[Nu][r]*l*\[Epsilon]a^2*
        \[Eta]2[r] - 18*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]2[r] - 
       24*E^\[Nu][r]*r^2*\[Kappa]*\[Rho][r] - 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*
        \[Kappa]*\[Eta]0[r]*\[Rho][r] + 72*E^\[Nu][r]*r^2*\[Epsilon]a^2*
        \[Kappa]*\[Eta]2[r]*\[Rho][r] + 12*l*r^2*\[Epsilon]a^2*
        \[CapitalOmega]*\[Omega]1[r] + 12*l^2*r^2*\[Epsilon]a^2*
        \[CapitalOmega]*\[Omega]1[r] + 12*m^2*r^2*\[Epsilon]a^2*
        \[CapitalOmega]*\[Omega]1[r] - 48*r^4*\[Epsilon]a^2*\[Kappa]*
        \[CapitalOmega]*\[Rho][r]*\[Omega]1[r] - 6*l*r^2*\[Epsilon]a^2*
        \[Omega]1[r]^2 - 6*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
       6*m^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 104*r^4*\[Epsilon]a^2*
        \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 4*l*r^4*\[Epsilon]a^2*\[Kappa]*
        \[Rho][r]*\[Omega]1[r]^2 + 4*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]^2 - 16*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*
        \[Omega]1[r]^2 - 96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*
        Derivative[1][\[Rho]][r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
        \[Eta]2[r]*Derivative[1][\[Rho]][r] + 8*r^5*\[Epsilon]a^2*\[Kappa]*
        \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 64*r^5*\[Epsilon]a^2*
        \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
       29*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
       2*l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
       2*l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
       8*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 
       4*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(-32*\[Omega]1[r]^2 - 
         16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         r^2*Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Epsilon]a^2*\[Kappa]*
        P[r]*(36*E^\[Nu][r]*\[Eta]2[r] + r^2*(-12*\[CapitalOmega]^2 + 
           2*\[Omega]1[r]^2*(20 + l + l^2 - 36*r^2*\[Kappa]*\[Rho][r] - 
             4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 
           32*r*(-1 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + r^2*(20 - l - l^2 + 
             4*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]^2))) + 
     r*M[r]*(-12*E^\[Nu][r]*l*(1 + l)*\[Epsilon]a^2*m0[r] + 
       r*(12*E^\[Nu][r] + 6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 
         6*l*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 6*l^2*r^2*\[Epsilon]a^2*
          \[CapitalOmega]^2 - 6*m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 
         120*E^\[Nu][r]*\[Epsilon]a^2*v2[r] + 6*E^\[Nu][r]*l*\[Epsilon]a^2*
          v2[r] + 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*v2[r] + 
         24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] + 12*E^\[Nu][r]*l*
          \[Epsilon]a^2*\[Eta]0[r] + 12*E^\[Nu][r]*l^2*\[Epsilon]a^2*
          \[Eta]0[r] + 24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 
         18*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]2[r] - 18*E^\[Nu][r]*l^2*
          \[Epsilon]a^2*\[Eta]2[r] - 24*E^\[Nu][r]*r^2*\[Kappa]*\[Rho][r] - 
         48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]0[r]*\[Rho][r] + 
         96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
         12*l*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
         12*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
         12*m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] - 
         48*r^4*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*\[Rho][r]*
          \[Omega]1[r] - 6*l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
         6*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 6*m^2*r^2*\[Epsilon]a^2*
          \[Omega]1[r]^2 + 64*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*
          \[Omega]1[r]^2 + 64*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 + 4*l*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 + 4*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 16*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*
          \[Omega]1[r]^2 - 192*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*
          Derivative[1][\[Rho]][r] - 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
          \[Eta]2[r]*Derivative[1][\[Rho]][r] - 8*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 32*r^5*\[Epsilon]a^2*
          \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
         14*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
         l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
         l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
         4*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
           2 + 4*r^2*\[Kappa]*P[r]*(-6*E^\[Nu][r] - 3*E^\[Nu][r]*l - 
           3*E^\[Nu][r]*l^2 - 6*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 
           3*l*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 3*l^2*r^2*\[Epsilon]a^2*
            \[CapitalOmega]^2 + 3*m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 
           3*E^\[Nu][r]*(-4 + l + l^2)*\[Epsilon]a^2*v2[r] + 
           24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 9*E^\[Nu][r]*l*
            \[Epsilon]a^2*\[Eta]2[r] + 9*E^\[Nu][r]*l^2*\[Epsilon]a^2*
            \[Eta]2[r] + 12*E^\[Nu][r]*r^2*\[Kappa]*\[Rho][r] - 
           24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] - 
           6*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r]*(2 + l + l^2 - 
             4*r^2*\[Kappa]*\[Rho][r]) - 6*l*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] - 6*l^2*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] - 6*m^2*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] + 24*r^4*\[Epsilon]a^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r]*\[Omega]1[r] + 10*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 + 4*l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
           4*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 3*m^2*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 - 60*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 - 2*l*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 - 2*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 + 8*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r]^2 - 8*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
            Derivative[1][\[Rho]][r] + 8*r^3*\[Epsilon]a^2*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] - 32*r^5*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           11*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
           l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
           l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
           4*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
             2) + 8*r^4*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
          (-6*E^\[Nu][r]*\[Eta]2[r] + r^2*(6*\[CapitalOmega]^2 - 
             (22 + l + l^2 - 12*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 - 
             16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
             r^2*Derivative[1][\[Omega]1][r]^2)))) + 
     r^3*(-32*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 - 
       2*r^4*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + 
         r^2*(12*\[CapitalOmega]^2 - 2*(6 + l + l^2 - 12*r^2*\[Kappa]*
              \[Rho][r])*\[Omega]1[r]^2 - 16*r*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + r^2*Derivative[1][\[Omega]1][r]^
             2)) + r*\[Kappa]*P[r]*(-12*E^\[Nu][r]*l*(1 + l)*\[Epsilon]a^2*
          m0[r] + r*(12*E^\[Nu][r] + 6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 
           6*l*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 6*l^2*r^2*\[Epsilon]a^2*
            \[CapitalOmega]^2 - 6*m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 
           6*E^\[Nu][r]*(-4 + l + l^2)*\[Epsilon]a^2*v2[r] - 
           12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 18*E^\[Nu][r]*l*
            \[Epsilon]a^2*\[Eta]2[r] - 18*E^\[Nu][r]*l^2*\[Epsilon]a^2*
            \[Eta]2[r] - 24*E^\[Nu][r]*r^2*\[Kappa]*\[Rho][r] + 
           48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
           12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r]*(2 + l + l^2 - 
             4*r^2*\[Kappa]*\[Rho][r]) + 12*l*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] + 12*l^2*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] + 12*m^2*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] - 48*r^4*\[Epsilon]a^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r]*\[Omega]1[r] - 4*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 - 6*l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
           6*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 6*m^2*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 + 48*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 + 4*l*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 + 4*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 - 16*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r]^2 + 8*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
            Derivative[1][\[Rho]][r] + 32*r^5*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
           8*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
           l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
           l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
           4*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
             2)) + \[Epsilon]a^2*(24*E^\[Nu][r]*v2[r] + 
         r^2*(-12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*(\[Rho][r] - 
             r*Derivative[1][\[Rho]][r]) + r*(-4*r*\[Kappa]*\[Rho][r]*
              \[Omega]1[r]^2 + 48*E^\[Nu][r]*\[Kappa]*p0[r]*Derivative[1][
                \[Rho]][r] + r*(4*r*\[Kappa]*\[Omega]1[r]^2*
                Derivative[1][\[Rho]][r] + Derivative[1][\[Omega]1][r]^
                2)))))) + (r - 2*M[r])*
    (-2*KK[r]*(-28*r^3*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
       2*\[Epsilon]a^2*M[r]^2*(12*E^\[Nu][r]*\[Eta]2[r] + 
         r^4*(8*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
           17*Derivative[1][\[Omega]1][r]^2 + 4*\[Kappa]*\[Rho][r]*
            (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] - r^2*Derivative[1][\[Omega]1][r]^2) + 4*\[Kappa]*P[r]*
            (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] + 3*r^2*Derivative[1][\[Omega]1][r]^2))) + 
       2*r*M[r]*(6*E^\[Nu][r] - 3*E^\[Nu][r]*l - 3*E^\[Nu][r]*l^2 + 
         6*l*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 6*l^2*r^2*\[Epsilon]a^2*
          \[CapitalOmega]^2 - 6*E^\[Nu][r]*(6 + l + l^2)*\[Epsilon]a^2*
          v2[r] + 12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] - 
         6*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] - 6*E^\[Nu][r]*l^2*
          \[Epsilon]a^2*\[Eta]0[r] + 12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
         9*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]2[r] + 9*E^\[Nu][r]*l^2*
          \[Epsilon]a^2*\[Eta]2[r] + 24*r^4*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]^2*\[Rho][r] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          \[Kappa]*\[Eta]2[r]*\[Rho][r] - 12*l*r^2*\[Epsilon]a^2*
          \[CapitalOmega]*\[Omega]1[r] - 12*l^2*r^2*\[Epsilon]a^2*
          \[CapitalOmega]*\[Omega]1[r] + 6*l*r^2*\[Epsilon]a^2*
          \[Omega]1[r]^2 + 6*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
         16*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
         8*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 
         12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
          Derivative[1][\[Rho]][r] + 8*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 16*r^5*\[Epsilon]a^2*
          \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
         6*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
         2*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
           2 + 2*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(-32*\[Omega]1[r]^2 - 
           16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^2*Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Epsilon]a^2*\[Kappa]*
          P[r]*(18*E^\[Nu][r]*\[Eta]2[r] + r^2*(12*\[CapitalOmega]^2 - 
             4*\[Omega]1[r]^2*(-2 + 9*r^2*\[Kappa]*\[Rho][r] + r^3*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 8*r*(1 - 2*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
             r^2*(7 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][
                r]^2))) + r^2*(-32*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*
          \[Omega]1[r]^2 - 2*r^2*\[Kappa]*P[r]*(-6*E^\[Nu][r] + 
           3*E^\[Nu][r]*l + 3*E^\[Nu][r]*l^2 - 6*l*r^2*\[Epsilon]a^2*
            \[CapitalOmega]^2 - 6*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 
           6*E^\[Nu][r]*(2 + l + l^2)*\[Epsilon]a^2*v2[r] + 
           6*E^\[Nu][r]*(-2 + l + l^2)*\[Epsilon]a^2*\[Eta]0[r] + 
           6*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 9*E^\[Nu][r]*l*
            \[Epsilon]a^2*\[Eta]2[r] - 9*E^\[Nu][r]*l^2*\[Epsilon]a^2*
            \[Eta]2[r] - 24*r^4*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
            \[Rho][r] - 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
            \[Rho][r] + 12*l*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
           12*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
           2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 6*l*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 - 6*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
           12*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
           8*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 
           4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][
             r] - 16*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + 4*r^4*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2 + 2*r^6*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*Derivative[1][\[Omega]1][r]^2) - 2*r^4*\[Epsilon]a^2*
          \[Kappa]^2*P[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + 
           r^2*(-24*\[CapitalOmega]^2 + 12*(-1 + 2*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r]^2 - 16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] + r^2*Derivative[1][\[Omega]1][r]^2)) + 
         \[Epsilon]a^2*(24*E^\[Nu][r]*v2[r] - 
           r^2*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*(\[Rho][r] + r*
                Derivative[1][\[Rho]][r]) + r^2*(4*\[Kappa]*\[Rho][r]*
                \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
                Derivative[1][\[Rho]][r] - Derivative[1][\[Omega]1][r]^
                2))))) + r*((-12*I)*m*\[Epsilon]a*H1[r]*
        (M[r] + r^3*\[Kappa]*P[r])*
        (r^2*(2*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
           2*r*\[Kappa]*\[Rho][r]*(-\[CapitalOmega] + \[Omega]1[r]) + 
           Derivative[1][\[Omega]1][r]) + M[r]*(4*\[CapitalOmega] - 
           4*\[Omega]1[r] - 2*r*Derivative[1][\[Omega]1][r])) - 
       4*r^3*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2*
        (-6*Derivative[1][H2][r] + 5*Derivative[1][KK][r] + 
         4*r*Derivative[2][KK][r]) - 2*M[r]^2*
        ((-24*I)*m*r*\[Epsilon]a*(\[CapitalOmega] - \[Omega]1[r])*
          Derivative[1][H1][r] + 24*E^\[Nu][r]*Derivative[1][H2][r] - 
         6*r^2*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[1][H2][r] + 
         48*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r]*Derivative[1][H2][r] - 
         96*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][H2][r] + 
         12*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
          Derivative[1][H2][r] - 6*r^2*\[Epsilon]a^2*\[Omega]1[r]^2*
          Derivative[1][H2][r] + 24*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]^2*Derivative[1][H2][r] + 24*r^4*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] - 
         60*E^\[Nu][r]*Derivative[1][KK][r] + 108*r^2*\[Epsilon]a^2*
          \[CapitalOmega]^2*Derivative[1][KK][r] - 60*E^\[Nu][r]*
          \[Epsilon]a^2*v2[r]*Derivative[1][KK][r] - 120*E^\[Nu][r]*
          \[Epsilon]a^2*\[Eta]0[r]*Derivative[1][KK][r] + 
         144*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][KK][r] - 
         216*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
          Derivative[1][KK][r] + 108*r^2*\[Epsilon]a^2*\[Omega]1[r]^2*
          Derivative[1][KK][r] - 96*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]^2*Derivative[1][KK][r] - 96*r^4*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
         8*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][KK][r]*
          Derivative[1][\[Rho]][r] - 12*r^3*\[Epsilon]a^2*\[CapitalOmega]*
          Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] + 
         12*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][H2][r]*
          Derivative[1][\[Omega]1][r] - 12*r^3*\[Epsilon]a^2*\[CapitalOmega]*
          Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
         12*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][KK][r]*
          Derivative[1][\[Omega]1][r] - 32*r^5*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
         32*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
         14*r^4*\[Epsilon]a^2*Derivative[1][H2][r]*
          Derivative[1][\[Omega]1][r]^2 - 12*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
          Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
         5*r^4*\[Epsilon]a^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^
           2 + 12*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][KK][r]*
          Derivative[1][\[Omega]1][r]^2 + 4*r^6*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
         6*r^2*\[Epsilon]a^2*(\[CapitalOmega] - \[Omega]1[r])*
          Derivative[1][H0][r]*(\[CapitalOmega] - \[Omega]1[r] + 
           2*r*Derivative[1][\[Omega]1][r]) - 12*r^3*\[Epsilon]a^2*
          \[CapitalOmega]^2*Derivative[2][H0][r] + 24*r^3*\[Epsilon]a^2*
          \[CapitalOmega]*\[Omega]1[r]*Derivative[2][H0][r] - 
         12*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[2][H0][r] - 
         24*E^\[Nu][r]*r*Derivative[2][KK][r] + 36*r^3*\[Epsilon]a^2*
          \[CapitalOmega]^2*Derivative[2][KK][r] - 24*E^\[Nu][r]*r*
          \[Epsilon]a^2*v2[r]*Derivative[2][KK][r] - 48*E^\[Nu][r]*r*
          \[Epsilon]a^2*\[Eta]0[r]*Derivative[2][KK][r] + 
         72*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*Derivative[2][KK][r] - 
         72*r^3*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
          Derivative[2][KK][r] + 36*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*
          Derivative[2][KK][r] - 16*r^5*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]^2*Derivative[2][KK][r] - 16*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
         8*r^5*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][KK][r] + 8*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*
          Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r]) - 
       2*M[r]*(24*r^4*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*\[Delta]p[r] + 
         24*r^2*\[Kappa]*\[Delta]\[Rho][r]*(E^\[Nu][r] + 
           2*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] - E^\[Nu][r]*\[Epsilon]a^2*
            \[Eta]2[r] + 2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] - 
           r^2*\[Epsilon]a^2*\[Omega]1[r]^2) + 6*r^3*\[Epsilon]a^2*
          \[CapitalOmega]^2*Derivative[1][H0][r] + 18*r^5*\[Epsilon]a^2*
          \[Kappa]*\[CapitalOmega]^2*P[r]*Derivative[1][H0][r] - 
         6*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*\[Rho][r]*
          Derivative[1][H0][r] - 12*r^3*\[Epsilon]a^2*\[CapitalOmega]*
          \[Omega]1[r]*Derivative[1][H0][r] - 36*r^5*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*\[Omega]1[r]*Derivative[1][H0][r] + 
         12*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][H0][r] + 6*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*
          Derivative[1][H0][r] + 18*r^5*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]^2*Derivative[1][H0][r] - 6*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
         (12*I)*m*r^2*\[Epsilon]a*\[CapitalOmega]*Derivative[1][H1][r] - 
         (24*I)*m*r^4*\[Epsilon]a*\[Kappa]*\[CapitalOmega]*P[r]*
          Derivative[1][H1][r] - (12*I)*m*r^2*\[Epsilon]a*\[Omega]1[r]*
          Derivative[1][H1][r] + (24*I)*m*r^4*\[Epsilon]a*\[Kappa]*P[r]*
          \[Omega]1[r]*Derivative[1][H1][r] - 12*E^\[Nu][r]*r*
          Derivative[1][H2][r] + 6*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*
          Derivative[1][H2][r] + 48*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*
          Derivative[1][H2][r] + 24*E^\[Nu][r]*r^3*\[Kappa]*P[r]*
          Derivative[1][H2][r] - 24*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*
          Derivative[1][H2][r] - 24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]0[r]*
          Derivative[1][H2][r] + 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
          P[r]*\[Eta]0[r]*Derivative[1][H2][r] + 48*E^\[Nu][r]*r*
          \[Epsilon]a^2*\[Eta]2[r]*Derivative[1][H2][r] - 
         60*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*P[r]*\[Eta]2[r]*
          Derivative[1][H2][r] + 12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
          \[Eta]2[r]*\[Rho][r]*Derivative[1][H2][r] - 12*r^3*\[Epsilon]a^2*
          \[CapitalOmega]*\[Omega]1[r]*Derivative[1][H2][r] + 
         6*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[1][H2][r] - 
         8*r^5*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2*
          Derivative[1][H2][r] + 24*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
          \[Omega]1[r]^2*Derivative[1][H2][r] - 8*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] + 
         24*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
          Derivative[1][H2][r] + 36*E^\[Nu][r]*r*Derivative[1][KK][r] - 
         60*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[1][KK][r] - 
         60*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*Derivative[1][KK][r] - 
         60*E^\[Nu][r]*r^3*\[Kappa]*P[r]*Derivative[1][KK][r] + 
         114*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*P[r]*
          Derivative[1][KK][r] - 12*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*
          Derivative[1][KK][r] - 60*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
          P[r]*v2[r]*Derivative[1][KK][r] + 72*E^\[Nu][r]*r*\[Epsilon]a^2*
          \[Eta]0[r]*Derivative[1][KK][r] - 120*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          \[Kappa]*P[r]*\[Eta]0[r]*Derivative[1][KK][r] - 
         84*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][KK][r] + 
         228*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*P[r]*\[Eta]2[r]*
          Derivative[1][KK][r] - 12*E^\[Nu][r]*r^3*\[Kappa]*\[Rho][r]*
          Derivative[1][KK][r] + 18*r^5*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]^2*\[Rho][r]*Derivative[1][KK][r] - 
         12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*v2[r]*\[Rho][r]*
          Derivative[1][KK][r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
          \[Eta]0[r]*\[Rho][r]*Derivative[1][KK][r] + 60*E^\[Nu][r]*r^3*
          \[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] + 
         120*r^3*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
          Derivative[1][KK][r] - 228*r^5*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*\[Omega]1[r]*Derivative[1][KK][r] - 
         36*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][KK][r] - 60*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*
          Derivative[1][KK][r] + 158*r^5*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]^2*Derivative[1][KK][r] - 112*r^7*\[Epsilon]a^2*
          \[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
         62*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
          Derivative[1][KK][r] - 120*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
         8*r^7*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2*
          Derivative[1][KK][r] - 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*
          p0[r]*Derivative[1][KK][r]*Derivative[1][\[Rho]][r] + 
         4*r^6*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][KK][r]*
          Derivative[1][\[Rho]][r] - 8*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]*
          \[Omega]1[r]^2*Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
         6*r^4*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][H0][r]*
          Derivative[1][\[Omega]1][r] + 12*r^6*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][
           r] + 6*r^4*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][H0][r]*
          Derivative[1][\[Omega]1][r] - 12*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
         6*r^4*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][H2][r]*
          Derivative[1][\[Omega]1][r] - 12*r^6*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][
           r] - 6*r^4*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][H2][r]*
          Derivative[1][\[Omega]1][r] + 12*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] + 
         6*r^4*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][KK][r]*
          Derivative[1][\[Omega]1][r] - 12*r^6*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
           r] - 6*r^4*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][KK][r]*
          Derivative[1][\[Omega]1][r] + 28*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
          \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
         32*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*\[Omega]1[r]*
          Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
         16*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
         32*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
         5*r^5*\[Epsilon]a^2*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^
           2 + 12*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][H2][r]*
          Derivative[1][\[Omega]1][r]^2 - 2*r^5*\[Epsilon]a^2*
          Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
         10*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][KK][r]*
          Derivative[1][\[Omega]1][r]^2 + 2*r^9*\[Epsilon]a^2*\[Kappa]^2*
          P[r]^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
         2*r^7*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][KK][r]*
          Derivative[1][\[Omega]1][r]^2 + 4*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*
          \[Rho][r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
         6*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[2][H0][r] - 
         12*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*P[r]*
          Derivative[2][H0][r] - 12*r^4*\[Epsilon]a^2*\[CapitalOmega]*
          \[Omega]1[r]*Derivative[2][H0][r] + 24*r^6*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*\[Omega]1[r]*Derivative[2][H0][r] + 
         6*r^4*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[2][H0][r] - 
         12*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2*
          Derivative[2][H0][r] + 12*E^\[Nu][r]*r^2*Derivative[2][KK][r] - 
         18*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[2][KK][r] - 
         24*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*Derivative[2][KK][r] - 
         24*E^\[Nu][r]*r^4*\[Kappa]*P[r]*Derivative[2][KK][r] + 
         36*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*P[r]*
          Derivative[2][KK][r] + 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*v2[r]*
          Derivative[2][KK][r] - 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*
          P[r]*v2[r]*Derivative[2][KK][r] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          \[Eta]0[r]*Derivative[2][KK][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*
          \[Kappa]*P[r]*\[Eta]0[r]*Derivative[2][KK][r] - 
         36*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*Derivative[2][KK][r] + 
         72*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*\[Eta]2[r]*
          Derivative[2][KK][r] + 36*r^4*\[Epsilon]a^2*\[CapitalOmega]*
          \[Omega]1[r]*Derivative[2][KK][r] - 72*r^6*\[Epsilon]a^2*\[Kappa]*
          \[CapitalOmega]*P[r]*\[Omega]1[r]*Derivative[2][KK][r] - 
         18*r^4*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[2][KK][r] + 
         44*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2*
          Derivative[2][KK][r] - 16*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
          \[Omega]1[r]^2*Derivative[2][KK][r] + 8*r^6*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
         16*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
          Derivative[2][KK][r] + 2*r^6*\[Epsilon]a^2*
          Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] - 
         8*r^8*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][KK][r]) + r^2*(32*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*
          \[Omega]1[r]^2*Derivative[1][KK][r] - \[Epsilon]a^2*
          (24*E^\[Nu][r]*v2[r]*(Derivative[1][H2][r] + 
             2*Derivative[1][KK][r]) + r^2*(-12*E^\[Nu][r]*\[Kappa]*
              \[Eta]2[r]*\[Rho][r]*(Derivative[1][H2][r] + 2*
                Derivative[1][KK][r]) - r*(4*r*\[Kappa]*\[Rho][r]*
                \[Omega]1[r]^2*(Derivative[1][H2][r] + 2*Derivative[1][KK][
                   r]) - 24*E^\[Nu][r]*\[Kappa]*p0[r]*Derivative[1][KK][r]*
                Derivative[1][\[Rho]][r] - r*(Derivative[1][H2][r] + 
                 2*Derivative[1][KK][r])*Derivative[1][\[Omega]1][r]^2))) + 
         2*r^4*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
          (-12*r^2*(\[CapitalOmega] - \[Omega]1[r])^2*Derivative[1][H0][r] + 
           6*r^2*(-\[CapitalOmega]^2 + 2*\[CapitalOmega]*\[Omega]1[r] + 
             \[Omega]1[r]^2)*Derivative[1][H2][r] - 6*r^2*\[CapitalOmega]^2*
            Derivative[1][KK][r] - 12*E^\[Nu][r]*\[Eta]2[r]*
            Derivative[1][KK][r] + 12*r^2*\[CapitalOmega]*\[Omega]1[r]*
            Derivative[1][KK][r] - 42*r^2*\[Omega]1[r]^2*Derivative[1][KK][
             r] + 24*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][
             r] - 16*r^3*\[Omega]1[r]*Derivative[1][KK][r]*
            Derivative[1][\[Omega]1][r] + r^4*Derivative[1][KK][r]*
            Derivative[1][\[Omega]1][r]^2 - 8*r^3*\[Omega]1[r]^2*
            Derivative[2][KK][r]) + 2*r*\[Kappa]*P[r]*
          (-24*r^4*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*\[Delta]p[r] - 
           24*r^2*\[Kappa]*\[Delta]\[Rho][r]*(E^\[Nu][r] + 2*E^\[Nu][r]*
              \[Epsilon]a^2*\[Eta]0[r] - E^\[Nu][r]*\[Epsilon]a^2*
              \[Eta]2[r] + 2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] - 
             r^2*\[Epsilon]a^2*\[Omega]1[r]^2) - 6*r^3*\[Epsilon]a^2*
            \[CapitalOmega]^2*Derivative[1][H0][r] + 6*r^5*\[Epsilon]a^2*
            \[Kappa]*\[CapitalOmega]^2*\[Rho][r]*Derivative[1][H0][r] + 
           12*r^3*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
            Derivative[1][H0][r] - 12*r^5*\[Epsilon]a^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r]*\[Omega]1[r]*Derivative[1][H0][r] - 
           6*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[1][H0][r] + 
           6*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
            Derivative[1][H0][r] - (12*I)*m*r^2*\[Epsilon]a*\[CapitalOmega]*
            Derivative[1][H1][r] + (12*I)*m*r^2*\[Epsilon]a*\[Omega]1[r]*
            Derivative[1][H1][r] + 12*E^\[Nu][r]*r*Derivative[1][H2][r] - 
           6*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[1][H2][r] - 
           48*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*Derivative[1][H2][r] + 
           24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]0[r]*Derivative[1][H2][r] - 
           30*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][H2][r] + 
           12*r^3*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
            Derivative[1][H2][r] - 4*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*
            Derivative[1][H2][r] + 12*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2*Derivative[1][H2][r] - 36*E^\[Nu][r]*r*
            Derivative[1][KK][r] + 60*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*
            Derivative[1][KK][r] + 60*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*
            Derivative[1][KK][r] - 36*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*
            Derivative[1][KK][r] - 72*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]0[r]*
            Derivative[1][KK][r] + 120*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*
            Derivative[1][KK][r] + 12*E^\[Nu][r]*r^3*\[Kappa]*\[Rho][r]*
            Derivative[1][KK][r] - 18*r^5*\[Epsilon]a^2*\[Kappa]*
            \[CapitalOmega]^2*\[Rho][r]*Derivative[1][KK][r] + 
           12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*v2[r]*\[Rho][r]*
            Derivative[1][KK][r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
            \[Eta]0[r]*\[Rho][r]*Derivative[1][KK][r] - 36*E^\[Nu][r]*r^3*
            \[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r]*Derivative[1][KK][
             r] - 120*r^3*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
            Derivative[1][KK][r] + 36*r^5*\[Epsilon]a^2*\[Kappa]*
            \[CapitalOmega]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r] + 
           64*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
           54*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
            Derivative[1][KK][r] + 8*r^7*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*
            \[Omega]1[r]^2*Derivative[1][KK][r] - 4*r^6*\[Epsilon]a^2*
            \[Kappa]*\[Omega]1[r]^2*Derivative[1][KK][r]*
            Derivative[1][\[Rho]][r] + 6*r^4*\[Epsilon]a^2*\[CapitalOmega]*
            Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
           6*r^4*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][H0][r]*
            Derivative[1][\[Omega]1][r] - 6*r^4*\[Epsilon]a^2*\[CapitalOmega]*
            Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] + 
           6*r^4*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][H2][r]*
            Derivative[1][\[Omega]1][r] - 6*r^4*\[Epsilon]a^2*\[CapitalOmega]*
            Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
           6*r^4*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][KK][r]*
            Derivative[1][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r]*
            Derivative[1][\[Omega]1][r] + 3*r^5*\[Epsilon]a^2*
            Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
           2*r^5*\[Epsilon]a^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
              r]^2 + 2*r^7*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
           6*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[2][H0][r] + 
           12*r^4*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
            Derivative[2][H0][r] - 6*r^4*\[Epsilon]a^2*\[Omega]1[r]^2*
            Derivative[2][H0][r] - 12*E^\[Nu][r]*r^2*Derivative[2][KK][r] + 
           18*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*Derivative[2][KK][r] + 
           24*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*Derivative[2][KK][r] - 
           12*E^\[Nu][r]*r^2*\[Epsilon]a^2*v2[r]*Derivative[2][KK][r] - 
           24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]0[r]*Derivative[2][KK][r] + 
           36*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*Derivative[2][KK][r] - 
           36*r^4*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r]*
            Derivative[2][KK][r] + 18*r^4*\[Epsilon]a^2*\[Omega]1[r]^2*
            Derivative[2][KK][r] - 8*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2*Derivative[2][KK][r] - 2*r^6*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r])))))/
  (24*r^3*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])), 
 ((-I/2)*m*\[Epsilon]a^2*(2*r^3*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
     (\[CapitalOmega] - \[Omega]1[r])^2*Derivative[1][h1][r] + 
    h1[r]*(-24*E^\[Nu][r]*r^2*v2[r] + 12*E^\[Nu][r]*r^4*\[Kappa]*\[Eta]2[r]*
       \[Rho][r] + 2*r^8*\[Kappa]^2*P[r]^2*(\[CapitalOmega] - \[Omega]1[r])^
        2 + 4*r^6*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
      r^6*Derivative[1][\[Omega]1][r]^2 - 2*r^6*\[Kappa]*P[r]*
       (r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - \[Omega]1[r])^2 - 
        2*(\[Omega]1[r]^2 - r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
          r*\[Omega]1[r]*Derivative[1][\[Omega]1][r])) + 
      M[r]^2*(72*E^\[Nu][r]*\[Eta]2[r] + 4*r^2*(\[CapitalOmega]^2 + 
          \[Omega]1[r]^2 + 2*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
          r^2*Derivative[1][\[Omega]1][r]^2 - 2*\[Omega]1[r]*
           (\[CapitalOmega] + r*Derivative[1][\[Omega]1][r]))) + 
      2*r*M[r]*(24*E^\[Nu][r]*v2[r] - 18*E^\[Nu][r]*\[Eta]2[r] - 
        r^4*\[Kappa]*\[CapitalOmega]^2*\[Rho][r] - 12*E^\[Nu][r]*r^2*\[Kappa]*
         \[Eta]2[r]*\[Rho][r] + 2*r^4*\[Kappa]*\[CapitalOmega]*\[Rho][r]*
         \[Omega]1[r] - 5*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
        2*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
        2*r^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        2*r^4*Derivative[1][\[Omega]1][r]^2 - r^4*\[Kappa]*P[r]*
         (\[Omega]1[r]^2 - \[CapitalOmega]*(3*\[CapitalOmega] + 
            4*r*Derivative[1][\[Omega]1][r]) + \[Omega]1[r]*
           (6*\[CapitalOmega] + 4*r*Derivative[1][\[Omega]1][r]))))))/
  (r^4*(M[r] + r^3*\[Kappa]*P[r])), 
 -(\[Epsilon]a^2*(-8*l*r^3*\[CapitalOmega]^2*KK[r]*M[r] - 
     8*l^2*r^3*\[CapitalOmega]^2*KK[r]*M[r] - 8*l*r^6*\[Kappa]*
      \[CapitalOmega]^2*KK[r]*P[r] - 8*l^2*r^6*\[Kappa]*\[CapitalOmega]^2*
      KK[r]*P[r] - 32*r^5*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] - 
     32*r^8*\[Kappa]^2*\[CapitalOmega]^2*KK[r]*P[r]^2 - 
     48*E^\[Nu][r]*r^2*KK[r]*v2[r] + 144*E^\[Nu][r]*r*KK[r]*M[r]*v2[r] + 
     24*E^\[Nu][r]*l*r*KK[r]*M[r]*v2[r] + 24*E^\[Nu][r]*l^2*r*KK[r]*M[r]*
      v2[r] + 48*E^\[Nu][r]*r^4*\[Kappa]*KK[r]*P[r]*v2[r] + 
     24*E^\[Nu][r]*l*r^4*\[Kappa]*KK[r]*P[r]*v2[r] + 
     24*E^\[Nu][r]*l^2*r^4*\[Kappa]*KK[r]*P[r]*v2[r] - 
     16*r^5*\[Kappa]*\[CapitalOmega]^2*M[r]*\[Delta]p[r] - 
     16*r^8*\[Kappa]^2*\[CapitalOmega]^2*P[r]*\[Delta]p[r] - 
     48*E^\[Nu][r]*r*KK[r]*M[r]*\[Eta]2[r] - 36*E^\[Nu][r]*l*r*KK[r]*M[r]*
      \[Eta]2[r] - 36*E^\[Nu][r]*l^2*r*KK[r]*M[r]*\[Eta]2[r] + 
     48*E^\[Nu][r]*KK[r]*M[r]^2*\[Eta]2[r] + 24*E^\[Nu][r]*r^4*\[Kappa]*KK[r]*
      P[r]*\[Eta]2[r] - 36*E^\[Nu][r]*l*r^4*\[Kappa]*KK[r]*P[r]*\[Eta]2[r] - 
     36*E^\[Nu][r]*l^2*r^4*\[Kappa]*KK[r]*P[r]*\[Eta]2[r] - 
     144*E^\[Nu][r]*r^3*\[Kappa]*KK[r]*M[r]*P[r]*\[Eta]2[r] - 
     48*E^\[Nu][r]*r^6*\[Kappa]^2*KK[r]*P[r]^2*\[Eta]2[r] + 
     48*E^\[Nu][r]*r^3*\[Kappa]*M[r]*\[Delta]\[Rho][r]*\[Eta]2[r] + 
     48*E^\[Nu][r]*r^6*\[Kappa]^2*P[r]*\[Delta]\[Rho][r]*\[Eta]2[r] - 
     32*r^5*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*\[Rho][r] - 
     32*r^8*\[Kappa]^2*\[CapitalOmega]^2*KK[r]*P[r]*\[Rho][r] + 
     24*E^\[Nu][r]*r^4*\[Kappa]*KK[r]*\[Eta]2[r]*\[Rho][r] - 
     96*E^\[Nu][r]*r^3*\[Kappa]*KK[r]*M[r]*\[Eta]2[r]*\[Rho][r] - 
     48*E^\[Nu][r]*r^6*\[Kappa]^2*KK[r]*P[r]*\[Eta]2[r]*\[Rho][r] + 
     16*l*r^3*\[CapitalOmega]*KK[r]*M[r]*\[Omega]1[r] + 
     16*l^2*r^3*\[CapitalOmega]*KK[r]*M[r]*\[Omega]1[r] + 
     16*l*r^6*\[Kappa]*\[CapitalOmega]*KK[r]*P[r]*\[Omega]1[r] + 
     16*l^2*r^6*\[Kappa]*\[CapitalOmega]*KK[r]*P[r]*\[Omega]1[r] - 
     32*r^5*\[Kappa]*\[CapitalOmega]*M[r]*\[Delta]\[Rho][r]*\[Omega]1[r] - 
     32*r^8*\[Kappa]^2*\[CapitalOmega]*P[r]*\[Delta]\[Rho][r]*\[Omega]1[r] - 
     8*l*r^3*KK[r]*M[r]*\[Omega]1[r]^2 - 8*l^2*r^3*KK[r]*M[r]*
      \[Omega]1[r]^2 + 8*r^6*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 - 
     8*l*r^6*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 - 8*l^2*r^6*\[Kappa]*KK[r]*
      P[r]*\[Omega]1[r]^2 - 96*r^5*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 + 
     192*r^4*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
     80*r^8*\[Kappa]^2*KK[r]*P[r]^2*\[Omega]1[r]^2 + 
     256*r^7*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Omega]1[r]^2 + 
     64*r^10*\[Kappa]^3*KK[r]*P[r]^3*\[Omega]1[r]^2 + 
     16*r^5*\[Kappa]*M[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 + 
     16*r^8*\[Kappa]^2*P[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 + 
     8*r^6*\[Kappa]*KK[r]*\[Rho][r]*\[Omega]1[r]^2 - 
     96*r^5*\[Kappa]*KK[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
     192*r^4*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
     80*r^8*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
     288*r^7*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
     96*r^10*\[Kappa]^3*KK[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2 + 
     32*r^7*\[Kappa]^2*KK[r]*M[r]*\[Rho][r]^2*\[Omega]1[r]^2 + 
     32*r^10*\[Kappa]^3*KK[r]*P[r]*\[Rho][r]^2*\[Omega]1[r]^2 - 
     4*r^4*\[CapitalOmega]^2*M[r]*Derivative[1][H0][r] - 
     4*r^3*\[CapitalOmega]^2*M[r]^2*Derivative[1][H0][r] - 
     4*r^7*\[Kappa]*\[CapitalOmega]^2*P[r]*Derivative[1][H0][r] - 
     12*r^6*\[Kappa]*\[CapitalOmega]^2*M[r]*P[r]*Derivative[1][H0][r] - 
     8*r^9*\[Kappa]^2*\[CapitalOmega]^2*P[r]^2*Derivative[1][H0][r] + 
     4*r^6*\[Kappa]*\[CapitalOmega]^2*M[r]*\[Rho][r]*Derivative[1][H0][r] + 
     4*r^9*\[Kappa]^2*\[CapitalOmega]^2*P[r]*\[Rho][r]*Derivative[1][H0][r] + 
     8*r^4*\[CapitalOmega]*M[r]*\[Omega]1[r]*Derivative[1][H0][r] + 
     8*r^3*\[CapitalOmega]*M[r]^2*\[Omega]1[r]*Derivative[1][H0][r] + 
     8*r^7*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r]*Derivative[1][H0][r] + 
     24*r^6*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*\[Omega]1[r]*
      Derivative[1][H0][r] + 16*r^9*\[Kappa]^2*\[CapitalOmega]*P[r]^2*
      \[Omega]1[r]*Derivative[1][H0][r] - 8*r^6*\[Kappa]*\[CapitalOmega]*M[r]*
      \[Rho][r]*\[Omega]1[r]*Derivative[1][H0][r] - 
     8*r^9*\[Kappa]^2*\[CapitalOmega]*P[r]*\[Rho][r]*\[Omega]1[r]*
      Derivative[1][H0][r] - 4*r^4*M[r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
     4*r^3*M[r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] - 
     4*r^7*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
     12*r^6*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
     8*r^9*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] + 
     4*r^6*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
     4*r^9*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
     4*r^4*\[CapitalOmega]^2*M[r]*Derivative[1][H2][r] + 
     4*r^3*\[CapitalOmega]^2*M[r]^2*Derivative[1][H2][r] - 
     4*r^7*\[Kappa]*\[CapitalOmega]^2*P[r]*Derivative[1][H2][r] - 
     4*r^9*\[Kappa]^2*\[CapitalOmega]^2*P[r]^2*Derivative[1][H2][r] - 
     24*E^\[Nu][r]*r^3*v2[r]*Derivative[1][H2][r] + 
     48*E^\[Nu][r]*r^2*M[r]*v2[r]*Derivative[1][H2][r] - 
     96*E^\[Nu][r]*r^2*M[r]*\[Eta]2[r]*Derivative[1][H2][r] + 
     192*E^\[Nu][r]*r*M[r]^2*\[Eta]2[r]*Derivative[1][H2][r] - 
     60*E^\[Nu][r]*r^5*\[Kappa]*P[r]*\[Eta]2[r]*Derivative[1][H2][r] + 
     120*E^\[Nu][r]*r^4*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][H2][r] + 
     12*E^\[Nu][r]*r^5*\[Kappa]*\[Eta]2[r]*\[Rho][r]*Derivative[1][H2][r] - 
     24*E^\[Nu][r]*r^4*\[Kappa]*M[r]*\[Eta]2[r]*\[Rho][r]*
      Derivative[1][H2][r] + 8*r^4*\[CapitalOmega]*M[r]*\[Omega]1[r]*
      Derivative[1][H2][r] - 8*r^3*\[CapitalOmega]*M[r]^2*\[Omega]1[r]*
      Derivative[1][H2][r] + 8*r^7*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r]*
      Derivative[1][H2][r] + 8*r^9*\[Kappa]^2*\[CapitalOmega]*P[r]^2*
      \[Omega]1[r]*Derivative[1][H2][r] - 4*r^4*M[r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] + 4*r^3*M[r]^2*\[Omega]1[r]^2*
      Derivative[1][H2][r] + 16*r^6*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] - 48*r^5*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] + 20*r^9*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*
      Derivative[1][H2][r] - 48*r^8*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*
      Derivative[1][H2][r] + 4*r^7*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] + 16*r^6*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] - 48*r^5*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] + 24*r^9*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
      Derivative[1][H2][r] - 48*r^8*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*
      \[Omega]1[r]^2*Derivative[1][H2][r] + 40*r^4*\[CapitalOmega]^2*M[r]*
      Derivative[1][KK][r] - 72*r^3*\[CapitalOmega]^2*M[r]^2*
      Derivative[1][KK][r] + 40*r^7*\[Kappa]*\[CapitalOmega]^2*P[r]*
      Derivative[1][KK][r] - 76*r^6*\[Kappa]*\[CapitalOmega]^2*M[r]*P[r]*
      Derivative[1][KK][r] - 4*r^9*\[Kappa]^2*\[CapitalOmega]^2*P[r]^2*
      Derivative[1][KK][r] - 48*E^\[Nu][r]*r^3*v2[r]*Derivative[1][KK][r] + 
     24*E^\[Nu][r]*r^2*M[r]*v2[r]*Derivative[1][KK][r] + 
     120*E^\[Nu][r]*r*M[r]^2*v2[r]*Derivative[1][KK][r] - 
     72*E^\[Nu][r]*r^5*\[Kappa]*P[r]*v2[r]*Derivative[1][KK][r] + 
     120*E^\[Nu][r]*r^4*\[Kappa]*M[r]*P[r]*v2[r]*Derivative[1][KK][r] + 
     168*E^\[Nu][r]*r^2*M[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
     288*E^\[Nu][r]*r*M[r]^2*\[Eta]2[r]*Derivative[1][KK][r] + 
     240*E^\[Nu][r]*r^5*\[Kappa]*P[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
     456*E^\[Nu][r]*r^4*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
     24*E^\[Nu][r]*r^7*\[Kappa]^2*P[r]^2*\[Eta]2[r]*Derivative[1][KK][r] - 
     12*r^6*\[Kappa]*\[CapitalOmega]^2*M[r]*\[Rho][r]*Derivative[1][KK][r] - 
     12*r^9*\[Kappa]^2*\[CapitalOmega]^2*P[r]*\[Rho][r]*
      Derivative[1][KK][r] + 24*E^\[Nu][r]*r^4*\[Kappa]*M[r]*v2[r]*\[Rho][r]*
      Derivative[1][KK][r] + 24*E^\[Nu][r]*r^7*\[Kappa]^2*P[r]*v2[r]*
      \[Rho][r]*Derivative[1][KK][r] + 24*E^\[Nu][r]*r^5*\[Kappa]*\[Eta]2[r]*
      \[Rho][r]*Derivative[1][KK][r] - 120*E^\[Nu][r]*r^4*\[Kappa]*M[r]*
      \[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] - 
     72*E^\[Nu][r]*r^7*\[Kappa]^2*P[r]*\[Eta]2[r]*\[Rho][r]*
      Derivative[1][KK][r] - 80*r^4*\[CapitalOmega]*M[r]*\[Omega]1[r]*
      Derivative[1][KK][r] + 144*r^3*\[CapitalOmega]*M[r]^2*\[Omega]1[r]*
      Derivative[1][KK][r] - 80*r^7*\[Kappa]*\[CapitalOmega]*P[r]*
      \[Omega]1[r]*Derivative[1][KK][r] + 152*r^6*\[Kappa]*\[CapitalOmega]*
      M[r]*P[r]*\[Omega]1[r]*Derivative[1][KK][r] + 
     8*r^9*\[Kappa]^2*\[CapitalOmega]*P[r]^2*\[Omega]1[r]*
      Derivative[1][KK][r] + 24*r^6*\[Kappa]*\[CapitalOmega]*M[r]*\[Rho][r]*
      \[Omega]1[r]*Derivative[1][KK][r] + 24*r^9*\[Kappa]^2*\[CapitalOmega]*
      P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r] + 
     40*r^4*M[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
     72*r^3*M[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     48*r^7*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
     180*r^6*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     192*r^5*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
     92*r^9*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     224*r^8*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     32*r^11*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     8*r^7*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
     116*r^6*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     192*r^5*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
     100*r^9*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     240*r^8*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*
      Derivative[1][KK][r] + 48*r^11*\[Kappa]^3*P[r]^2*\[Rho][r]*
      \[Omega]1[r]^2*Derivative[1][KK][r] + 16*r^8*\[Kappa]^2*M[r]*
      \[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
     16*r^11*\[Kappa]^3*P[r]*\[Rho][r]^2*\[Omega]1[r]^2*
      Derivative[1][KK][r] + 24*E^\[Nu][r]*r^5*\[Kappa]*KK[r]*\[Eta]2[r]*
      Derivative[1][\[Rho]][r] - 48*E^\[Nu][r]*r^4*\[Kappa]*KK[r]*M[r]*
      \[Eta]2[r]*Derivative[1][\[Rho]][r] + 8*r^7*\[Kappa]*KK[r]*
      \[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 32*r^6*\[Kappa]*KK[r]*M[r]*
      \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 32*r^5*\[Kappa]*KK[r]*M[r]^2*
      \[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 16*r^9*\[Kappa]^2*KK[r]*P[r]*
      \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 32*r^8*\[Kappa]^2*KK[r]*M[r]*
      P[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
     8*r^7*\[Kappa]*M[r]*\[Omega]1[r]^2*Derivative[1][KK][r]*
      Derivative[1][\[Rho]][r] + 16*r^6*\[Kappa]*M[r]^2*\[Omega]1[r]^2*
      Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
     8*r^10*\[Kappa]^2*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r]*
      Derivative[1][\[Rho]][r] + 16*r^9*\[Kappa]^2*M[r]*P[r]*\[Omega]1[r]^2*
      Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
     64*r^6*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][
       r] + 128*r^5*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]*
      Derivative[1][\[Omega]1][r] - 64*r^9*\[Kappa]^2*KK[r]*P[r]^2*
      \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 128*r^8*\[Kappa]^2*KK[r]*
      M[r]*P[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
     64*r^6*\[Kappa]*KK[r]*M[r]*\[Rho][r]*\[Omega]1[r]*
      Derivative[1][\[Omega]1][r] + 128*r^5*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*
      \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 64*r^9*\[Kappa]^2*KK[r]*P[r]*
      \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
     128*r^8*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
      Derivative[1][\[Omega]1][r] + 4*r^5*\[CapitalOmega]*M[r]*
      Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
     8*r^4*\[CapitalOmega]*M[r]^2*Derivative[1][H0][r]*
      Derivative[1][\[Omega]1][r] + 4*r^8*\[Kappa]*\[CapitalOmega]*P[r]*
      Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
     8*r^7*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*Derivative[1][H0][r]*
      Derivative[1][\[Omega]1][r] - 4*r^5*M[r]*\[Omega]1[r]*
      Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
     8*r^4*M[r]^2*\[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][
       r] - 4*r^8*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][H0][r]*
      Derivative[1][\[Omega]1][r] + 8*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]*
      Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
     4*r^5*\[CapitalOmega]*M[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][
       r] + 8*r^4*\[CapitalOmega]*M[r]^2*Derivative[1][H2][r]*
      Derivative[1][\[Omega]1][r] - 4*r^8*\[Kappa]*\[CapitalOmega]*P[r]*
      Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] + 
     8*r^7*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*Derivative[1][H2][r]*
      Derivative[1][\[Omega]1][r] + 4*r^5*M[r]*\[Omega]1[r]*
      Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] - 
     8*r^4*M[r]^2*\[Omega]1[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][
       r] + 4*r^8*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][H2][r]*
      Derivative[1][\[Omega]1][r] - 8*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]*
      Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] - 
     4*r^5*\[CapitalOmega]*M[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
       r] + 8*r^4*\[CapitalOmega]*M[r]^2*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] - 4*r^8*\[Kappa]*\[CapitalOmega]*P[r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
     8*r^7*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] + 4*r^5*M[r]*\[Omega]1[r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
     8*r^4*M[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
       r] + 4*r^8*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] - 40*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
     64*r^6*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] - 32*r^10*\[Kappa]^2*P[r]^2*\[Omega]1[r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
     64*r^9*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] - 32*r^7*\[Kappa]*M[r]*\[Rho][r]*
      \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
     64*r^6*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] - 32*r^10*\[Kappa]^2*P[r]*\[Rho][r]*
      \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
     64*r^9*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r] - 2*r^6*KK[r]*Derivative[1][\[Omega]1][r]^
       2 + 20*r^5*KK[r]*M[r]*Derivative[1][\[Omega]1][r]^2 - 
     60*r^4*KK[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
     56*r^3*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
     12*r^8*\[Kappa]*KK[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
     48*r^7*\[Kappa]*KK[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
     48*r^6*\[Kappa]*KK[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 + 
     4*r^10*\[Kappa]^2*KK[r]*P[r]^2*Derivative[1][\[Omega]1][r]^2 - 
     8*r^9*\[Kappa]^2*KK[r]*M[r]*P[r]^2*Derivative[1][\[Omega]1][r]^2 + 
     8*r^7*\[Kappa]*KK[r]*M[r]*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 - 
     16*r^6*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 
     8*r^10*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 - 
     16*r^9*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
       2 - r^7*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
     10*r^6*M[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
     28*r^5*M[r]^2*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
     24*r^4*M[r]^3*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
     6*r^9*\[Kappa]*P[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
     24*r^8*\[Kappa]*M[r]*P[r]*Derivative[1][H2][r]*
      Derivative[1][\[Omega]1][r]^2 + 24*r^7*\[Kappa]*M[r]^2*P[r]*
      Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
     2*r^7*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     2*r^6*M[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     14*r^5*M[r]^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
     20*r^4*M[r]^3*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
     6*r^9*\[Kappa]*P[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     24*r^8*\[Kappa]*M[r]*P[r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r]^2 - 24*r^7*\[Kappa]*M[r]^2*P[r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     2*r^11*\[Kappa]^2*P[r]^2*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r]^2 - 4*r^10*\[Kappa]^2*M[r]*P[r]^2*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     4*r^8*\[Kappa]*M[r]*\[Rho][r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r]^2 - 8*r^7*\[Kappa]*M[r]^2*\[Rho][r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     4*r^11*\[Kappa]^2*P[r]*\[Rho][r]*Derivative[1][KK][r]*
      Derivative[1][\[Omega]1][r]^2 - 8*r^10*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*
      Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
     2*r^3*H0[r]*(M[r] + r^3*\[Kappa]*P[r])*(2*l*(1 + l)*\[CapitalOmega]^2 - 
       4*l*(1 + l)*\[CapitalOmega]*\[Omega]1[r] + 
       2*(l + l^2 - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
        \[Omega]1[r]^2 - r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     2*H2[r]*(-28*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
       2*M[r]^2*(12*E^\[Nu][r]*\[Eta]2[r] + 
         r^4*(8*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
           15*Derivative[1][\[Omega]1][r]^2 + l*Derivative[1][\[Omega]1][r]^
             2 + l^2*Derivative[1][\[Omega]1][r]^2 + 4*\[Kappa]*\[Rho][r]*
            (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] - r^2*Derivative[1][\[Omega]1][r]^2) + 4*\[Kappa]*P[r]*
            (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] + 3*r^2*Derivative[1][\[Omega]1][r]^2))) + 
       r*M[r]*(-2*l*r^2*\[CapitalOmega]^2 - 2*l^2*r^2*\[CapitalOmega]^2 - 
         72*E^\[Nu][r]*v2[r] + 6*E^\[Nu][r]*l*v2[r] + 6*E^\[Nu][r]*l^2*
          v2[r] + 24*E^\[Nu][r]*\[Eta]2[r] - 18*E^\[Nu][r]*l*\[Eta]2[r] - 
         18*E^\[Nu][r]*l^2*\[Eta]2[r] + 72*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*
          \[Rho][r] + 4*l*r^2*\[CapitalOmega]*\[Omega]1[r] + 
         4*l^2*r^2*\[CapitalOmega]*\[Omega]1[r] - 16*r^4*\[Kappa]*
          \[CapitalOmega]*\[Rho][r]*\[Omega]1[r] - 2*l*r^2*\[Omega]1[r]^2 - 
         2*l^2*r^2*\[Omega]1[r]^2 + 56*r^4*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 + 4*l*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
         4*l^2*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 16*r^6*\[Kappa]^2*
          \[Rho][r]^2*\[Omega]1[r]^2 - 24*E^\[Nu][r]*r^3*\[Kappa]*\[Eta]2[r]*
          Derivative[1][\[Rho]][r] + 32*r^5*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] - 10*r^4*Derivative[1][\[Omega]1][r]^
           2 + l*r^4*Derivative[1][\[Omega]1][r]^2 + 
         l^2*r^4*Derivative[1][\[Omega]1][r]^2 - 4*r^6*\[Kappa]*\[Rho][r]*
          Derivative[1][\[Omega]1][r]^2 + 4*r^6*\[Kappa]^2*P[r]^2*
          (-32*\[Omega]1[r]^2 - 16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
             r] + r^2*Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Kappa]*P[r]*
          (36*E^\[Nu][r]*\[Eta]2[r] + r^2*(-4*\[CapitalOmega]^2 + 
             2*\[Omega]1[r]^2*(12 + l + l^2 - 36*r^2*\[Kappa]*\[Rho][r] - 4*
                r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
             16*r*(1 - 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r] + r^2*(12 - l - l^2 + 4*r^2*
                \[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]^2))) + 
       r^2*(24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*
          \[Rho][r] - 32*r^8*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 - 
         4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 12*E^\[Nu][r]*r^3*\[Kappa]*
          \[Eta]2[r]*Derivative[1][\[Rho]][r] + 4*r^5*\[Kappa]*\[Omega]1[r]^2*
          Derivative[1][\[Rho]][r] + r^4*Derivative[1][\[Omega]1][r]^2 - 
         2*r^4*\[Kappa]^2*P[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + 
           r^2*(4*\[CapitalOmega]^2 - 2*(10 + l + l^2 - 12*r^2*\[Kappa]*
                \[Rho][r])*\[Omega]1[r]^2 - 16*r*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r] + r^2*Derivative[1][\[Omega]1][
                r]^2)) + r^2*\[Kappa]*P[r]*(6*E^\[Nu][r]*(-4 + l + l^2)*
            v2[r] - 6*E^\[Nu][r]*\[Eta]2[r]*(2 + 3*l + 3*l^2 - 
             8*r^2*\[Kappa]*\[Rho][r]) + r^2*(-2*l*(1 + l)*\[CapitalOmega]^
               2 + 2*\[Omega]1[r]^2*(-2 - l - l^2 + 2*(12 + l + l^2)*r^2*
                \[Kappa]*\[Rho][r] - 8*r^4*\[Kappa]^2*\[Rho][r]^2 + 4*r^3*
                \[Kappa]*Derivative[1][\[Rho]][r]) + r^2*(-6 + l + l^2 - 4*
                r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]^2 + 
             4*\[Omega]1[r]*(l*(1 + l)*\[CapitalOmega] + 4*r^2*\[Kappa]*
                \[Rho][r]*(-\[CapitalOmega] + 2*r*Derivative[1][\[Omega]1][
                   r])))))) - 4*r^5*\[CapitalOmega]^2*M[r]*
      Derivative[2][H0][r] + 8*r^4*\[CapitalOmega]^2*M[r]^2*
      Derivative[2][H0][r] - 4*r^8*\[Kappa]*\[CapitalOmega]^2*P[r]*
      Derivative[2][H0][r] + 8*r^7*\[Kappa]*\[CapitalOmega]^2*M[r]*P[r]*
      Derivative[2][H0][r] + 8*r^5*\[CapitalOmega]*M[r]*\[Omega]1[r]*
      Derivative[2][H0][r] - 16*r^4*\[CapitalOmega]*M[r]^2*\[Omega]1[r]*
      Derivative[2][H0][r] + 8*r^8*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r]*
      Derivative[2][H0][r] - 16*r^7*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*
      \[Omega]1[r]*Derivative[2][H0][r] - 4*r^5*M[r]*\[Omega]1[r]^2*
      Derivative[2][H0][r] + 8*r^4*M[r]^2*\[Omega]1[r]^2*
      Derivative[2][H0][r] - 4*r^8*\[Kappa]*P[r]*\[Omega]1[r]^2*
      Derivative[2][H0][r] + 8*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
      Derivative[2][H0][r] + 12*r^5*\[CapitalOmega]^2*M[r]*
      Derivative[2][KK][r] - 24*r^4*\[CapitalOmega]^2*M[r]^2*
      Derivative[2][KK][r] + 12*r^8*\[Kappa]*\[CapitalOmega]^2*P[r]*
      Derivative[2][KK][r] - 24*r^7*\[Kappa]*\[CapitalOmega]^2*M[r]*P[r]*
      Derivative[2][KK][r] - 24*E^\[Nu][r]*r^3*M[r]*v2[r]*
      Derivative[2][KK][r] + 48*E^\[Nu][r]*r^2*M[r]^2*v2[r]*
      Derivative[2][KK][r] - 24*E^\[Nu][r]*r^6*\[Kappa]*P[r]*v2[r]*
      Derivative[2][KK][r] + 48*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*v2[r]*
      Derivative[2][KK][r] + 72*E^\[Nu][r]*r^3*M[r]*\[Eta]2[r]*
      Derivative[2][KK][r] - 144*E^\[Nu][r]*r^2*M[r]^2*\[Eta]2[r]*
      Derivative[2][KK][r] + 72*E^\[Nu][r]*r^6*\[Kappa]*P[r]*\[Eta]2[r]*
      Derivative[2][KK][r] - 144*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*
      Derivative[2][KK][r] - 24*r^5*\[CapitalOmega]*M[r]*\[Omega]1[r]*
      Derivative[2][KK][r] + 48*r^4*\[CapitalOmega]*M[r]^2*\[Omega]1[r]*
      Derivative[2][KK][r] - 24*r^8*\[Kappa]*\[CapitalOmega]*P[r]*
      \[Omega]1[r]*Derivative[2][KK][r] + 48*r^7*\[Kappa]*\[CapitalOmega]*
      M[r]*P[r]*\[Omega]1[r]*Derivative[2][KK][r] + 
     12*r^5*M[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
     24*r^4*M[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] + 
     12*r^8*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
     40*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
     32*r^6*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
     16*r^10*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] + 
     32*r^9*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] - 
     16*r^7*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
     32*r^6*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
     16*r^10*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
     32*r^9*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*
      Derivative[2][KK][r] - 4*r^7*M[r]*Derivative[1][\[Omega]1][r]^2*
      Derivative[2][KK][r] + 16*r^6*M[r]^2*Derivative[1][\[Omega]1][r]^2*
      Derivative[2][KK][r] - 16*r^5*M[r]^3*Derivative[1][\[Omega]1][r]^2*
      Derivative[2][KK][r] - 4*r^10*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]^
       2*Derivative[2][KK][r] + 16*r^9*\[Kappa]*M[r]*P[r]*
      Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] - 
     16*r^8*\[Kappa]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2*
      Derivative[2][KK][r]))/(8*r^3*(M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a*(-2*h0[r]*(r*(l*\[CapitalOmega] + l^2*\[CapitalOmega] - 
        l*\[Omega]1[r] - l^2*\[Omega]1[r] + 2*r^2*\[Kappa]*P[r]*
         (\[CapitalOmega] + \[Omega]1[r]) + 2*r^2*\[Kappa]*\[Rho][r]*
         (\[CapitalOmega] + \[Omega]1[r]) - r*Derivative[1][\[Omega]1][r]) + 
      M[r]*(-4*\[CapitalOmega] + 4*\[Omega]1[r] + 
        2*r*Derivative[1][\[Omega]1][r])) + 
    I*r*(2*m*\[Epsilon]a*h1[r]*(\[CapitalOmega] - \[Omega]1[r])*
       (M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
          2*r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
          r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
      I*r*(2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r])*
         Derivative[1][h0][r] + 2*r^2*\[Kappa]*\[Rho][r]*
         (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h0][r] + 
        (r - 2*M[r])*((2*I)*m*\[Epsilon]a*(\[CapitalOmega] - \[Omega]1[r])^2*
           Derivative[1][h1][r] + Derivative[1][h0][r]*
           Derivative[1][\[Omega]1][r] + 2*(-\[CapitalOmega] + \[Omega]1[r])*
           Derivative[2][h0][r])))))/(2*r^3), 
 -(\[Epsilon]a^2*(-4*KK[r]*(-3*E^\[Nu][r]*v2[r] + 3*E^\[Nu][r]*\[Eta]2[r] + 
       r^2*(\[CapitalOmega] - \[Omega]1[r])^2) - 
     r^2*H0[r]*(\[CapitalOmega] - \[Omega]1[r])^2 + 
     H2[r]*(-6*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega]^2 - 
         2*\[CapitalOmega]*\[Omega]1[r] + (1 + 4*r^2*\[Kappa]*P[r] + 
           4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + r*(r - 2*M[r])*
          Derivative[1][\[Omega]1][r]^2))))/(2*r^2), 
 (2*H1[r]*(r - 2*M[r])*(E^\[Nu][r]*l + E^\[Nu][r]*l^2 - 
     m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + E^\[Nu][r]*l*(1 + l)*
      \[Epsilon]a^2*v2[r] - E^\[Nu][r]*(-6 + l + l^2)*\[Epsilon]a^2*
      \[Eta]2[r] + 2*m^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] - 
     m^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2) - I*E^\[Nu][r]*m*r*\[Epsilon]a*
    H0[r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
       2*r*Derivative[1][\[Omega]1][r]) + 
     r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
         \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) - 
   I*E^\[Nu][r]*m*r*\[Epsilon]a*
    (2*r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H0][r] + 
     H2[r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
         2*r*Derivative[1][\[Omega]1][r]) + 
       r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
           \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))))/
  (4*E^\[Nu][r]*r^2*(r - 2*M[r])), 
 (\[Epsilon]a*(4*E^\[Nu][r]*l*(1 + l)*r*h1[r]*(M[r] + r^3*\[Kappa]*P[r])*
     (\[CapitalOmega] - \[Omega]1[r]) + I*m*\[Epsilon]a*
     (-(r*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][h0][r]*
        (-12*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 
           4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r]^2))) + 
      h0[r]*(24*E^\[Nu][r]*r*v2[r] + M[r]*(24*E^\[Nu][r]*\[Eta]2[r] - 
          2*r^3*Derivative[1][\[Omega]1][r]*(-2*\[CapitalOmega] + 
            2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) - 
        r^3*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
          r^2*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
            Derivative[1][\[Omega]1][r]^2) + 4*\[Kappa]*P[r]*
           (3*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[Omega]1[r]^2 - r*\[CapitalOmega]*
               Derivative[1][\[Omega]1][r] + r*\[Omega]1[r]*Derivative[1][
                 \[Omega]1][r])))))))/(4*E^\[Nu][r]*r^3*
   (M[r] + r^3*\[Kappa]*P[r])), 
 (-3*\[Epsilon]a^2*H1[r]*(l*(1 + l)*v2[r] - (-6 + l + l^2)*\[Eta]2[r]))/
  (2*r^2), (\[Epsilon]a*(\[CapitalOmega] - \[Omega]1[r])*
   (2*E^\[Nu][r]*h1[r]*(r - 2*M[r]) + I*m*r*\[Epsilon]a*
     (\[CapitalOmega] - \[Omega]1[r])*(2*h0[r]*(M[r] + r^3*\[Kappa]*P[r]) - 
      r*(r - 2*M[r])*Derivative[1][h0][r])))/(2*E^\[Nu][r]*r^2*(r - 2*M[r])), 
 -(r*\[Epsilon]a^2*H1[r]*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 
     4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + (r - 2*M[r])*
      Derivative[1][\[Omega]1][r]^2))/(4*E^\[Nu][r]), 
 (-24*E^\[Nu][r]*r^2*H2[r]*M[r] + 24*E^\[Nu][r]*r^2*KK[r]*M[r] - 
   12*E^\[Nu][r]*l*r^2*KK[r]*M[r] - 12*E^\[Nu][r]*l^2*r^2*KK[r]*M[r] - 
   24*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r] + 
   12*l*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r] + 
   12*l^2*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r] + 
   48*E^\[Nu][r]*r*H2[r]*M[r]^2 - 48*E^\[Nu][r]*r*KK[r]*M[r]^2 + 
   24*E^\[Nu][r]*l*r*KK[r]*M[r]^2 + 24*E^\[Nu][r]*l^2*r*KK[r]*M[r]^2 + 
   192*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^2 - 
   24*l*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^2 - 
   24*l^2*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^2 - 
   288*r^2*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^3 + 
   48*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]*m0[r] - 
   24*E^\[Nu][r]*l*r*\[Epsilon]a^2*KK[r]*M[r]*m0[r] - 
   24*E^\[Nu][r]*l^2*r*\[Epsilon]a^2*KK[r]*M[r]*m0[r] - 
   24*E^\[Nu][r]*r^5*\[Kappa]*H2[r]*P[r] + 24*E^\[Nu][r]*r^5*\[Kappa]*KK[r]*
    P[r] - 12*E^\[Nu][r]*l*r^5*\[Kappa]*KK[r]*P[r] - 
   12*E^\[Nu][r]*l^2*r^5*\[Kappa]*KK[r]*P[r] - 24*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]^2*KK[r]*P[r] + 12*l*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]^2*KK[r]*P[r] + 12*l^2*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]^2*KK[r]*P[r] - 48*E^\[Nu][r]*r^4*\[Kappa]*KK[r]*M[r]*
    P[r] + 24*E^\[Nu][r]*l*r^4*\[Kappa]*KK[r]*M[r]*P[r] + 
   24*E^\[Nu][r]*l^2*r^4*\[Kappa]*KK[r]*M[r]*P[r] + 
   240*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] - 
   24*l*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] - 
   24*l^2*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] + 
   96*E^\[Nu][r]*r^3*\[Kappa]*H2[r]*M[r]^2*P[r] - 
   384*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^2*P[r] + 
   48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*m0[r]*P[r] - 
   24*E^\[Nu][r]*l*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*m0[r]*P[r] - 
   24*E^\[Nu][r]*l^2*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*m0[r]*P[r] - 
   48*E^\[Nu][r]*r^7*\[Kappa]^2*H2[r]*P[r]^2 + 48*r^9*\[Epsilon]a^2*
    \[Kappa]^2*\[CapitalOmega]^2*KK[r]*P[r]^2 + 96*E^\[Nu][r]*r^6*\[Kappa]^2*
    H2[r]*M[r]*P[r]^2 - 96*r^8*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*
    KK[r]*M[r]*P[r]^2 - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*
    P[r]*p0[r] + 96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*
    p0[r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*p0[r] + 
   96*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*p0[r] + 
   48*E^\[Nu][r]*r^3*\[Epsilon]a^2*KK[r]*v2[r] + 
   48*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*M[r]*v2[r] - 
   240*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*M[r]*v2[r] - 
   24*E^\[Nu][r]*l*r^2*\[Epsilon]a^2*KK[r]*M[r]*v2[r] - 
   24*E^\[Nu][r]*l^2*r^2*\[Epsilon]a^2*KK[r]*M[r]*v2[r] - 
   96*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]^2*v2[r] + 
   288*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]^2*v2[r] + 
   48*E^\[Nu][r]*l*r*\[Epsilon]a^2*KK[r]*M[r]^2*v2[r] + 
   48*E^\[Nu][r]*l^2*r*\[Epsilon]a^2*KK[r]*M[r]^2*v2[r] + 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*v2[r] - 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*v2[r] - 
   24*E^\[Nu][r]*l*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*v2[r] - 
   24*E^\[Nu][r]*l^2*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*v2[r] - 
   96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*v2[r] + 
   96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*v2[r] + 
   48*E^\[Nu][r]*l*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*v2[r] + 
   48*E^\[Nu][r]*l^2*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*v2[r] - 
   48*E^\[Nu][r]*r^4*\[Kappa]*M[r]*\[Delta]p[r] + 
   96*E^\[Nu][r]*r^3*\[Kappa]*M[r]^2*\[Delta]p[r] - 
   96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*\[Delta]p[r] - 
   48*E^\[Nu][r]*r^7*\[Kappa]^2*P[r]*\[Delta]p[r] + 
   96*E^\[Nu][r]*r^6*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r] - 
   96*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*m0[r]*P[r]*\[Delta]p[r] + 
   24*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*M[r]*\[Eta]2[r] + 
   96*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*M[r]*\[Eta]2[r] + 
   12*E^\[Nu][r]*l*r^2*\[Epsilon]a^2*KK[r]*M[r]*\[Eta]2[r] + 
   12*E^\[Nu][r]*l^2*r^2*\[Epsilon]a^2*KK[r]*M[r]*\[Eta]2[r] - 
   48*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]^2*\[Eta]2[r] - 
   240*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]^2*\[Eta]2[r] - 
   24*E^\[Nu][r]*l*r*\[Epsilon]a^2*KK[r]*M[r]^2*\[Eta]2[r] - 
   24*E^\[Nu][r]*l^2*r*\[Epsilon]a^2*KK[r]*M[r]^2*\[Eta]2[r] + 
   96*E^\[Nu][r]*\[Epsilon]a^2*KK[r]*M[r]^3*\[Eta]2[r] + 
   24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*\[Eta]2[r] + 
   24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Eta]2[r] + 
   12*E^\[Nu][r]*l*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Eta]2[r] + 
   12*E^\[Nu][r]*l^2*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Eta]2[r] - 
   72*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] + 
   24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Eta]2[r] - 
   24*E^\[Nu][r]*l*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Eta]2[r] - 
   24*E^\[Nu][r]*l^2*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Eta]2[r] + 
   48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Eta]2[r] - 
   144*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Eta]2[r] - 
   24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*\[Eta]2[r] - 
   24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*\[Eta]2[r] + 
   48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Eta]2[r] + 
   48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Eta]2[r] - 
   48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]*\[Delta]p[r]*\[Eta]2[r] + 
   96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Delta]p[r]*\[Eta]2[r] - 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Delta]p[r]*\[Eta]2[r] + 
   96*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r]*
    \[Eta]2[r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*p0[r]*
    \[Rho][r] + 96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*p0[r]*
    \[Rho][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*p0[r]*
    \[Rho][r] + 96*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]*
    p0[r]*\[Rho][r] - 24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*
    \[Eta]2[r]*\[Rho][r] - 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]*\[Eta]2[r]*\[Rho][r] + 72*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*
    KK[r]*M[r]*\[Eta]2[r]*\[Rho][r] + 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*
    \[Kappa]*H2[r]*M[r]^2*\[Eta]2[r]*\[Rho][r] - 
   48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Eta]2[r]*
    \[Rho][r] - 24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*
    \[Eta]2[r]*\[Rho][r] - 24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    P[r]*\[Eta]2[r]*\[Rho][r] + 48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*
    H2[r]*M[r]*P[r]*\[Eta]2[r]*\[Rho][r] + 48*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]^2*KK[r]*M[r]*P[r]*\[Eta]2[r]*\[Rho][r] + 
   48*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*\[Omega]1[r] - 
   24*l*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*\[Omega]1[r] - 
   24*l^2*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*\[Omega]1[r] - 
   384*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^2*\[Omega]1[r] + 
   48*l*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^2*\[Omega]1[r] + 
   48*l^2*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^2*\[Omega]1[r] + 
   576*r^2*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^3*\[Omega]1[r] + 
   48*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*P[r]*\[Omega]1[r] - 
   24*l*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*P[r]*\[Omega]1[r] - 
   24*l^2*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*P[r]*
    \[Omega]1[r] - 480*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]*
    P[r]*\[Omega]1[r] + 48*l*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*
    M[r]*P[r]*\[Omega]1[r] + 48*l^2*r^6*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*KK[r]*M[r]*P[r]*\[Omega]1[r] + 
   768*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]^2*P[r]*
    \[Omega]1[r] - 96*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*KK[r]*
    P[r]^2*\[Omega]1[r] + 192*r^8*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*
    KK[r]*M[r]*P[r]^2*\[Omega]1[r] - 24*r^4*\[Epsilon]a^2*KK[r]*M[r]*
    \[Omega]1[r]^2 + 12*l*r^4*\[Epsilon]a^2*KK[r]*M[r]*\[Omega]1[r]^2 + 
   12*l^2*r^4*\[Epsilon]a^2*KK[r]*M[r]*\[Omega]1[r]^2 + 
   192*r^3*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]^2 - 
   24*l*r^3*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]^2 - 
   24*l^2*r^3*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]^2 - 
   288*r^2*\[Epsilon]a^2*KK[r]*M[r]^3*\[Omega]1[r]^2 - 
   32*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 + 
   12*l*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 + 
   12*l^2*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 - 
   8*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 + 
   264*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   16*l*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   16*l^2*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 + 
   16*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
   416*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
   16*l*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
   16*l^2*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
   32*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*P[r]*\[Omega]1[r]^2 - 
   8*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 + 
   40*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*\[Omega]1[r]^2 + 
   8*l*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*\[Omega]1[r]^2 + 
   8*l^2*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*\[Omega]1[r]^2 + 
   16*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
   80*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
   16*l*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
   16*l^2*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Omega]1[r]^2 + 
   16*r^11*\[Epsilon]a^2*\[Kappa]^3*KK[r]*P[r]^3*\[Omega]1[r]^2 - 
   32*r^10*\[Epsilon]a^2*\[Kappa]^3*KK[r]*M[r]*P[r]^3*\[Omega]1[r]^2 + 
   32*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 - 
   64*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 + 
   32*r^11*\[Epsilon]a^2*\[Kappa]^3*P[r]^2*\[Delta]p[r]*\[Omega]1[r]^2 - 
   64*r^10*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]^2*\[Delta]p[r]*\[Omega]1[r]^2 - 
   8*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*\[Rho][r]*\[Omega]1[r]^2 - 
   8*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   24*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   8*l*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   8*l^2*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   16*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
   32*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
   16*l*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
   16*l^2*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 + 
   32*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2 - 
   8*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
   8*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   8*l*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   8*l^2*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   16*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   16*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
   16*l*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*
    \[Omega]1[r]^2 - 16*l^2*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 + 16*r^11*\[Epsilon]a^2*\[Kappa]^3*KK[r]*P[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 - 32*r^10*\[Epsilon]a^2*\[Kappa]^3*KK[r]*M[r]*
    P[r]^2*\[Rho][r]*\[Omega]1[r]^2 + 32*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    \[Delta]p[r]*\[Rho][r]*\[Omega]1[r]^2 - 64*r^7*\[Epsilon]a^2*\[Kappa]^2*
    M[r]^2*\[Delta]p[r]*\[Rho][r]*\[Omega]1[r]^2 + 
   32*r^11*\[Epsilon]a^2*\[Kappa]^3*P[r]*\[Delta]p[r]*\[Rho][r]*
    \[Omega]1[r]^2 - 64*r^10*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]*\[Delta]p[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 24*E^\[Nu][r]*r^3*M[r]*Derivative[1][H0][r] + 
   96*E^\[Nu][r]*r^2*M[r]^2*Derivative[1][H0][r] - 
   96*E^\[Nu][r]*r*M[r]^3*Derivative[1][H0][r] - 24*E^\[Nu][r]*r^6*\[Kappa]*
    P[r]*Derivative[1][H0][r] + 96*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*
    Derivative[1][H0][r] - 96*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*P[r]*
    Derivative[1][H0][r] + 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*v2[r]*
    Derivative[1][H0][r] - 96*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*v2[r]*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*v2[r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*\[Eta]0[r]*
    Derivative[1][H0][r] - 192*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*\[Eta]0[r]*
    Derivative[1][H0][r] + 192*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^3*\[Eta]0[r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Eta]0[r]*Derivative[1][H0][r] - 192*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*\[Eta]0[r]*Derivative[1][H0][r] + 
   192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Eta]0[r]*
    Derivative[1][H0][r] - 36*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Eta]2[r]*Derivative[1][H0][r] + 144*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][H0][r] - 
   144*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*
    Derivative[1][H0][r] - 12*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] + 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][H0][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] - 4*r^8*\[Epsilon]a^2*\[Kappa]*
    P[r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 24*r^7*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
   48*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 32*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*
    \[Omega]1[r]^2*Derivative[1][H0][r] + 8*r^10*\[Epsilon]a^2*\[Kappa]^2*
    P[r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] - 
   32*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 32*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*
    \[Omega]1[r]^2*Derivative[1][H0][r] - 4*r^8*\[Epsilon]a^2*\[Kappa]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   24*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 48*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][H0][r] + 32*r^5*\[Epsilon]a^2*\[Kappa]*
    M[r]^3*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   8*r^10*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 32*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   32*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 24*E^\[Nu][r]*r^3*M[r]*Derivative[1][KK][r] - 
   24*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]*Derivative[1][KK][r] - 
   72*E^\[Nu][r]*r^2*M[r]^2*Derivative[1][KK][r] + 
   96*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*Derivative[1][KK][r] + 
   48*E^\[Nu][r]*r*M[r]^3*Derivative[1][KK][r] - 
   96*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^3*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*m0[r]*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^6*\[Kappa]*P[r]*Derivative[1][KK][r] - 
   24*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*P[r]*
    Derivative[1][KK][r] - 48*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*
    Derivative[1][KK][r] + 96*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]*P[r]*Derivative[1][KK][r] - 96*r^6*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]^2*M[r]^2*P[r]*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*m0[r]*P[r]*Derivative[1][KK][r] + 
   48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*P[r]*
    Derivative[1][KK][r] + 24*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]^2*
    Derivative[1][KK][r] - 48*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]^2*
    Derivative[1][KK][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*m0[r]*
    P[r]^2*Derivative[1][KK][r] + 24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*p0[r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*p0[r]*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*p0[r]*
    Derivative[1][KK][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*p0[r]*Derivative[1][KK][r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*
    v2[r]*Derivative[1][KK][r] - 72*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*v2[r]*
    Derivative[1][KK][r] + 48*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^3*v2[r]*
    Derivative[1][KK][r] + 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
    v2[r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*v2[r]*Derivative[1][KK][r] + 24*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*P[r]^2*v2[r]*Derivative[1][KK][r] - 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*v2[r]*
    Derivative[1][KK][r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*\[Eta]2[r]*
    Derivative[1][KK][r] + 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*\[Eta]2[r]*
    Derivative[1][KK][r] - 96*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^3*\[Eta]2[r]*
    Derivative[1][KK][r] - 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Eta]2[r]*Derivative[1][KK][r] + 96*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
   96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*
    Derivative[1][KK][r] + 24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*
    p0[r]*\[Rho][r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*p0[r]*\[Rho][r]*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]*p0[r]*\[Rho][r]*
    Derivative[1][KK][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]*p0[r]*\[Rho][r]*Derivative[1][KK][r] + 
   48*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]*\[Omega]1[r]*
    Derivative[1][KK][r] - 192*r^4*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*
    \[Omega]1[r]*Derivative[1][KK][r] + 192*r^3*\[Epsilon]a^2*\[CapitalOmega]*
    M[r]^3*\[Omega]1[r]*Derivative[1][KK][r] + 48*r^8*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*P[r]*\[Omega]1[r]*Derivative[1][KK][r] - 
   192*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*\[Omega]1[r]*
    Derivative[1][KK][r] + 192*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    M[r]^2*P[r]*\[Omega]1[r]*Derivative[1][KK][r] - 
   24*r^5*\[Epsilon]a^2*M[r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
   96*r^4*\[Epsilon]a^2*M[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   96*r^3*\[Epsilon]a^2*M[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   24*r^8*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
   88*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 72*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 16*r^5*\[Epsilon]a^2*\[Kappa]*
    M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   8*r^10*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][KK][r] + 16*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 8*r^12*\[Epsilon]a^2*\[Kappa]^3*
    P[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] + 
   16*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]^3*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 8*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 24*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   16*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 8*r^10*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 16*r^9*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   8*r^12*\[Epsilon]a^2*\[Kappa]^3*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] + 16*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]^2*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
   48*r^5*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*
    Derivative[1][\[Omega]1][r] - 192*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*
    M[r]^2*Derivative[1][\[Omega]1][r] + 192*r^3*\[Epsilon]a^2*
    \[CapitalOmega]*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r] + 
   48*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*P[r]*
    Derivative[1][\[Omega]1][r] - 192*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*KK[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r] + 
   192*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]^2*P[r]*
    Derivative[1][\[Omega]1][r] - 48*r^5*\[Epsilon]a^2*KK[r]*M[r]*
    \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 192*r^4*\[Epsilon]a^2*KK[r]*
    M[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   192*r^3*\[Epsilon]a^2*KK[r]*M[r]^3*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 48*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*
    \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 192*r^7*\[Epsilon]a^2*\[Kappa]*
    KK[r]*M[r]*P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   192*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 12*r^6*\[Epsilon]a^2*\[CapitalOmega]*M[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   48*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] + 48*r^4*\[Epsilon]a^2*\[CapitalOmega]*M[r]^3*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   12*r^9*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 48*r^8*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] + 48*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]^2*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 12*r^6*\[Epsilon]a^2*M[r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   48*r^5*\[Epsilon]a^2*M[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 48*r^4*\[Epsilon]a^2*M[r]^3*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   12*r^9*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] + 48*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   48*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   2*r^7*\[Epsilon]a^2*KK[r]*Derivative[1][\[Omega]1][r]^2 - 
   16*r^6*\[Epsilon]a^2*KK[r]*M[r]*Derivative[1][\[Omega]1][r]^2 + 
   2*l*r^6*\[Epsilon]a^2*KK[r]*M[r]*Derivative[1][\[Omega]1][r]^2 + 
   2*l^2*r^6*\[Epsilon]a^2*KK[r]*M[r]*Derivative[1][\[Omega]1][r]^2 + 
   36*r^5*\[Epsilon]a^2*KK[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 - 
   8*l*r^5*\[Epsilon]a^2*KK[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 - 
   8*l^2*r^5*\[Epsilon]a^2*KK[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 - 
   16*r^4*\[Epsilon]a^2*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
   8*l*r^4*\[Epsilon]a^2*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
   8*l^2*r^4*\[Epsilon]a^2*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
   16*r^3*\[Epsilon]a^2*KK[r]*M[r]^4*Derivative[1][\[Omega]1][r]^2 - 
   4*r^9*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
   2*l*r^9*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
   2*l^2*r^9*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*Derivative[1][\[Omega]1][r]^
     2 + 16*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*
    Derivative[1][\[Omega]1][r]^2 - 8*l*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*
    P[r]*Derivative[1][\[Omega]1][r]^2 - 8*l^2*r^8*\[Epsilon]a^2*\[Kappa]*
    KK[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   16*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*
    Derivative[1][\[Omega]1][r]^2 + 8*l*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*
    M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 + 8*l^2*r^7*\[Epsilon]a^2*
    \[Kappa]*KK[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 + 
   4*r^11*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*Derivative[1][\[Omega]1][r]^
     2 - 16*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*
    Derivative[1][\[Omega]1][r]^2 + 16*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    M[r]^2*P[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   8*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*\[Delta]p[r]*Derivative[1][\[Omega]1][r]^
     2 - 32*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Delta]p[r]*
    Derivative[1][\[Omega]1][r]^2 + 32*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    \[Delta]p[r]*Derivative[1][\[Omega]1][r]^2 + 
   8*r^11*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Delta]p[r]*
    Derivative[1][\[Omega]1][r]^2 - 32*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]*\[Delta]p[r]*Derivative[1][\[Omega]1][r]^2 + 
   32*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Delta]p[r]*
    Derivative[1][\[Omega]1][r]^2 + r^8*\[Epsilon]a^2*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 4*r^7*\[Epsilon]a^2*M[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   16*r^5*\[Epsilon]a^2*M[r]^3*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 16*r^4*\[Epsilon]a^2*M[r]^4*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   2*r^10*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 12*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   24*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 16*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   4*r^7*\[Epsilon]a^2*M[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^
     2 + 18*r^6*\[Epsilon]a^2*M[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 - 24*r^5*\[Epsilon]a^2*M[r]^3*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
   8*r^4*\[Epsilon]a^2*M[r]^4*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 - 4*r^10*\[Epsilon]a^2*\[Kappa]*P[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
   16*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 - 16*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   2*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 8*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   8*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 - (12*I)*m*r*\[Epsilon]a*H1[r]*
    (r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])*(-4*\[CapitalOmega] + 
     4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
   2*H0[r]*(-8*r^3*\[Epsilon]a^2*M[r]^4*Derivative[1][\[Omega]1][r]^2 + 
     4*\[Epsilon]a^2*M[r]^3*(12*E^\[Nu][r]*\[Eta]2[r] + 
       r^4*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - (-1 + l + l^2)*
          Derivative[1][\[Omega]1][r]^2 + 4*\[Kappa]*P[r]*
          (\[Omega]1[r]^2 - r^2*Derivative[1][\[Omega]1][r]^2))) - 
     2*r*M[r]^2*(6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 
       48*E^\[Nu][r]*\[Epsilon]a^2*v2[r] + 6*E^\[Nu][r]*l*\[Epsilon]a^2*
        v2[r] + 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*v2[r] - 
       12*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] - 12*E^\[Nu][r]*l^2*
        \[Epsilon]a^2*\[Eta]0[r] + 72*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
       6*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*l^2*
        \[Epsilon]a^2*\[Eta]2[r] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*
        p0[r]*\[Rho][r] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
        \[Rho][r] + 12*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       4*l*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       4*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       3*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
       2*l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
       2*l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
       4*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r]^2 + 
         r^2*Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Epsilon]a^2*\[Kappa]*
        P[r]*(12*E^\[Nu][r]*p0[r] + 36*E^\[Nu][r]*\[Eta]2[r] + 
         r^2*(-2*(-3 + l + l^2 + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
           (-5 + l + l^2)*r^2*Derivative[1][\[Omega]1][r]^2))) + 
     r^3*(-8*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 - 
       2*r^3*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(-24*E^\[Nu][r]*m0[r] - 
         12*E^\[Nu][r]*r*p0[r] - 12*E^\[Nu][r]*r*\[Eta]2[r] + 
         2*l*r^3*\[Omega]1[r]^2 + 2*l^2*r^3*\[Omega]1[r]^2 + 
         4*r^5*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
         r^5*Derivative[1][\[Omega]1][r]^2) + \[Epsilon]a^2*
        (24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*
          \[Rho][r] + r^4*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
           Derivative[1][\[Omega]1][r]^2)) + r*\[Kappa]*P[r]*
        (12*E^\[Nu][r]*(2 + l + l^2)*\[Epsilon]a^2*m0[r] + 
         r*(6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 + 6*E^\[Nu][r]*l*(1 + l)*
            \[Epsilon]a^2*v2[r] - 12*E^\[Nu][r]*l*(1 + l)*\[Epsilon]a^2*
            \[Eta]0[r] + 24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
           6*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*l^2*
            \[Epsilon]a^2*\[Eta]2[r] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*
            \[Kappa]*p0[r]*\[Rho][r] - 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
           4*l*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
           4*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
           l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
           l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2))) + 
     r*M[r]*(12*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*(2 + l + l^2 + 
         4*r^2*\[Kappa]*P[r]) + r*(6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 
         96*E^\[Nu][r]*\[Epsilon]a^2*v2[r] + 6*E^\[Nu][r]*l*\[Epsilon]a^2*
          v2[r] + 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*v2[r] - 
         12*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] - 12*E^\[Nu][r]*l^2*
          \[Epsilon]a^2*\[Eta]0[r] + 60*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
         6*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*l^2*
          \[Epsilon]a^2*\[Eta]2[r] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*
          p0[r]*\[Rho][r] + 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*
          \[Eta]2[r]*\[Rho][r] + 16*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*
          \[Omega]1[r]^2 + 16*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 4*l*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 4*l^2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 5*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^
           2 - l*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
         l^2*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
         4*r^2*\[Kappa]*P[r]*(3*E^\[Nu][r]*l + 3*E^\[Nu][r]*l^2 + 
           3*E^\[Nu][r]*l*(1 + l)*\[Epsilon]a^2*v2[r] - 6*E^\[Nu][r]*l*
            \[Epsilon]a^2*\[Eta]0[r] - 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*
            \[Eta]0[r] - 6*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
           3*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]2[r] + 3*E^\[Nu][r]*l^2*
            \[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*\[Epsilon]a^2*p0[r]*
            (-1 + 2*r^2*\[Kappa]*\[Rho][r]) - 4*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 + l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
           l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 4*r^4*\[Epsilon]a^2*
            \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 2*l*r^4*\[Epsilon]a^2*
            \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 2*l^2*r^4*\[Epsilon]a^2*
            \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 2*r^4*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2 - l*r^4*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2 - l^2*r^4*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2) + 8*r^4*\[Epsilon]a^2*\[Kappa]^2*
          P[r]^2*(-6*E^\[Nu][r]*p0[r] - 6*E^\[Nu][r]*\[Eta]2[r] + 
           r^2*((-2 + l + l^2 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
             r^2*Derivative[1][\[Omega]1][r]^2))))))/
  (24*E^\[Nu][r]*r^2*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])), 
 (2*\[Epsilon]a*((-3*I)*E^\[Nu][r]*m*\[Epsilon]a*h1[r]*(r - 2*M[r])*
     \[Eta]2[r] + l*(1 + l)*r^2*h0[r]*(\[CapitalOmega] - \[Omega]1[r])))/
  (E^\[Nu][r]*r^3*(r - 2*M[r])), 
 (\[Epsilon]a^2*(-2*H0[r]*(6*E^\[Nu][r]*r*((-8 + l + l^2)*M[r] + 
        r*(4 + l*(1 + l)*r^2*\[Kappa]*P[r]))*v2[r] + 
      4*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
      M[r]^2*(-24*E^\[Nu][r]*\[Eta]2[r] + 
        2*r^4*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
          l*(1 + l)*Derivative[1][\[Omega]1][r]^2 - 4*\[Kappa]*P[r]*
           (\[Omega]1[r]^2 - r^2*Derivative[1][\[Omega]1][r]^2))) - 
      r^4*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        8*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 + 4*r^2*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 - r^2*Derivative[1][\[Omega]1][r]^2 + 
        \[Kappa]*P[r]*(-6*E^\[Nu][r]*(4 + l + l^2)*\[Eta]2[r] + 
          4*(r^2 + l*(1 + l)*r^4*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
          (-1 + l + l^2)*r^4*Derivative[1][\[Omega]1][r]^2) + 
        2*r^2*\[Kappa]^2*P[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + 
          r^2*(2*(l + l^2 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
            r^2*Derivative[1][\[Omega]1][r]^2))) + 
      r*M[r]*(6*E^\[Nu][r]*\[Eta]2[r]*(10 + l + l^2 + 12*r^2*\[Kappa]*P[r] + 
          4*r^2*\[Kappa]*\[Rho][r]) + r^4*(-4*(-2 + l + l^2)*\[Kappa]*
           \[Rho][r]*\[Omega]1[r]^2 - (3 + l + l^2)*
           Derivative[1][\[Omega]1][r]^2 + 4*r^2*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r]^2 + r^2*Derivative[1][\[Omega]1][r]^2) - 
          2*\[Kappa]*P[r]*(2*(-2 + l + l^2 + 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r]^2 - (-3 + l + l^2)*r^2*Derivative[1][\[Omega]1][r]^
              2)))) - 2*KK[r]*(4*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
      2*M[r]^2*(12*E^\[Nu][r]*\[Eta]2[r] + r^2*(-12*\[CapitalOmega]^2 + 
          4*(-3 + r^2*\[Kappa]*P[r] + r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r]^2 + 8*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
          (-1 + l + l^2)*r^2*Derivative[1][\[Omega]1][r]^2 + 
          8*\[Omega]1[r]*(3*\[CapitalOmega] - r*Derivative[1][\[Omega]1][
              r]))) + r*M[r]*(4*r^2*\[CapitalOmega]^2 + 
        2*l*r^2*\[CapitalOmega]^2 + 2*l^2*r^2*\[CapitalOmega]^2 - 
        12*E^\[Nu][r]*(6 + l + l^2)*v2[r] + 48*E^\[Nu][r]*\[Eta]2[r] + 
        6*E^\[Nu][r]*l*\[Eta]2[r] + 6*E^\[Nu][r]*l^2*\[Eta]2[r] + 
        12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] - 
        8*r^2*\[CapitalOmega]*\[Omega]1[r] - 4*l*r^2*\[CapitalOmega]*
         \[Omega]1[r] - 4*l^2*r^2*\[CapitalOmega]*\[Omega]1[r] + 
        4*r^2*\[Omega]1[r]^2 + 2*l*r^2*\[Omega]1[r]^2 + 
        2*l^2*r^2*\[Omega]1[r]^2 + 4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
        4*l*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 4*l^2*r^4*\[Kappa]*
         \[Rho][r]*\[Omega]1[r]^2 + 8*r^3*\[CapitalOmega]*
         Derivative[1][\[Omega]1][r] - 8*r^3*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r] - 4*r^4*Derivative[1][\[Omega]1][r]^2 + 
        l*r^4*Derivative[1][\[Omega]1][r]^2 + 
        l^2*r^4*Derivative[1][\[Omega]1][r]^2 - 4*r^8*\[Kappa]^2*P[r]^2*
         Derivative[1][\[Omega]1][r]^2 - 2*r^2*\[Kappa]*P[r]*
         (-18*E^\[Nu][r]*\[Eta]2[r] + r^2*(-16*\[CapitalOmega]^2 - 
            2*(9 + l + l^2)*\[Omega]1[r]^2 + 8*r*\[CapitalOmega]*
             Derivative[1][\[Omega]1][r] + l*(1 + l)*r^2*
             Derivative[1][\[Omega]1][r]^2 + 8*\[Omega]1[r]*
             (4*\[CapitalOmega] - r*Derivative[1][\[Omega]1][r])))) + 
      r^2*(24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*
         \[Rho][r] + 8*r^8*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 - 
        4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
        r^4*Derivative[1][\[Omega]1][r]^2 + 2*r^4*\[Kappa]^2*P[r]^2*
         (-6*E^\[Nu][r]*\[Eta]2[r] + r^2*(4*\[CapitalOmega]^2 - 
            8*\[CapitalOmega]*\[Omega]1[r] + 2*(1 + l + l^2 + 
              2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
            r^2*Derivative[1][\[Omega]1][r]^2)) + r^2*\[Kappa]*P[r]*
         (-12*E^\[Nu][r]*(2 + l + l^2)*v2[r] + 6*E^\[Nu][r]*\[Eta]2[r]*
           (2 + l + l^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
          r^2*(2*(2 + l + l^2)*\[CapitalOmega]^2 + 
            2*(l*(1 + l) + 2*(-1 + l + l^2)*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r]^2 + 8*r*\[CapitalOmega]*Derivative[1][\[Omega]1][
              r] + l*(1 + l)*r^2*Derivative[1][\[Omega]1][r]^2 - 
            4*\[Omega]1[r]*((2 + l + l^2)*\[CapitalOmega] + 
              2*r*Derivative[1][\[Omega]1][r]))))) + 
    r*(8*H2[r]*(M[r] + r^3*\[Kappa]*P[r])*(-6*E^\[Nu][r]*v2[r] + 
        3*E^\[Nu][r]*\[Eta]2[r]*(-1 + r^2*\[Kappa]*P[r] + 
          r^2*\[Kappa]*\[Rho][r]) + r^4*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2) + 4*r^3*M[r]^3*(-2*Derivative[1][H0][r] + 
        Derivative[1][KK][r])*Derivative[1][\[Omega]1][r]^2 - 
      2*M[r]^2*(8*r^2*\[CapitalOmega]^2*Derivative[1][KK][r] - 
        12*E^\[Nu][r]*v2[r]*Derivative[1][KK][r] + 24*E^\[Nu][r]*\[Eta]2[r]*
         Derivative[1][KK][r] - 16*r^2*\[CapitalOmega]*\[Omega]1[r]*
         Derivative[1][KK][r] + 8*r^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
        4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*(-2*Derivative[1][H0][r] + 
          Derivative[1][KK][r]) - 4*r^3*\[CapitalOmega]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r] + 4*r^3*\[Omega]1[r]*
         Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
        8*r^5*\[Kappa]*\[Delta]p[r]*Derivative[1][\[Omega]1][r]^2 - 
        2*r^4*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
        3*r^4*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
        4*r^4*\[Kappa]*P[r]*(\[Omega]1[r]^2*(-2*Derivative[1][H0][r] + 
            Derivative[1][KK][r]) + r^2*Derivative[1][H0][r]*
           Derivative[1][\[Omega]1][r]^2)) - 
      2*r*M[r]*(36*E^\[Nu][r]*r^2*\[Kappa]*P[r]*\[Eta]2[r]*
         Derivative[1][H0][r] + 12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*
         \[Rho][r]*Derivative[1][H0][r] + 8*r^4*\[Kappa]*P[r]*\[Omega]1[r]^2*
         Derivative[1][H0][r] - 8*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*
         Derivative[1][H0][r] + 8*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
         Derivative[1][H0][r] - 8*r^6*\[Kappa]^2*P[r]*\[Rho][r]*
         \[Omega]1[r]^2*Derivative[1][H0][r] - 12*E^\[Nu][r]*v2[r]*
         (2*Derivative[1][H0][r] - Derivative[1][KK][r]) - 
        4*r^2*\[CapitalOmega]^2*Derivative[1][KK][r] + 
        8*r^4*\[Kappa]*\[CapitalOmega]^2*P[r]*Derivative[1][KK][r] - 
        12*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][KK][r] + 
        24*E^\[Nu][r]*r^2*\[Kappa]*P[r]*\[Eta]2[r]*Derivative[1][KK][r] + 
        8*r^2*\[CapitalOmega]*\[Omega]1[r]*Derivative[1][KK][r] - 
        16*r^4*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r]*
         Derivative[1][KK][r] - 4*r^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
        4*r^4*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
        4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
        2*r^3*\[CapitalOmega]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
          r] - 4*r^5*\[Kappa]*\[CapitalOmega]*P[r]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r] - 2*r^3*\[Omega]1[r]*
         Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
        4*r^5*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r] - r^4*Derivative[1][H0][r]*
         Derivative[1][\[Omega]1][r]^2 - 4*r^6*\[Kappa]*P[r]*
         Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
        r^4*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
        2*r^6*\[Kappa]*P[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^
          2 + 2*r^8*\[Kappa]^2*P[r]^2*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r]^2 - 4*r*\[Kappa]*\[Delta]p[r]*
         (6*E^\[Nu][r]*\[Eta]2[r] + r^4*(-4*\[Kappa]*P[r]*\[Omega]1[r]^2 - 
            4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - Derivative[1][\[Omega]1][r]^
             2 + 2*r^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]^2))) + 
      r^2*(8*r^8*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] - 
        Derivative[1][H0][r]*(24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*r^2*
           \[Kappa]*\[Eta]2[r]*\[Rho][r] + 
          r^4*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
            Derivative[1][\[Omega]1][r]^2)) + 2*r^4*\[Kappa]^2*P[r]^2*
         (-16*r^3*\[Kappa]*\[Delta]p[r]*\[Omega]1[r]^2 + 4*r^2*\[Omega]1[r]^2*
           (-Derivative[1][H0][r] + (1 + r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][KK][r]) + Derivative[1][KK][r]*
           (-12*E^\[Nu][r]*v2[r] + r^4*Derivative[1][\[Omega]1][r]^2)) + 
        2*r^2*\[Kappa]*P[r]*(2*r^2*\[Omega]1[r]^2*Derivative[1][H0][r] - 
          4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
          4*r^2*\[CapitalOmega]^2*Derivative[1][KK][r] - 12*E^\[Nu][r]*v2[r]*
           Derivative[1][KK][r] - 8*r^2*\[CapitalOmega]*\[Omega]1[r]*
           Derivative[1][KK][r] + 4*r^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
          4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
          6*E^\[Nu][r]*\[Eta]2[r]*(3*Derivative[1][H0][r] + 
            2*Derivative[1][KK][r]) - 2*r^3*\[CapitalOmega]*
           Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
          2*r^3*\[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
            r] - r^4*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
          r^4*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
          4*r*\[Kappa]*\[Delta]p[r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
            r^4*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + Derivative[1][
                 \[Omega]1][r]^2)))))))/(8*E^\[Nu][r]*r^2*(r - 2*M[r])*
   (M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a*((-I)*r*(r - 2*M[r])*(-2*m*\[Epsilon]a*h1[r]*
       (\[CapitalOmega] - \[Omega]1[r])*(2*\[CapitalOmega] - 2*\[Omega]1[r] - 
        r*Derivative[1][\[Omega]1][r]) + I*Derivative[1][h0][r]*
       (-4*\[CapitalOmega] + 4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
          r])) + 2*h0[r]*(M[r]*(4*\[CapitalOmega] - 4*\[Omega]1[r] - 
        2*r*Derivative[1][\[Omega]1][r]) + 
      r*(l*\[CapitalOmega] + l^2*\[CapitalOmega] + 4*r^2*\[Kappa]*P[r]*
         (\[CapitalOmega] - \[Omega]1[r]) - l*(1 + l)*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))))/(2*E^\[Nu][r]*r^2*(r - 2*M[r])), 
 -((\[Epsilon]a^2*(3*E^\[Nu][r]*H0[r]*\[Eta]2[r] + 
     2*KK[r]*(-3*E^\[Nu][r]*v2[r] + 3*E^\[Nu][r]*\[Eta]2[r] + 
       r^2*(\[CapitalOmega] - \[Omega]1[r])^2)))/
   (E^\[Nu][r]*r*(r - 2*M[r]))), 
 (-6*E^\[Nu][r]*l*r^3*H2[r]*M[r] - 6*E^\[Nu][r]*l^2*r^3*H2[r]*M[r] + 
   12*m^2*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*H2[r]*M[r] - 
   36*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r] + 
   6*l*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r] + 
   6*l^2*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r] + 
   24*E^\[Nu][r]*l*r^2*H2[r]*M[r]^2 + 24*E^\[Nu][r]*l^2*r^2*H2[r]*M[r]^2 - 
   48*m^2*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*H2[r]*M[r]^2 + 
   240*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^2 - 
   24*l*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^2 - 
   24*l^2*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^2 - 
   24*E^\[Nu][r]*l*r*H2[r]*M[r]^3 - 24*E^\[Nu][r]*l^2*r*H2[r]*M[r]^3 + 
   48*m^2*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*H2[r]*M[r]^3 - 
   552*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^3 + 
   24*l*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^3 + 
   24*l^2*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^3 + 
   432*r^2*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]^4 - 
   24*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*M[r]*m0[r] + 
   12*E^\[Nu][r]*l*r^2*\[Epsilon]a^2*H2[r]*M[r]*m0[r] + 
   12*E^\[Nu][r]*l^2*r^2*\[Epsilon]a^2*H2[r]*M[r]*m0[r] + 
   24*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]^2*m0[r] - 
   24*E^\[Nu][r]*l*r*\[Epsilon]a^2*H2[r]*M[r]^2*m0[r] - 
   24*E^\[Nu][r]*l^2*r*\[Epsilon]a^2*H2[r]*M[r]^2*m0[r] - 
   6*E^\[Nu][r]*l*r^6*\[Kappa]*H2[r]*P[r] - 6*E^\[Nu][r]*l^2*r^6*\[Kappa]*
    H2[r]*P[r] + 12*m^2*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*H2[r]*
    P[r] - 36*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*P[r] + 
   6*l*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*P[r] + 
   6*l^2*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*P[r] - 
   48*E^\[Nu][r]*r^5*\[Kappa]*H2[r]*M[r]*P[r] + 24*E^\[Nu][r]*l*r^5*\[Kappa]*
    H2[r]*M[r]*P[r] + 24*E^\[Nu][r]*l^2*r^5*\[Kappa]*H2[r]*M[r]*P[r] - 
   48*m^2*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*H2[r]*M[r]*P[r] + 
   336*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] - 
   24*l*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] - 
   24*l^2*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*P[r] + 
   192*E^\[Nu][r]*r^4*\[Kappa]*H2[r]*M[r]^2*P[r] - 
   24*E^\[Nu][r]*l*r^4*\[Kappa]*H2[r]*M[r]^2*P[r] - 
   24*E^\[Nu][r]*l^2*r^4*\[Kappa]*H2[r]*M[r]^2*P[r] + 
   48*m^2*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*H2[r]*M[r]^2*P[r] - 
   984*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^2*P[r] + 
   24*l*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^2*P[r] + 
   24*l^2*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^2*P[r] - 
   192*E^\[Nu][r]*r^3*\[Kappa]*H2[r]*M[r]^3*P[r] + 
   912*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^3*P[r] - 
   24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*m0[r]*P[r] + 
   12*E^\[Nu][r]*l*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*m0[r]*P[r] + 
   12*E^\[Nu][r]*l^2*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*m0[r]*P[r] + 
   96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*m0[r]*P[r] - 
   24*E^\[Nu][r]*l*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*m0[r]*P[r] - 
   24*E^\[Nu][r]*l^2*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*m0[r]*P[r] - 
   192*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*m0[r]*P[r] - 
   48*E^\[Nu][r]*r^8*\[Kappa]^2*H2[r]*P[r]^2 + 96*r^10*\[Epsilon]a^2*
    \[Kappa]^2*\[CapitalOmega]^2*KK[r]*P[r]^2 + 192*E^\[Nu][r]*r^7*\[Kappa]^2*
    H2[r]*M[r]*P[r]^2 - 456*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*
    KK[r]*M[r]*P[r]^2 - 192*E^\[Nu][r]*r^6*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2 + 
   528*r^8*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*KK[r]*M[r]^2*P[r]^2 + 
   72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*m0[r]*P[r]^2 - 
   192*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*m0[r]*P[r]^2 - 
   24*r^12*\[Epsilon]a^2*\[Kappa]^3*\[CapitalOmega]^2*KK[r]*P[r]^3 + 
   48*r^11*\[Epsilon]a^2*\[Kappa]^3*\[CapitalOmega]^2*KK[r]*M[r]*P[r]^3 - 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*p0[r] + 
   192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*p0[r] - 
   192*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*p0[r] - 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*p0[r] + 
   192*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*p0[r] - 
   192*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*p0[r] - 
   24*E^\[Nu][r]*r^4*\[Epsilon]a^2*H2[r]*v2[r] + 
   120*E^\[Nu][r]*r^3*\[Epsilon]a^2*H2[r]*M[r]*v2[r] + 
   48*E^\[Nu][r]*r^3*\[Epsilon]a^2*KK[r]*M[r]*v2[r] - 
   192*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*M[r]^2*v2[r] - 
   192*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*M[r]^2*v2[r] + 
   96*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]^3*v2[r] + 
   192*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]^3*v2[r] - 
   24*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*v2[r] + 
   48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*v2[r] + 
   144*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*v2[r] - 
   192*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*v2[r] - 
   288*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*v2[r] + 
   192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*v2[r] + 
   192*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*v2[r] + 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*v2[r] - 
   192*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*v2[r] + 
   192*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*v2[r] - 
   48*E^\[Nu][r]*r^5*\[Kappa]*M[r]*\[Delta]p[r] + 
   192*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*\[Delta]p[r] - 
   192*E^\[Nu][r]*r^3*\[Kappa]*M[r]^3*\[Delta]p[r] - 
   48*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]*\[Delta]p[r] + 
   192*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r] - 
   192*E^\[Nu][r]*r^6*\[Kappa]^2*M[r]^2*P[r]*\[Delta]p[r] + 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*v2[r]*\[Delta]p[r] - 
   192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*v2[r]*\[Delta]p[r] + 
   192*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*M[r]^3*v2[r]*\[Delta]p[r] + 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*P[r]*v2[r]*\[Delta]p[r] - 
   192*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*v2[r]*\[Delta]p[r] + 
   192*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*v2[r]*
    \[Delta]p[r] + 12*E^\[Nu][r]*r^3*\[Epsilon]a^2*H2[r]*M[r]*\[Eta]2[r] + 
   6*E^\[Nu][r]*l*r^3*\[Epsilon]a^2*H2[r]*M[r]*\[Eta]2[r] + 
   6*E^\[Nu][r]*l^2*r^3*\[Epsilon]a^2*H2[r]*M[r]*\[Eta]2[r] - 
   72*E^\[Nu][r]*r^3*\[Epsilon]a^2*KK[r]*M[r]*\[Eta]2[r] - 
   48*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*M[r]^2*\[Eta]2[r] - 
   24*E^\[Nu][r]*l*r^2*\[Epsilon]a^2*H2[r]*M[r]^2*\[Eta]2[r] - 
   24*E^\[Nu][r]*l^2*r^2*\[Epsilon]a^2*H2[r]*M[r]^2*\[Eta]2[r] + 
   336*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*M[r]^2*\[Eta]2[r] + 
   24*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]^3*\[Eta]2[r] + 
   24*E^\[Nu][r]*l*r*\[Epsilon]a^2*H2[r]*M[r]^3*\[Eta]2[r] + 
   24*E^\[Nu][r]*l^2*r*\[Epsilon]a^2*H2[r]*M[r]^3*\[Eta]2[r] - 
   480*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]^3*\[Eta]2[r] + 
   48*E^\[Nu][r]*\[Epsilon]a^2*H2[r]*M[r]^4*\[Eta]2[r] + 
   192*E^\[Nu][r]*\[Epsilon]a^2*KK[r]*M[r]^4*\[Eta]2[r] + 
   48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*\[Eta]2[r] + 
   6*E^\[Nu][r]*l*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*\[Eta]2[r] + 
   6*E^\[Nu][r]*l^2*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*\[Eta]2[r] - 
   72*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Eta]2[r] - 
   300*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] - 
   24*E^\[Nu][r]*l*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] - 
   24*E^\[Nu][r]*l^2*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] + 
   348*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Eta]2[r] + 
   552*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Eta]2[r] + 
   24*E^\[Nu][r]*l*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Eta]2[r] + 
   24*E^\[Nu][r]*l^2*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*
    \[Eta]2[r] - 528*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*
    \[Eta]2[r] - 288*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*
    \[Eta]2[r] + 240*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*P[r]*
    \[Eta]2[r] - 36*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*
    \[Eta]2[r] + 12*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*
    \[Eta]2[r] + 72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*
    \[Eta]2[r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*
    \[Eta]2[r] + 48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*
    P[r]^2*\[Eta]2[r] - 24*E^\[Nu][r]*r^10*\[Epsilon]a^2*\[Kappa]^3*H2[r]*
    P[r]^3*\[Eta]2[r] + 48*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]*
    P[r]^3*\[Eta]2[r] - 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Delta]p[r]*\[Eta]2[r] + 192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*
    M[r]^2*\[Delta]p[r]*\[Eta]2[r] - 192*E^\[Nu][r]*r^3*\[Epsilon]a^2*
    \[Kappa]*M[r]^3*\[Delta]p[r]*\[Eta]2[r] - 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*P[r]*\[Delta]p[r]*\[Eta]2[r] + 192*E^\[Nu][r]*r^7*
    \[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r]*\[Eta]2[r] - 
   192*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Delta]p[r]*
    \[Eta]2[r] + 48*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]*
    \[Rho][r] - 192*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^2*
    \[Rho][r] + 192*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*KK[r]*M[r]^3*
    \[Rho][r] + 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*m0[r]*
    \[Rho][r] - 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*m0[r]*
    \[Rho][r] + 48*r^10*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*KK[r]*P[r]*
    \[Rho][r] - 192*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*KK[r]*M[r]*
    P[r]*\[Rho][r] + 192*r^8*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*KK[r]*
    M[r]^2*P[r]*\[Rho][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    m0[r]*P[r]*\[Rho][r] + 48*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^3*H2[r]*
    m0[r]*P[r]^2*\[Rho][r] - 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]*p0[r]*\[Rho][r] + 192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]^2*p0[r]*\[Rho][r] - 192*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]^3*p0[r]*\[Rho][r] - 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    P[r]*p0[r]*\[Rho][r] + 192*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]*P[r]*p0[r]*\[Rho][r] - 192*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*
    H2[r]*M[r]^2*P[r]*p0[r]*\[Rho][r] + 12*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*H2[r]*\[Eta]2[r]*\[Rho][r] - 84*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*H2[r]*M[r]*\[Eta]2[r]*\[Rho][r] + 
   12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*\[Eta]2[r]*\[Rho][r] + 
   192*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*\[Eta]2[r]*
    \[Rho][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*
    \[Eta]2[r]*\[Rho][r] - 144*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]^3*\[Eta]2[r]*\[Rho][r] + 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
    KK[r]*M[r]^3*\[Eta]2[r]*\[Rho][r] - 12*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*H2[r]*P[r]*\[Eta]2[r]*\[Rho][r] + 
   12*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Eta]2[r]*
    \[Rho][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]*
    \[Eta]2[r]*\[Rho][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    M[r]*P[r]*\[Eta]2[r]*\[Rho][r] - 48*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]^2*H2[r]*M[r]^2*P[r]*\[Eta]2[r]*\[Rho][r] + 
   48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*P[r]*\[Eta]2[r]*
    \[Rho][r] - 24*m^2*r^5*\[Epsilon]a^2*\[CapitalOmega]*H2[r]*M[r]*
    \[Omega]1[r] + 72*r^5*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*
    \[Omega]1[r] - 12*l*r^5*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*
    \[Omega]1[r] - 12*l^2*r^5*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*
    \[Omega]1[r] + 96*m^2*r^4*\[Epsilon]a^2*\[CapitalOmega]*H2[r]*M[r]^2*
    \[Omega]1[r] - 480*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^2*
    \[Omega]1[r] + 48*l*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^2*
    \[Omega]1[r] + 48*l^2*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^2*
    \[Omega]1[r] - 96*m^2*r^3*\[Epsilon]a^2*\[CapitalOmega]*H2[r]*M[r]^3*
    \[Omega]1[r] + 1104*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^3*
    \[Omega]1[r] - 48*l*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^3*
    \[Omega]1[r] - 48*l^2*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^3*
    \[Omega]1[r] - 864*r^2*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^4*
    \[Omega]1[r] - 24*m^2*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*H2[r]*
    P[r]*\[Omega]1[r] + 72*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*
    P[r]*\[Omega]1[r] - 12*l*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*
    P[r]*\[Omega]1[r] - 12*l^2*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    KK[r]*P[r]*\[Omega]1[r] + 96*m^2*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*H2[r]*M[r]*P[r]*\[Omega]1[r] - 
   624*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]*P[r]*
    \[Omega]1[r] + 48*l*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]*
    P[r]*\[Omega]1[r] + 48*l^2*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    KK[r]*M[r]*P[r]*\[Omega]1[r] - 96*m^2*r^6*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*H2[r]*M[r]^2*P[r]*\[Omega]1[r] + 
   1776*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]^2*P[r]*
    \[Omega]1[r] - 48*l*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*
    M[r]^2*P[r]*\[Omega]1[r] - 48*l^2*r^6*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*KK[r]*M[r]^2*P[r]*\[Omega]1[r] - 
   1632*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]^3*P[r]*
    \[Omega]1[r] - 144*r^10*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*KK[r]*
    P[r]^2*\[Omega]1[r] + 720*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*
    KK[r]*M[r]*P[r]^2*\[Omega]1[r] - 864*r^8*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]*KK[r]*M[r]^2*P[r]^2*\[Omega]1[r] + 
   48*r^12*\[Epsilon]a^2*\[Kappa]^3*\[CapitalOmega]*KK[r]*P[r]^3*
    \[Omega]1[r] - 96*r^11*\[Epsilon]a^2*\[Kappa]^3*\[CapitalOmega]*KK[r]*
    M[r]*P[r]^3*\[Omega]1[r] - 48*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    KK[r]*M[r]*\[Rho][r]*\[Omega]1[r] + 192*r^6*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*KK[r]*M[r]^2*\[Rho][r]*\[Omega]1[r] - 
   192*r^5*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]^3*\[Rho][r]*
    \[Omega]1[r] - 48*r^10*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*KK[r]*
    P[r]*\[Rho][r]*\[Omega]1[r] + 192*r^9*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]*KK[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r] - 
   192*r^8*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*KK[r]*M[r]^2*P[r]*
    \[Rho][r]*\[Omega]1[r] + 12*m^2*r^5*\[Epsilon]a^2*H2[r]*M[r]*
    \[Omega]1[r]^2 - 36*r^5*\[Epsilon]a^2*KK[r]*M[r]*\[Omega]1[r]^2 + 
   6*l*r^5*\[Epsilon]a^2*KK[r]*M[r]*\[Omega]1[r]^2 + 
   6*l^2*r^5*\[Epsilon]a^2*KK[r]*M[r]*\[Omega]1[r]^2 - 
   48*m^2*r^4*\[Epsilon]a^2*H2[r]*M[r]^2*\[Omega]1[r]^2 + 
   240*r^4*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]^2 - 
   24*l*r^4*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]^2 - 
   24*l^2*r^4*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]^2 + 
   48*m^2*r^3*\[Epsilon]a^2*H2[r]*M[r]^3*\[Omega]1[r]^2 - 
   552*r^3*\[Epsilon]a^2*KK[r]*M[r]^3*\[Omega]1[r]^2 + 
   24*l*r^3*\[Epsilon]a^2*KK[r]*M[r]^3*\[Omega]1[r]^2 + 
   24*l^2*r^3*\[Epsilon]a^2*KK[r]*M[r]^3*\[Omega]1[r]^2 + 
   432*r^2*\[Epsilon]a^2*KK[r]*M[r]^4*\[Omega]1[r]^2 + 
   4*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*\[Omega]1[r]^2 + 
   12*m^2*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*\[Omega]1[r]^2 - 
   36*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 + 
   6*l*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 + 
   6*l^2*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]^2 - 
   68*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   4*l*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   4*l^2*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   48*m^2*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 + 
   300*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   24*l*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
   24*l^2*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]^2 + 
   304*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
   16*l*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
   16*l^2*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
   48*m^2*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
   912*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
   24*l*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
   24*l^2*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
   464*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*\[Omega]1[r]^2 - 
   16*l*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*\[Omega]1[r]^2 - 
   16*l^2*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*\[Omega]1[r]^2 + 
   1056*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*P[r]*\[Omega]1[r]^2 + 
   192*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^4*P[r]*\[Omega]1[r]^2 - 
   288*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^4*P[r]*\[Omega]1[r]^2 - 
   44*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 - 
   4*l*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 - 
   4*l^2*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 + 
   60*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*\[Omega]1[r]^2 + 
   240*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 + 
   16*l*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 + 
   16*l^2*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
   408*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
   272*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*\[Omega]1[r]^2 - 
   16*l*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*\[Omega]1[r]^2 - 
   16*l^2*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*\[Omega]1[r]^2 + 
   768*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*P[r]^2*\[Omega]1[r]^2 - 
   64*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^3*P[r]^2*\[Omega]1[r]^2 - 
   384*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^3*P[r]^2*\[Omega]1[r]^2 - 
   16*r^12*\[Epsilon]a^2*\[Kappa]^3*H2[r]*P[r]^3*\[Omega]1[r]^2 - 
   48*r^12*\[Epsilon]a^2*\[Kappa]^3*KK[r]*P[r]^3*\[Omega]1[r]^2 + 
   192*r^11*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]*P[r]^3*\[Omega]1[r]^2 + 
   144*r^11*\[Epsilon]a^2*\[Kappa]^3*KK[r]*M[r]*P[r]^3*\[Omega]1[r]^2 - 
   320*r^10*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]^2*P[r]^3*\[Omega]1[r]^2 - 
   96*r^10*\[Epsilon]a^2*\[Kappa]^3*KK[r]*M[r]^2*P[r]^3*\[Omega]1[r]^2 + 
   32*r^14*\[Epsilon]a^2*\[Kappa]^4*H2[r]*P[r]^4*\[Omega]1[r]^2 - 
   64*r^13*\[Epsilon]a^2*\[Kappa]^4*H2[r]*M[r]*P[r]^4*\[Omega]1[r]^2 - 
   24*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*\[Delta]p[r]*\[Omega]1[r]^2 + 
   96*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Delta]p[r]*\[Omega]1[r]^2 - 
   96*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Delta]p[r]*\[Omega]1[r]^2 - 
   24*r^10*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 + 
   96*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 - 
   96*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 - 
   24*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 + 
   96*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Delta]\[Rho][r]*\[Omega]1[r]^2 - 
   96*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Delta]\[Rho][r]*\[Omega]1[r]^2 - 
   24*r^10*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 + 
   96*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Delta]\[Rho][r]*
    \[Omega]1[r]^2 - 96*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*
    \[Delta]\[Rho][r]*\[Omega]1[r]^2 + 4*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 68*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 4*l*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 4*l^2*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2 + 12*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2 + 304*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 + 16*l*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 + 16*l^2*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 - 120*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 - 464*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*
    \[Rho][r]*\[Omega]1[r]^2 - 16*l*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*
    \[Rho][r]*\[Omega]1[r]^2 - 16*l^2*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*
    \[Rho][r]*\[Omega]1[r]^2 + 336*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*
    \[Rho][r]*\[Omega]1[r]^2 + 192*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^4*
    \[Rho][r]*\[Omega]1[r]^2 - 288*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^4*
    \[Rho][r]*\[Omega]1[r]^2 - 44*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 4*l*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 4*l^2*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 + 12*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 + 240*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*
    P[r]*\[Rho][r]*\[Omega]1[r]^2 + 16*l*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 16*l^2*r^9*\[Epsilon]a^2*\[Kappa]^2*
    H2[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 160*r^9*\[Epsilon]a^2*
    \[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
   272*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]*\[Rho][r]*
    \[Omega]1[r]^2 - 16*l*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 16*l^2*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 496*r^8*\[Epsilon]a^2*\[Kappa]^2*
    KK[r]*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
   64*r^7*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^3*P[r]*\[Rho][r]*
    \[Omega]1[r]^2 - 448*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^3*P[r]*
    \[Rho][r]*\[Omega]1[r]^2 - 16*r^12*\[Epsilon]a^2*\[Kappa]^3*H2[r]*P[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 - 40*r^12*\[Epsilon]a^2*\[Kappa]^3*KK[r]*P[r]^2*
    \[Rho][r]*\[Omega]1[r]^2 + 192*r^11*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]*
    P[r]^2*\[Rho][r]*\[Omega]1[r]^2 + 160*r^11*\[Epsilon]a^2*\[Kappa]^3*KK[r]*
    M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 320*r^10*\[Epsilon]a^2*\[Kappa]^3*
    H2[r]*M[r]^2*P[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
   160*r^10*\[Epsilon]a^2*\[Kappa]^3*KK[r]*M[r]^2*P[r]^2*\[Rho][r]*
    \[Omega]1[r]^2 + 32*r^14*\[Epsilon]a^2*\[Kappa]^4*H2[r]*P[r]^3*\[Rho][r]*
    \[Omega]1[r]^2 - 64*r^13*\[Epsilon]a^2*\[Kappa]^4*H2[r]*M[r]*P[r]^3*
    \[Rho][r]*\[Omega]1[r]^2 - 16*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*
    \[Rho][r]^2*\[Omega]1[r]^2 + 64*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*
    \[Rho][r]^2*\[Omega]1[r]^2 - 64*r^7*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^3*
    \[Rho][r]^2*\[Omega]1[r]^2 - 16*r^12*\[Epsilon]a^2*\[Kappa]^3*KK[r]*P[r]*
    \[Rho][r]^2*\[Omega]1[r]^2 + 64*r^11*\[Epsilon]a^2*\[Kappa]^3*KK[r]*M[r]*
    P[r]*\[Rho][r]^2*\[Omega]1[r]^2 - 64*r^10*\[Epsilon]a^2*\[Kappa]^3*KK[r]*
    M[r]^2*P[r]*\[Rho][r]^2*\[Omega]1[r]^2 - 12*E^\[Nu][r]*r^4*M[r]*
    Derivative[1][H0][r] + 36*E^\[Nu][r]*r^3*M[r]^2*Derivative[1][H0][r] - 
   48*E^\[Nu][r]*r*M[r]^4*Derivative[1][H0][r] + 
   36*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*m0[r]*Derivative[1][H0][r] - 
   48*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*m0[r]*Derivative[1][H0][r] - 
   48*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^3*m0[r]*Derivative[1][H0][r] - 
   12*E^\[Nu][r]*r^7*\[Kappa]*P[r]*Derivative[1][H0][r] + 
   12*E^\[Nu][r]*r^6*\[Kappa]*M[r]*P[r]*Derivative[1][H0][r] + 
   96*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*P[r]*Derivative[1][H0][r] - 
   144*E^\[Nu][r]*r^4*\[Kappa]*M[r]^3*P[r]*Derivative[1][H0][r] + 
   36*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*m0[r]*P[r]*Derivative[1][H0][r] + 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*P[r]*
    Derivative[1][H0][r] - 240*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    m0[r]*P[r]*Derivative[1][H0][r] - 24*E^\[Nu][r]*r^9*\[Kappa]^2*P[r]^2*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^8*\[Kappa]^2*M[r]*P[r]^2*
    Derivative[1][H0][r] - 96*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]^2*P[r]^2*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*m0[r]*
    P[r]^2*Derivative[1][H0][r] - 192*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*m0[r]*P[r]^2*Derivative[1][H0][r] + 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*p0[r]*Derivative[1][H0][r] - 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*p0[r]*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    P[r]*p0[r]*Derivative[1][H0][r] + 24*E^\[Nu][r]*r^9*\[Epsilon]a^2*
    \[Kappa]^2*P[r]^2*p0[r]*Derivative[1][H0][r] - 
   96*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*p0[r]*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]^2*p0[r]*Derivative[1][H0][r] + 24*E^\[Nu][r]*r^5*\[Epsilon]a^2*v2[r]*
    Derivative[1][H0][r] - 132*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*v2[r]*
    Derivative[1][H0][r] + 252*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*v2[r]*
    Derivative[1][H0][r] - 192*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*v2[r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^4*v2[r]*
    Derivative[1][H0][r] + 12*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*
    v2[r]*Derivative[1][H0][r] - 12*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*v2[r]*Derivative[1][H0][r] - 96*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*v2[r]*Derivative[1][H0][r] + 
   144*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*v2[r]*
    Derivative[1][H0][r] + 24*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    v2[r]*Derivative[1][H0][r] - 96*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*P[r]^2*v2[r]*Derivative[1][H0][r] + 96*E^\[Nu][r]*r^7*\[Epsilon]a^2*
    \[Kappa]^2*M[r]^2*P[r]^2*v2[r]*Derivative[1][H0][r] + 
   24*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*\[Eta]0[r]*Derivative[1][H0][r] - 
   72*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*\[Eta]0[r]*Derivative[1][H0][r] + 
   96*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^4*\[Eta]0[r]*Derivative[1][H0][r] + 
   24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*\[Eta]0[r]*
    Derivative[1][H0][r] - 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    \[Eta]0[r]*Derivative[1][H0][r] - 192*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*\[Eta]0[r]*Derivative[1][H0][r] + 
   288*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Eta]0[r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    \[Eta]0[r]*Derivative[1][H0][r] - 192*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*M[r]*P[r]^2*\[Eta]0[r]*Derivative[1][H0][r] + 
   192*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Eta]0[r]*
    Derivative[1][H0][r] + 12*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*\[Eta]2[r]*
    Derivative[1][H0][r] - 96*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*\[Eta]2[r]*
    Derivative[1][H0][r] + 240*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*\[Eta]2[r]*
    Derivative[1][H0][r] - 192*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^4*\[Eta]2[r]*
    Derivative[1][H0][r] - 24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Eta]2[r]*Derivative[1][H0][r] + 108*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][H0][r] - 
   144*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    P[r]*\[Eta]2[r]*Derivative[1][H0][r] - 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*
    \[Kappa]^2*P[r]^2*\[Eta]2[r]*Derivative[1][H0][r] + 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*\[Eta]2[r]*
    Derivative[1][H0][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]^2*\[Eta]2[r]*Derivative[1][H0][r] + 12*E^\[Nu][r]*r^6*\[Kappa]*M[r]*
    \[Rho][r]*Derivative[1][H0][r] - 48*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*
    \[Rho][r]*Derivative[1][H0][r] + 48*E^\[Nu][r]*r^4*\[Kappa]*M[r]^3*
    \[Rho][r]*Derivative[1][H0][r] + 12*E^\[Nu][r]*r^9*\[Kappa]^2*P[r]*
    \[Rho][r]*Derivative[1][H0][r] - 48*E^\[Nu][r]*r^8*\[Kappa]^2*M[r]*P[r]*
    \[Rho][r]*Derivative[1][H0][r] + 48*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]^2*P[r]*
    \[Rho][r]*Derivative[1][H0][r] + 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]*p0[r]*\[Rho][r]*Derivative[1][H0][r] - 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*p0[r]*\[Rho][r]*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    p0[r]*\[Rho][r]*Derivative[1][H0][r] + 24*E^\[Nu][r]*r^9*\[Epsilon]a^2*
    \[Kappa]^2*P[r]*p0[r]*\[Rho][r]*Derivative[1][H0][r] - 
   96*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*p0[r]*\[Rho][r]*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]*p0[r]*\[Rho][r]*Derivative[1][H0][r] - 
   12*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*v2[r]*\[Rho][r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    v2[r]*\[Rho][r]*Derivative[1][H0][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*
    \[Kappa]*M[r]^3*v2[r]*\[Rho][r]*Derivative[1][H0][r] - 
   12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*v2[r]*\[Rho][r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]*v2[r]*\[Rho][r]*Derivative[1][H0][r] - 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*v2[r]*\[Rho][r]*
    Derivative[1][H0][r] - 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Eta]0[r]*\[Rho][r]*Derivative[1][H0][r] + 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Eta]0[r]*\[Rho][r]*
    Derivative[1][H0][r] - 96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    \[Eta]0[r]*\[Rho][r]*Derivative[1][H0][r] - 
   24*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Eta]0[r]*\[Rho][r]*
    Derivative[1][H0][r] + 96*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]*\[Eta]0[r]*\[Rho][r]*Derivative[1][H0][r] - 
   96*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Eta]0[r]*
    \[Rho][r]*Derivative[1][H0][r] - 12*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] + 
   84*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][H0][r] - 192*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] + 
   144*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][H0][r] + 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] - 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][H0][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]*\[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] - 
   4*r^9*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   12*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 24*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    \[Omega]1[r]^2*Derivative[1][H0][r] - 112*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   96*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 12*r^11*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    \[Omega]1[r]^2*Derivative[1][H0][r] + 64*r^10*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] - 
   112*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 64*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]^2*
    \[Omega]1[r]^2*Derivative[1][H0][r] - 8*r^13*\[Epsilon]a^2*\[Kappa]^3*
    P[r]^3*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   32*r^12*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]^3*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 32*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]^2*P[r]^3*
    \[Omega]1[r]^2*Derivative[1][H0][r] - 4*r^9*\[Epsilon]a^2*\[Kappa]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   12*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 24*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][H0][r] - 112*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]^3*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   96*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 12*r^11*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][H0][r] + 72*r^10*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
   144*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H0][r] + 96*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   8*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*\[Rho][r]^2*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 32*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*\[Rho][r]^2*
    \[Omega]1[r]^2*Derivative[1][H0][r] + 32*r^8*\[Epsilon]a^2*\[Kappa]^2*
    M[r]^3*\[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   8*r^13*\[Epsilon]a^2*\[Kappa]^3*P[r]*\[Rho][r]^2*\[Omega]1[r]^2*
    Derivative[1][H0][r] - 32*r^12*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]*
    \[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] + 
   32*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]^2*P[r]*\[Rho][r]^2*\[Omega]1[r]^2*
    Derivative[1][H0][r] + (24*I)*m*r^5*\[Epsilon]a*\[CapitalOmega]*M[r]*
    Derivative[1][H1][r] - (144*I)*m*r^4*\[Epsilon]a*\[CapitalOmega]*M[r]^2*
    Derivative[1][H1][r] + (288*I)*m*r^3*\[Epsilon]a*\[CapitalOmega]*M[r]^3*
    Derivative[1][H1][r] - (192*I)*m*r^2*\[Epsilon]a*\[CapitalOmega]*M[r]^4*
    Derivative[1][H1][r] + (24*I)*m*r^8*\[Epsilon]a*\[Kappa]*\[CapitalOmega]*
    P[r]*Derivative[1][H1][r] - (144*I)*m*r^7*\[Epsilon]a*\[Kappa]*
    \[CapitalOmega]*M[r]*P[r]*Derivative[1][H1][r] + 
   (288*I)*m*r^6*\[Epsilon]a*\[Kappa]*\[CapitalOmega]*M[r]^2*P[r]*
    Derivative[1][H1][r] - (192*I)*m*r^5*\[Epsilon]a*\[Kappa]*\[CapitalOmega]*
    M[r]^3*P[r]*Derivative[1][H1][r] - (24*I)*m*r^5*\[Epsilon]a*M[r]*
    \[Omega]1[r]*Derivative[1][H1][r] + (144*I)*m*r^4*\[Epsilon]a*M[r]^2*
    \[Omega]1[r]*Derivative[1][H1][r] - (288*I)*m*r^3*\[Epsilon]a*M[r]^3*
    \[Omega]1[r]*Derivative[1][H1][r] + (192*I)*m*r^2*\[Epsilon]a*M[r]^4*
    \[Omega]1[r]*Derivative[1][H1][r] - (24*I)*m*r^8*\[Epsilon]a*\[Kappa]*
    P[r]*\[Omega]1[r]*Derivative[1][H1][r] + (144*I)*m*r^7*\[Epsilon]a*
    \[Kappa]*M[r]*P[r]*\[Omega]1[r]*Derivative[1][H1][r] - 
   (288*I)*m*r^6*\[Epsilon]a*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[1][H1][r] + (192*I)*m*r^5*\[Epsilon]a*\[Kappa]*M[r]^3*P[r]*
    \[Omega]1[r]*Derivative[1][H1][r] - 12*E^\[Nu][r]*r^4*M[r]*
    Derivative[1][H2][r] + 60*E^\[Nu][r]*r^3*M[r]^2*Derivative[1][H2][r] - 
   96*E^\[Nu][r]*r^2*M[r]^3*Derivative[1][H2][r] + 
   48*E^\[Nu][r]*r*M[r]^4*Derivative[1][H2][r] + 
   36*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*m0[r]*Derivative[1][H2][r] - 
   120*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*m0[r]*Derivative[1][H2][r] + 
   96*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^3*m0[r]*Derivative[1][H2][r] - 
   12*E^\[Nu][r]*r^7*\[Kappa]*P[r]*Derivative[1][H2][r] + 
   48*E^\[Nu][r]*r^6*\[Kappa]*M[r]*P[r]*Derivative[1][H2][r] - 
   48*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*P[r]*Derivative[1][H2][r] + 
   36*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*m0[r]*P[r]*Derivative[1][H2][r] - 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*P[r]*
    Derivative[1][H2][r] + 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    m0[r]*P[r]*Derivative[1][H2][r] - 12*E^\[Nu][r]*r^9*\[Kappa]^2*P[r]^2*
    Derivative[1][H2][r] + 48*E^\[Nu][r]*r^8*\[Kappa]^2*M[r]*P[r]^2*
    Derivative[1][H2][r] - 48*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]^2*P[r]^2*
    Derivative[1][H2][r] + 24*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*m0[r]*
    P[r]^2*Derivative[1][H2][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*m0[r]*P[r]^2*Derivative[1][H2][r] - 12*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*p0[r]*Derivative[1][H2][r] + 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*p0[r]*
    Derivative[1][H2][r] - 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    P[r]*p0[r]*Derivative[1][H2][r] - 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*
    \[Kappa]^2*P[r]^2*p0[r]*Derivative[1][H2][r] + 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*p0[r]*
    Derivative[1][H2][r] - 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]^2*p0[r]*Derivative[1][H2][r] + 12*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*
    v2[r]*Derivative[1][H2][r] - 60*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*v2[r]*
    Derivative[1][H2][r] + 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*v2[r]*
    Derivative[1][H2][r] - 48*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^4*v2[r]*
    Derivative[1][H2][r] + 12*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*
    v2[r]*Derivative[1][H2][r] - 48*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*v2[r]*Derivative[1][H2][r] + 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*v2[r]*Derivative[1][H2][r] + 
   12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*v2[r]*
    Derivative[1][H2][r] - 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*v2[r]*Derivative[1][H2][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*
    \[Kappa]^2*M[r]^2*P[r]^2*v2[r]*Derivative[1][H2][r] + 
   12*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*\[Eta]2[r]*Derivative[1][H2][r] - 
   72*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*\[Eta]2[r]*Derivative[1][H2][r] + 
   144*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*\[Eta]2[r]*Derivative[1][H2][r] - 
   96*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^4*\[Eta]2[r]*Derivative[1][H2][r] + 
   12*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*\[Eta]2[r]*
    Derivative[1][H2][r] - 72*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    \[Eta]2[r]*Derivative[1][H2][r] + 144*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*Derivative[1][H2][r] - 
   96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Eta]2[r]*
    Derivative[1][H2][r] - 12*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*
    p0[r]*\[Rho][r]*Derivative[1][H2][r] + 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*p0[r]*\[Rho][r]*Derivative[1][H2][r] - 
   48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*p0[r]*\[Rho][r]*
    Derivative[1][H2][r] - 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    p0[r]*\[Rho][r]*Derivative[1][H2][r] + 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*M[r]*P[r]*p0[r]*\[Rho][r]*Derivative[1][H2][r] - 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*p0[r]*\[Rho][r]*
    Derivative[1][H2][r] - 12*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    \[Omega]1[r]^2*Derivative[1][H2][r] + 60*r^7*\[Epsilon]a^2*\[Kappa]*
    M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[1][H2][r] - 
   96*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*
    Derivative[1][H2][r] + 48*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*
    \[Omega]1[r]^2*Derivative[1][H2][r] - 12*r^11*\[Epsilon]a^2*\[Kappa]^2*
    P[r]^2*\[Omega]1[r]^2*Derivative[1][H2][r] + 
   48*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][H2][r] - 48*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*
    \[Omega]1[r]^2*Derivative[1][H2][r] - 12*r^13*\[Epsilon]a^2*\[Kappa]^3*
    P[r]^3*\[Omega]1[r]^2*Derivative[1][H2][r] + 
   48*r^12*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]^3*\[Omega]1[r]^2*
    Derivative[1][H2][r] - 48*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]^2*P[r]^3*
    \[Omega]1[r]^2*Derivative[1][H2][r] - 12*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] + 
   60*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H2][r] - 96*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][H2][r] + 48*r^5*\[Epsilon]a^2*\[Kappa]*
    M[r]^4*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] - 
   12*r^11*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H2][r] + 48*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] - 
   48*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H2][r] - 12*r^13*\[Epsilon]a^2*\[Kappa]^3*P[r]^2*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][H2][r] + 48*r^12*\[Epsilon]a^2*\[Kappa]^3*
    M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] - 
   48*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]^2*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][H2][r] + 24*E^\[Nu][r]*r^4*M[r]*Derivative[1][KK][r] - 
   60*r^6*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]*Derivative[1][KK][r] - 
   120*E^\[Nu][r]*r^3*M[r]^2*Derivative[1][KK][r] + 
   372*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*Derivative[1][KK][r] + 
   192*E^\[Nu][r]*r^2*M[r]^3*Derivative[1][KK][r] - 
   768*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^3*Derivative[1][KK][r] - 
   96*E^\[Nu][r]*r*M[r]^4*Derivative[1][KK][r] + 
   528*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^4*Derivative[1][KK][r] - 
   24*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*m0[r]*Derivative[1][KK][r] + 
   96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*m0[r]*Derivative[1][KK][r] - 
   96*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^3*m0[r]*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^7*\[Kappa]*P[r]*Derivative[1][KK][r] - 
   60*r^9*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*P[r]*
    Derivative[1][KK][r] - 108*E^\[Nu][r]*r^6*\[Kappa]*M[r]*P[r]*
    Derivative[1][KK][r] + 396*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]*P[r]*Derivative[1][KK][r] + 144*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*P[r]*
    Derivative[1][KK][r] - 864*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]^2*P[r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^4*\[Kappa]*M[r]^3*P[r]*
    Derivative[1][KK][r] + 624*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]^3*P[r]*Derivative[1][KK][r] - 24*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*m0[r]*P[r]*Derivative[1][KK][r] + 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*P[r]*
    Derivative[1][KK][r] - 96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    m0[r]*P[r]*Derivative[1][KK][r] + 12*E^\[Nu][r]*r^9*\[Kappa]^2*P[r]^2*
    Derivative[1][KK][r] + 24*r^11*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*
    P[r]^2*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^8*\[Kappa]^2*M[r]*P[r]^2*
    Derivative[1][KK][r] - 96*r^10*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*
    M[r]*P[r]^2*Derivative[1][KK][r] + 48*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]^2*
    P[r]^2*Derivative[1][KK][r] + 96*r^9*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]^2*M[r]^2*P[r]^2*Derivative[1][KK][r] + 
   12*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*p0[r]*
    Derivative[1][KK][r] - 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    P[r]*p0[r]*Derivative[1][KK][r] + 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*
    \[Kappa]*M[r]^3*P[r]*p0[r]*Derivative[1][KK][r] + 
   12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*p0[r]*
    Derivative[1][KK][r] - 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*p0[r]*Derivative[1][KK][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*
    \[Kappa]^2*M[r]^2*P[r]^2*p0[r]*Derivative[1][KK][r] + 
   48*E^\[Nu][r]*r^5*\[Epsilon]a^2*v2[r]*Derivative[1][KK][r] - 
   288*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*v2[r]*Derivative[1][KK][r] + 
   576*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*v2[r]*Derivative[1][KK][r] - 
   384*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*v2[r]*Derivative[1][KK][r] + 
   24*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
   144*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*\[Eta]2[r]*Derivative[1][KK][r] + 
   288*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*\[Eta]2[r]*Derivative[1][KK][r] - 
   192*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]^4*\[Eta]2[r]*Derivative[1][KK][r] - 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*P[r]*\[Eta]2[r]*
    Derivative[1][KK][r] + 300*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*
    P[r]*\[Eta]2[r]*Derivative[1][KK][r] - 624*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*Derivative[1][KK][r] + 
   432*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Eta]2[r]*
    Derivative[1][KK][r] + 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    \[Eta]2[r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*M[r]*P[r]^2*\[Eta]2[r]*Derivative[1][KK][r] + 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Eta]2[r]*
    Derivative[1][KK][r] - 12*E^\[Nu][r]*r^6*\[Kappa]*M[r]*\[Rho][r]*
    Derivative[1][KK][r] + 12*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]*\[Rho][r]*Derivative[1][KK][r] + 48*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*
    \[Rho][r]*Derivative[1][KK][r] - 48*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]^2*M[r]^2*\[Rho][r]*Derivative[1][KK][r] - 
   48*E^\[Nu][r]*r^4*\[Kappa]*M[r]^3*\[Rho][r]*Derivative[1][KK][r] + 
   48*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*M[r]^3*\[Rho][r]*
    Derivative[1][KK][r] - 12*E^\[Nu][r]*r^9*\[Kappa]^2*P[r]*\[Rho][r]*
    Derivative[1][KK][r] + 12*r^11*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*
    P[r]*\[Rho][r]*Derivative[1][KK][r] + 48*E^\[Nu][r]*r^8*\[Kappa]^2*M[r]*
    P[r]*\[Rho][r]*Derivative[1][KK][r] - 48*r^10*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]^2*M[r]*P[r]*\[Rho][r]*Derivative[1][KK][r] - 
   48*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*Derivative[1][KK][r] + 
   48*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]^2*M[r]^2*P[r]*\[Rho][r]*
    Derivative[1][KK][r] + 12*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*
    p0[r]*\[Rho][r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*p0[r]*\[Rho][r]*Derivative[1][KK][r] + 
   48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*p0[r]*\[Rho][r]*
    Derivative[1][KK][r] + 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    p0[r]*\[Rho][r]*Derivative[1][KK][r] - 48*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]^2*M[r]*P[r]*p0[r]*\[Rho][r]*Derivative[1][KK][r] + 
   48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*p0[r]*\[Rho][r]*
    Derivative[1][KK][r] - 24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] + 
   156*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][KK][r] - 336*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] + 
   240*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][KK][r] + 12*E^\[Nu][r]*r^9*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    \[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] - 
   48*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Eta]2[r]*\[Rho][r]*
    Derivative[1][KK][r] + 48*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]*\[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] + 
   120*r^6*\[Epsilon]a^2*\[CapitalOmega]*M[r]*\[Omega]1[r]*
    Derivative[1][KK][r] - 744*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*
    \[Omega]1[r]*Derivative[1][KK][r] + 1536*r^4*\[Epsilon]a^2*
    \[CapitalOmega]*M[r]^3*\[Omega]1[r]*Derivative[1][KK][r] - 
   1056*r^3*\[Epsilon]a^2*\[CapitalOmega]*M[r]^4*\[Omega]1[r]*
    Derivative[1][KK][r] + 120*r^9*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    P[r]*\[Omega]1[r]*Derivative[1][KK][r] - 792*r^8*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]*P[r]*\[Omega]1[r]*Derivative[1][KK][r] + 
   1728*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[1][KK][r] - 1248*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    M[r]^3*P[r]*\[Omega]1[r]*Derivative[1][KK][r] - 
   48*r^11*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*P[r]^2*\[Omega]1[r]*
    Derivative[1][KK][r] + 192*r^10*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*
    M[r]*P[r]^2*\[Omega]1[r]*Derivative[1][KK][r] - 
   192*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*M[r]^2*P[r]^2*
    \[Omega]1[r]*Derivative[1][KK][r] - 24*r^8*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r] + 
   96*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*M[r]^2*\[Rho][r]*
    \[Omega]1[r]*Derivative[1][KK][r] - 96*r^6*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]^3*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r] - 
   24*r^11*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*P[r]*\[Rho][r]*
    \[Omega]1[r]*Derivative[1][KK][r] + 96*r^10*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r] - 
   96*r^9*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*M[r]^2*P[r]*\[Rho][r]*
    \[Omega]1[r]*Derivative[1][KK][r] - 60*r^6*\[Epsilon]a^2*M[r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 372*r^5*\[Epsilon]a^2*M[r]^2*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 768*r^4*\[Epsilon]a^2*M[r]^3*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 528*r^3*\[Epsilon]a^2*M[r]^4*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 68*r^9*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 476*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*
    P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 1172*r^7*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
   1152*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 336*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 56*r^11*\[Epsilon]a^2*\[Kappa]^2*
    P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   320*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][KK][r] + 608*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 384*r^8*\[Epsilon]a^2*\[Kappa]^2*
    M[r]^3*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   12*r^13*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2*
    Derivative[1][KK][r] + 48*r^12*\[Epsilon]a^2*\[Kappa]^3*M[r]*P[r]^3*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 48*r^11*\[Epsilon]a^2*\[Kappa]^3*
    M[r]^2*P[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   8*r^9*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] + 92*r^8*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] - 356*r^7*\[Epsilon]a^2*\[Kappa]*
    M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
   576*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 336*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 44*r^11*\[Epsilon]a^2*\[Kappa]^2*
    P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   280*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] + 592*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   416*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 20*r^13*\[Epsilon]a^2*\[Kappa]^3*P[r]^2*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 80*r^12*\[Epsilon]a^2*\[Kappa]^3*
    M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   80*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]^2*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 8*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]*\[Rho][r]^2*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 32*r^9*\[Epsilon]a^2*\[Kappa]^2*
    M[r]^2*\[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   32*r^8*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*\[Rho][r]^2*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 8*r^13*\[Epsilon]a^2*\[Kappa]^3*P[r]*\[Rho][r]^2*
    \[Omega]1[r]^2*Derivative[1][KK][r] + 32*r^12*\[Epsilon]a^2*\[Kappa]^3*
    M[r]*P[r]*\[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
   32*r^11*\[Epsilon]a^2*\[Kappa]^3*M[r]^2*P[r]*\[Rho][r]^2*\[Omega]1[r]^2*
    Derivative[1][KK][r] - 24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*
    p0[r]*Derivative[1][\[Rho]][r] + 120*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*H2[r]*M[r]*p0[r]*Derivative[1][\[Rho]][r] - 
   192*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*p0[r]*
    Derivative[1][\[Rho]][r] + 96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]^3*p0[r]*Derivative[1][\[Rho]][r] - 24*E^\[Nu][r]*r^9*\[Epsilon]a^2*
    \[Kappa]^2*H2[r]*P[r]*p0[r]*Derivative[1][\[Rho]][r] + 
   96*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*P[r]*p0[r]*
    Derivative[1][\[Rho]][r] - 96*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]^2*
    H2[r]*M[r]^2*P[r]*p0[r]*Derivative[1][\[Rho]][r] - 
   12*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*\[Eta]2[r]*
    Derivative[1][\[Rho]][r] + 72*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*
    M[r]*\[Eta]2[r]*Derivative[1][\[Rho]][r] - 
   144*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Eta]2[r]*
    Derivative[1][\[Rho]][r] + 96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*KK[r]*
    M[r]^3*\[Eta]2[r]*Derivative[1][\[Rho]][r] - 4*r^9*\[Epsilon]a^2*\[Kappa]*
    KK[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
   8*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] + 32*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*
    \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 40*r^7*\[Epsilon]a^2*\[Kappa]*
    H2[r]*M[r]^2*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
   96*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] - 64*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*
    \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 128*r^6*\[Epsilon]a^2*\[Kappa]*
    KK[r]*M[r]^3*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
   32*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^4*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] - 64*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^4*
    \[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 8*r^11*\[Epsilon]a^2*\[Kappa]^2*
    H2[r]*P[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
   8*r^11*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] + 32*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]*
    P[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
   48*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] - 32*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*
    P[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
   96*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*P[r]*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] - 64*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^3*
    P[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
   8*r^13*\[Epsilon]a^2*\[Kappa]^3*H2[r]*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] + 32*r^12*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]*
    P[r]^2*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
   32*r^11*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]^2*P[r]^2*\[Omega]1[r]^2*
    Derivative[1][\[Rho]][r] - 12*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]*p0[r]*
    Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*p0[r]*Derivative[1][H0][r]*
    Derivative[1][\[Rho]][r] - 144*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]^2*p0[r]*Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*p0[r]*Derivative[1][H0][r]*
    Derivative[1][\[Rho]][r] - 4*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Omega]1[r]^2*Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   24*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Omega]1[r]^2*Derivative[1][H0][r]*
    Derivative[1][\[Rho]][r] - 48*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    \[Omega]1[r]^2*Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   32*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Omega]1[r]^2*Derivative[1][H0][r]*
    Derivative[1][\[Rho]][r] - 4*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    \[Omega]1[r]^2*Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   24*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[1][H0][r]*Derivative[1][\[Rho]][r] - 
   48*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Omega]1[r]^2*
    Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   32*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Omega]1[r]^2*
    Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
   12*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]*p0[r]*Derivative[1][KK][r]*
    Derivative[1][\[Rho]][r] - 72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*
    p0[r]*Derivative[1][KK][r]*Derivative[1][\[Rho]][r] + 
   144*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*p0[r]*
    Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*p0[r]*Derivative[1][KK][r]*
    Derivative[1][\[Rho]][r] + 4*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Omega]1[r]^2*Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
   24*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Rho]][r] + 48*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    \[Omega]1[r]^2*Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
   32*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Omega]1[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Rho]][r] + 4*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    \[Omega]1[r]^2*Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
   24*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[1][KK][r]*Derivative[1][\[Rho]][r] + 
   48*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Omega]1[r]^2*
    Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
   32*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Omega]1[r]^2*
    Derivative[1][KK][r]*Derivative[1][\[Rho]][r] + 
   24*r^6*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*
    Derivative[1][\[Omega]1][r] - 168*r^5*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*
    M[r]^2*Derivative[1][\[Omega]1][r] + 384*r^4*\[Epsilon]a^2*
    \[CapitalOmega]*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r] - 
   288*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]^4*
    Derivative[1][\[Omega]1][r] + 24*r^9*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*KK[r]*P[r]*Derivative[1][\[Omega]1][r] - 
   192*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]*P[r]*
    Derivative[1][\[Omega]1][r] + 480*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*KK[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r] - 
   384*r^6*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*KK[r]*M[r]^3*P[r]*
    Derivative[1][\[Omega]1][r] - 24*r^11*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]*KK[r]*P[r]^2*Derivative[1][\[Omega]1][r] + 
   96*r^10*\[Epsilon]a^2*\[Kappa]^2*\[CapitalOmega]*KK[r]*M[r]*P[r]^2*
    Derivative[1][\[Omega]1][r] - 96*r^9*\[Epsilon]a^2*\[Kappa]^2*
    \[CapitalOmega]*KK[r]*M[r]^2*P[r]^2*Derivative[1][\[Omega]1][r] - 
   24*r^6*\[Epsilon]a^2*KK[r]*M[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   168*r^5*\[Epsilon]a^2*KK[r]*M[r]^2*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 384*r^4*\[Epsilon]a^2*KK[r]*M[r]^3*
    \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 288*r^3*\[Epsilon]a^2*KK[r]*
    M[r]^4*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   24*r^9*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 32*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*
    P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   224*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*P[r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 160*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*
    P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   672*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 256*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*
    P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   768*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*P[r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 128*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^4*
    P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   256*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^4*P[r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 32*r^11*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    P[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   56*r^11*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]^2*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 128*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]*P[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   288*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]^2*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 128*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]^2*P[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   480*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*P[r]^2*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 256*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    M[r]^3*P[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   32*r^13*\[Epsilon]a^2*\[Kappa]^3*H2[r]*P[r]^3*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 128*r^12*\[Epsilon]a^2*\[Kappa]^3*H2[r]*
    M[r]*P[r]^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   128*r^11*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]^2*P[r]^3*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 32*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*
    \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   32*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 160*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*
    \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   192*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 256*r^6*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*
    \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   384*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 128*r^5*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^4*
    \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   256*r^5*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^4*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 32*r^11*\[Epsilon]a^2*\[Kappa]^2*H2[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   32*r^11*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 128*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   192*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 128*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
   384*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] - 256*r^8*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    M[r]^3*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   32*r^13*\[Epsilon]a^2*\[Kappa]^3*H2[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][\[Omega]1][r] + 128*r^12*\[Epsilon]a^2*\[Kappa]^3*H2[r]*
    M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
   128*r^11*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]^2*P[r]^2*\[Rho][r]*
    \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 16*r^9*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*\[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   96*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   192*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   128*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   16*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*\[Omega]1[r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r] + 96*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*\[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   192*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   128*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]^2*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   16*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   96*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   192*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   128*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   16*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   96*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
   192*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   128*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
   24*r^7*\[Epsilon]a^2*\[CapitalOmega]*M[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 144*r^6*\[Epsilon]a^2*\[CapitalOmega]*
    M[r]^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   288*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^3*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 192*r^4*\[Epsilon]a^2*\[CapitalOmega]*
    M[r]^4*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   24*r^10*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 144*r^9*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] + 288*r^8*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]^2*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 192*r^7*\[Epsilon]a^2*\[Kappa]*
    \[CapitalOmega]*M[r]^3*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 24*r^7*\[Epsilon]a^2*M[r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   144*r^6*\[Epsilon]a^2*M[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 288*r^5*\[Epsilon]a^2*M[r]^3*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   192*r^4*\[Epsilon]a^2*M[r]^4*\[Omega]1[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 24*r^10*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   160*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 384*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   384*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   128*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   16*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r] - 96*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   192*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   128*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]^2*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   16*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   96*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   192*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   128*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   16*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   96*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
   192*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   128*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Rho][r]*\[Omega]1[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
   r^8*\[Epsilon]a^2*H2[r]*Derivative[1][\[Omega]1][r]^2 + 
   17*r^7*\[Epsilon]a^2*H2[r]*M[r]*Derivative[1][\[Omega]1][r]^2 - 
   l*r^7*\[Epsilon]a^2*H2[r]*M[r]*Derivative[1][\[Omega]1][r]^2 - 
   l^2*r^7*\[Epsilon]a^2*H2[r]*M[r]*Derivative[1][\[Omega]1][r]^2 - 
   18*r^7*\[Epsilon]a^2*KK[r]*M[r]*Derivative[1][\[Omega]1][r]^2 - 
   82*r^6*\[Epsilon]a^2*H2[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   6*l*r^6*\[Epsilon]a^2*H2[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   6*l^2*r^6*\[Epsilon]a^2*H2[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   128*r^6*\[Epsilon]a^2*KK[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   170*r^5*\[Epsilon]a^2*H2[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
   12*l*r^5*\[Epsilon]a^2*H2[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
   12*l^2*r^5*\[Epsilon]a^2*H2[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
   336*r^5*\[Epsilon]a^2*KK[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
   160*r^4*\[Epsilon]a^2*H2[r]*M[r]^4*Derivative[1][\[Omega]1][r]^2 + 
   8*l*r^4*\[Epsilon]a^2*H2[r]*M[r]^4*Derivative[1][\[Omega]1][r]^2 + 
   8*l^2*r^4*\[Epsilon]a^2*H2[r]*M[r]^4*Derivative[1][\[Omega]1][r]^2 + 
   384*r^4*\[Epsilon]a^2*KK[r]*M[r]^4*Derivative[1][\[Omega]1][r]^2 + 
   56*r^3*\[Epsilon]a^2*H2[r]*M[r]^5*Derivative[1][\[Omega]1][r]^2 - 
   160*r^3*\[Epsilon]a^2*KK[r]*M[r]^5*Derivative[1][\[Omega]1][r]^2 + 
   9*r^10*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   l*r^10*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   l^2*r^10*\[Epsilon]a^2*\[Kappa]*H2[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   18*r^10*\[Epsilon]a^2*\[Kappa]*KK[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   54*r^9*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^
     2 + 6*l*r^9*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]*P[r]*
    Derivative[1][\[Omega]1][r]^2 + 6*l^2*r^9*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 128*r^9*\[Epsilon]a^2*\[Kappa]*
    KK[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
   122*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^2*P[r]*
    Derivative[1][\[Omega]1][r]^2 - 12*l*r^8*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 - 12*l^2*r^8*\[Epsilon]a^2*
    \[Kappa]*H2[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   336*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^2*P[r]*
    Derivative[1][\[Omega]1][r]^2 - 128*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*
    M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2 + 8*l*r^7*\[Epsilon]a^2*
    \[Kappa]*H2[r]*M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2 + 
   8*l^2*r^7*\[Epsilon]a^2*\[Kappa]*H2[r]*M[r]^3*P[r]*
    Derivative[1][\[Omega]1][r]^2 + 384*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*
    M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2 + 56*r^6*\[Epsilon]a^2*\[Kappa]*
    H2[r]*M[r]^4*P[r]*Derivative[1][\[Omega]1][r]^2 - 
   160*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^4*P[r]*
    Derivative[1][\[Omega]1][r]^2 + 4*r^12*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    P[r]^2*Derivative[1][\[Omega]1][r]^2 - 14*r^11*\[Epsilon]a^2*\[Kappa]^2*
    H2[r]*M[r]*P[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   8*r^10*\[Epsilon]a^2*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*
    Derivative[1][\[Omega]1][r]^2 + 8*r^9*\[Epsilon]a^2*\[Kappa]^2*H2[r]*
    M[r]^3*P[r]^2*Derivative[1][\[Omega]1][r]^2 + 
   2*r^14*\[Epsilon]a^2*\[Kappa]^3*H2[r]*P[r]^3*Derivative[1][\[Omega]1][r]^
     2 - 8*r^13*\[Epsilon]a^2*\[Kappa]^3*H2[r]*M[r]*P[r]^3*
    Derivative[1][\[Omega]1][r]^2 + 8*r^12*\[Epsilon]a^2*\[Kappa]^3*H2[r]*
    M[r]^2*P[r]^3*Derivative[1][\[Omega]1][r]^2 - 
   4*r^9*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]*\[Rho][r]*
    Derivative[1][\[Omega]1][r]^2 + 24*r^8*\[Epsilon]a^2*\[Kappa]*KK[r]*
    M[r]^2*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 - 
   48*r^7*\[Epsilon]a^2*\[Kappa]*KK[r]*M[r]^3*\[Rho][r]*
    Derivative[1][\[Omega]1][r]^2 + 32*r^6*\[Epsilon]a^2*\[Kappa]*KK[r]*
    M[r]^4*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 - 
   4*r^12*\[Epsilon]a^2*\[Kappa]^2*KK[r]*P[r]*\[Rho][r]*
    Derivative[1][\[Omega]1][r]^2 + 24*r^11*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    M[r]*P[r]*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 - 
   48*r^10*\[Epsilon]a^2*\[Kappa]^2*KK[r]*M[r]^2*P[r]*\[Rho][r]*
    Derivative[1][\[Omega]1][r]^2 + 32*r^9*\[Epsilon]a^2*\[Kappa]^2*KK[r]*
    M[r]^3*P[r]*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 
   r^9*\[Epsilon]a^2*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   6*r^8*\[Epsilon]a^2*M[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^
     2 - r^7*\[Epsilon]a^2*M[r]^2*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 + 70*r^6*\[Epsilon]a^2*M[r]^3*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   156*r^5*\[Epsilon]a^2*M[r]^4*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 + 104*r^4*\[Epsilon]a^2*M[r]^5*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   2*r^11*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 30*r^10*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   132*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 232*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    P[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   144*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 5*r^13*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   30*r^12*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]^2*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 - 60*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]^2*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
   40*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]^2*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 + 2*r^10*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Rho][r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   12*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 + 24*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    \[Rho][r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   16*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^4*\[Rho][r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 + 2*r^13*\[Epsilon]a^2*\[Kappa]^2*P[r]*
    \[Rho][r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   12*r^12*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*Derivative[1][H0][r]*
    Derivative[1][\[Omega]1][r]^2 + 24*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*
    P[r]*\[Rho][r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   16*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Rho][r]*
    Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
   2*r^8*\[Epsilon]a^2*M[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^
     2 + 15*r^7*\[Epsilon]a^2*M[r]^2*Derivative[1][H2][r]*
    Derivative[1][\[Omega]1][r]^2 - 42*r^6*\[Epsilon]a^2*M[r]^3*
    Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
   52*r^5*\[Epsilon]a^2*M[r]^4*Derivative[1][H2][r]*
    Derivative[1][\[Omega]1][r]^2 - 24*r^4*\[Epsilon]a^2*M[r]^5*
    Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
   2*r^11*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][H2][r]*
    Derivative[1][\[Omega]1][r]^2 + 12*r^10*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*
    Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
   24*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*Derivative[1][H2][r]*
    Derivative[1][\[Omega]1][r]^2 + 16*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*
    Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
   3*r^13*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*Derivative[1][H2][r]*
    Derivative[1][\[Omega]1][r]^2 + 18*r^12*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]^2*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
   36*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*Derivative[1][H2][r]*
    Derivative[1][\[Omega]1][r]^2 + 24*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*
    P[r]^2*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
   2*r^9*\[Epsilon]a^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   16*r^8*\[Epsilon]a^2*M[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^
     2 + 46*r^7*\[Epsilon]a^2*M[r]^2*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 - 52*r^6*\[Epsilon]a^2*M[r]^3*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
   8*r^5*\[Epsilon]a^2*M[r]^4*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 16*r^4*\[Epsilon]a^2*M[r]^5*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   2*r^10*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 12*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   24*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 16*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   2*r^10*\[Epsilon]a^2*\[Kappa]*M[r]*\[Rho][r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 12*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    \[Rho][r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   24*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 16*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^4*
    \[Rho][r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   2*r^13*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*Derivative[1][KK][r]*
    Derivative[1][\[Omega]1][r]^2 + 12*r^12*\[Epsilon]a^2*\[Kappa]^2*M[r]*
    P[r]*\[Rho][r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   24*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
   16*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*\[Rho][r]*
    Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
   (12*I)*m*r*\[Epsilon]a*H1[r]*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])*
    (2*M[r]*(\[CapitalOmega] - \[Omega]1[r] - 
       r*Derivative[1][\[Omega]1][r]) + 
     r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - 
         \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
   H0[r]*(-104*r^3*\[Epsilon]a^2*M[r]^5*Derivative[1][\[Omega]1][r]^2 - 
     2*r*M[r]^2*(12*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*
        (-1 + 8*r^2*\[Kappa]*P[r] + 2*r^2*\[Kappa]*\[Rho][r]) + 
       r*(12*E^\[Nu][r]*l + 12*E^\[Nu][r]*l^2 + 192*E^\[Nu][r]*\[Epsilon]a^2*
          v2[r] - 24*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] - 
         24*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]0[r] - 144*E^\[Nu][r]*
          \[Epsilon]a^2*\[Eta]2[r] + 12*E^\[Nu][r]*l*\[Epsilon]a^2*
          \[Eta]2[r] + 12*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]2[r] + 
         96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] + 
         24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
         36*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
         32*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 
         96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*Derivative[1][\[Rho]][
           r] + 72*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
          Derivative[1][\[Rho]][r] + 28*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 16*r^5*\[Epsilon]a^2*
          \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         13*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
         12*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
           2 + 4*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*(52*\[Omega]1[r]^2 + 
           16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
           r^2*Derivative[1][\[Omega]1][r]^2) - 4*r^4*\[Epsilon]a^2*
          \[Kappa]^2*P[r]^2*(24*E^\[Nu][r]*p0[r] + 54*E^\[Nu][r]*\[Eta]2[r] + 
           52*r^2*\[Omega]1[r]^2 - 60*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
           4*r^5*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
           32*r^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
           16*r^5*\[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][
             r] + r^4*Derivative[1][\[Omega]1][r]^2) + r^2*\[Kappa]*P[r]*
          (-12*E^\[Nu][r]*l - 12*E^\[Nu][r]*l^2 - 48*E^\[Nu][r]*\[Epsilon]a^2*
            v2[r] + 24*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] + 
           24*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]0[r] + 180*E^\[Nu][r]*
            \[Epsilon]a^2*\[Eta]2[r] - 12*E^\[Nu][r]*l*\[Epsilon]a^2*
            \[Eta]2[r] - 12*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]2[r] - 
           96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
           36*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 240*r^4*\[Epsilon]a^2*
            \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 32*r^6*\[Epsilon]a^2*
            \[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 32*r^5*\[Epsilon]a^2*
            \[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
           48*E^\[Nu][r]*\[Epsilon]a^2*p0[r]*(2 - 2*r^2*\[Kappa]*\[Rho][r] + 
             r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 16*r^3*\[Epsilon]a^2*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 128*r^5*\[Epsilon]a^2*
            \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           35*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
           24*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
              r]^2))) + 2*r*M[r]^3*(12*E^\[Nu][r]*l + 12*E^\[Nu][r]*l^2 + 
       144*E^\[Nu][r]*\[Epsilon]a^2*v2[r] - 24*E^\[Nu][r]*l*\[Epsilon]a^2*
        \[Eta]0[r] - 24*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]0[r] - 
       228*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 12*E^\[Nu][r]*l*
        \[Epsilon]a^2*\[Eta]2[r] + 12*E^\[Nu][r]*l^2*\[Epsilon]a^2*
        \[Eta]2[r] + 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*p0[r]*
        \[Rho][r] + 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
        \[Rho][r] + 64*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       32*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 
       48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*Derivative[1][\[Rho]][
         r] + 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
        Derivative[1][\[Rho]][r] + 32*r^5*\[Epsilon]a^2*\[Kappa]*
        \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 64*r^5*\[Epsilon]a^2*
        \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
       11*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
       24*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
         2 + 4*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(-56*\[Omega]1[r]^2 - 
         32*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         r^2*Derivative[1][\[Omega]1][r]^2) + 8*r^2*\[Epsilon]a^2*\[Kappa]*
        P[r]*(12*E^\[Nu][r]*p0[r] + 21*E^\[Nu][r]*\[Eta]2[r] + 
         2*r^2*(-2*\[Omega]1[r]^2*(-2 + 8*r^2*\[Kappa]*\[Rho][r] + 
             r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
           4*r*(1 - 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + r^2*(5 + r^2*\[Kappa]*\[Rho][r])*
            Derivative[1][\[Omega]1][r]^2))) + 8*\[Epsilon]a^2*M[r]^4*
      (30*E^\[Nu][r]*\[Eta]2[r] - 
       r^4*(\[Kappa]*P[r]*(12*\[Omega]1[r]^2 + 16*r*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + 13*r^2*Derivative[1][\[Omega]1][r]^
             2) + 4*(r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
           4*Derivative[1][\[Omega]1][r]^2 + \[Kappa]*\[Rho][r]*
            (3*\[Omega]1[r]^2 + 4*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] - r^2*Derivative[1][\[Omega]1][r]^2)))) + 
     r^2*M[r]*(-24*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*(1 - 4*r^2*\[Kappa]*P[r] + 
         8*r^4*\[Kappa]^2*P[r]^2 - 2*r^2*\[Kappa]*\[Rho][r]) + 
       r*(6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 + 168*E^\[Nu][r]*\[Epsilon]a^2*
          v2[r] - 12*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] - 
         12*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]0[r] - 60*E^\[Nu][r]*
          \[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*l*\[Epsilon]a^2*
          \[Eta]2[r] + 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]2[r] + 
         48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] - 
         24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] - 
         64*r^10*\[Epsilon]a^2*\[Kappa]^4*P[r]^4*\[Omega]1[r]^2 + 
         8*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
         16*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 
         120*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*
          Derivative[1][\[Rho]][r] + 72*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*
          \[Eta]2[r]*Derivative[1][\[Rho]][r] + 24*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 11*r^4*\[Epsilon]a^2*
          Derivative[1][\[Omega]1][r]^2 - 4*r^6*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 2*r^2*\[Kappa]*P[r]*
          (-12*E^\[Nu][r]*l - 12*E^\[Nu][r]*l^2 - 48*E^\[Nu][r]*\[Epsilon]a^2*
            v2[r] + 24*E^\[Nu][r]*l*\[Epsilon]a^2*\[Eta]0[r] + 
           24*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]0[r] + 72*E^\[Nu][r]*
            \[Epsilon]a^2*\[Eta]2[r] - 12*E^\[Nu][r]*l*\[Epsilon]a^2*
            \[Eta]2[r] - 12*E^\[Nu][r]*l^2*\[Epsilon]a^2*\[Eta]2[r] - 
           96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
           4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 88*r^4*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*\[Omega]1[r]^2 + 32*r^6*\[Epsilon]a^2*\[Kappa]^2*
            \[Rho][r]^2*\[Omega]1[r]^2 - 8*r^5*\[Epsilon]a^2*\[Kappa]*
            \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 24*E^\[Nu][r]*
            \[Epsilon]a^2*p0[r]*(1 - 4*r^2*\[Kappa]*\[Rho][r] + 
             2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 32*r^5*\[Epsilon]a^2*
            \[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
           12*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][
              r]^2) + 8*r^6*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*
          (6*E^\[Nu][r]*\[Eta]2[r] + r^2*((36 - 8*r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r]^2 + 16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
               r] - r^2*Derivative[1][\[Omega]1][r]^2)) - 
         2*r^4*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*(96*E^\[Nu][r]*p0[r] + 
           180*E^\[Nu][r]*\[Eta]2[r] + r^2*(80*\[Omega]1[r]^2 - 
             176*r^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 16*r^3*\[Kappa]*
              \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 32*r*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r] - 64*r^3*\[Kappa]*\[Rho][r]*
              \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
             7*r^2*Derivative[1][\[Omega]1][r]^2)))) + 
     r^4*(32*r^10*\[Epsilon]a^2*\[Kappa]^4*P[r]^4*\[Omega]1[r]^2 + 
       2*r^6*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*(-12*E^\[Nu][r]*\[Eta]2[r] + 
         r^2*(4*(-5 + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 - 
           16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^2*Derivative[1][\[Omega]1][r]^2)) + 4*r^3*\[Epsilon]a^2*
        \[Kappa]^2*P[r]^2*(6*E^\[Nu][r]*m0[r]*(3 + 2*r^2*\[Kappa]*
            \[Rho][r]) + r*(12*E^\[Nu][r]*p0[r] + 18*E^\[Nu][r]*\[Eta]2[r] + 
           8*r^2*\[Omega]1[r]^2 - 14*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
           2*r^5*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
           8*r^5*\[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][
             r] + r^4*Derivative[1][\[Omega]1][r]^2)) + 
       r*\[Kappa]*P[r]*(24*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*
          (-1 + 2*r^2*\[Kappa]*\[Rho][r]) + r*(6*E^\[Nu][r]*l + 
           6*E^\[Nu][r]*l^2 + 24*E^\[Nu][r]*\[Epsilon]a^2*v2[r] - 
           12*E^\[Nu][r]*l*(1 + l)*\[Epsilon]a^2*\[Eta]0[r] - 
           24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*l*
            \[Epsilon]a^2*\[Eta]2[r] + 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*
            \[Eta]2[r] + 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*p0[r]*
            \[Rho][r] + 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*
            \[Rho][r] + 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
           32*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
           16*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 
           24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*
            Derivative[1][\[Rho]][r] + 3*r^4*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2 - 4*r^6*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*Derivative[1][\[Omega]1][r]^2)) - 
       \[Epsilon]a^2*(24*E^\[Nu][r]*v2[r] + 
         r^2*(-12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*(\[Rho][r] - 
             r*Derivative[1][\[Rho]][r]) + r*(-4*r*\[Kappa]*\[Rho][r]*
              \[Omega]1[r]^2 + 24*E^\[Nu][r]*\[Kappa]*p0[r]*Derivative[1][
                \[Rho]][r] + r*(4*r*\[Kappa]*\[Omega]1[r]^2*
                Derivative[1][\[Rho]][r] + Derivative[1][\[Omega]1][r]^
                2)))))) - 12*E^\[Nu][r]*r^5*M[r]*Derivative[2][H0][r] + 
   72*E^\[Nu][r]*r^4*M[r]^2*Derivative[2][H0][r] - 
   144*E^\[Nu][r]*r^3*M[r]^3*Derivative[2][H0][r] + 
   96*E^\[Nu][r]*r^2*M[r]^4*Derivative[2][H0][r] + 
   24*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*m0[r]*Derivative[2][H0][r] - 
   96*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*m0[r]*Derivative[2][H0][r] + 
   96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*m0[r]*Derivative[2][H0][r] - 
   12*E^\[Nu][r]*r^8*\[Kappa]*P[r]*Derivative[2][H0][r] + 
   72*E^\[Nu][r]*r^7*\[Kappa]*M[r]*P[r]*Derivative[2][H0][r] - 
   144*E^\[Nu][r]*r^6*\[Kappa]*M[r]^2*P[r]*Derivative[2][H0][r] + 
   96*E^\[Nu][r]*r^5*\[Kappa]*M[r]^3*P[r]*Derivative[2][H0][r] + 
   24*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*m0[r]*P[r]*Derivative[2][H0][r] - 
   96*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*P[r]*
    Derivative[2][H0][r] + 96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    m0[r]*P[r]*Derivative[2][H0][r] + 12*E^\[Nu][r]*r^5*\[Epsilon]a^2*M[r]*
    v2[r]*Derivative[2][H0][r] - 72*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]^2*v2[r]*
    Derivative[2][H0][r] + 144*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^3*v2[r]*
    Derivative[2][H0][r] - 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^4*v2[r]*
    Derivative[2][H0][r] + 12*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]*P[r]*
    v2[r]*Derivative[2][H0][r] - 72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*
    M[r]*P[r]*v2[r]*Derivative[2][H0][r] + 144*E^\[Nu][r]*r^6*\[Epsilon]a^2*
    \[Kappa]*M[r]^2*P[r]*v2[r]*Derivative[2][H0][r] - 
   96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*v2[r]*
    Derivative[2][H0][r] + 24*E^\[Nu][r]*r^5*\[Epsilon]a^2*M[r]*\[Eta]0[r]*
    Derivative[2][H0][r] - 144*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]^2*\[Eta]0[r]*
    Derivative[2][H0][r] + 288*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^3*\[Eta]0[r]*
    Derivative[2][H0][r] - 192*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^4*\[Eta]0[r]*
    Derivative[2][H0][r] + 24*E^\[Nu][r]*r^8*\[Epsilon]a^2*\[Kappa]*P[r]*
    \[Eta]0[r]*Derivative[2][H0][r] - 144*E^\[Nu][r]*r^7*\[Epsilon]a^2*
    \[Kappa]*M[r]*P[r]*\[Eta]0[r]*Derivative[2][H0][r] + 
   288*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*\[Eta]0[r]*
    Derivative[2][H0][r] - 192*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^3*
    P[r]*\[Eta]0[r]*Derivative[2][H0][r] - 12*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    M[r]*\[Eta]2[r]*Derivative[2][H0][r] + 72*E^\[Nu][r]*r^4*\[Epsilon]a^2*
    M[r]^2*\[Eta]2[r]*Derivative[2][H0][r] - 144*E^\[Nu][r]*r^3*\[Epsilon]a^2*
    M[r]^3*\[Eta]2[r]*Derivative[2][H0][r] + 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*
    M[r]^4*\[Eta]2[r]*Derivative[2][H0][r] - 12*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]*P[r]*\[Eta]2[r]*Derivative[2][H0][r] + 
   72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*
    Derivative[2][H0][r] - 144*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    P[r]*\[Eta]2[r]*Derivative[2][H0][r] + 96*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^3*P[r]*\[Eta]2[r]*Derivative[2][H0][r] - 
   8*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[2][H0][r] + 48*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    \[Omega]1[r]^2*Derivative[2][H0][r] - 96*r^7*\[Epsilon]a^2*\[Kappa]*
    M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[2][H0][r] + 
   64*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*\[Omega]1[r]^2*
    Derivative[2][H0][r] - 8*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    \[Omega]1[r]^2*Derivative[2][H0][r] + 48*r^11*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[2][H0][r] - 
   96*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*
    Derivative[2][H0][r] + 64*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]^2*
    \[Omega]1[r]^2*Derivative[2][H0][r] - 8*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] + 
   48*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[2][H0][r] - 96*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[2][H0][r] + 64*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]^4*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] - 
   8*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[2][H0][r] + 48*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] - 
   96*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[2][H0][r] + 64*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] - 
   2*r^9*\[Epsilon]a^2*M[r]*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][H0][r] + 16*r^8*\[Epsilon]a^2*M[r]^2*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] - 
   48*r^7*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][H0][r] + 64*r^6*\[Epsilon]a^2*M[r]^4*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] - 
   32*r^5*\[Epsilon]a^2*M[r]^5*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][H0][r] - 2*r^12*\[Epsilon]a^2*\[Kappa]*P[r]*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] + 
   16*r^11*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][H0][r] - 48*r^10*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] + 
   64*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][H0][r] - 32*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] + 
   12*E^\[Nu][r]*r^5*M[r]*Derivative[2][KK][r] - 
   12*r^7*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]*Derivative[2][KK][r] - 
   72*E^\[Nu][r]*r^4*M[r]^2*Derivative[2][KK][r] + 
   72*r^6*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*Derivative[2][KK][r] + 
   144*E^\[Nu][r]*r^3*M[r]^3*Derivative[2][KK][r] - 
   144*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^3*Derivative[2][KK][r] - 
   96*E^\[Nu][r]*r^2*M[r]^4*Derivative[2][KK][r] + 
   96*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^4*Derivative[2][KK][r] - 
   24*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*m0[r]*Derivative[2][KK][r] + 
   96*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*m0[r]*Derivative[2][KK][r] - 
   96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^3*m0[r]*Derivative[2][KK][r] + 
   12*E^\[Nu][r]*r^8*\[Kappa]*P[r]*Derivative[2][KK][r] - 
   12*r^10*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*P[r]*
    Derivative[2][KK][r] - 72*E^\[Nu][r]*r^7*\[Kappa]*M[r]*P[r]*
    Derivative[2][KK][r] + 72*r^9*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]*P[r]*Derivative[2][KK][r] + 144*E^\[Nu][r]*r^6*\[Kappa]*M[r]^2*P[r]*
    Derivative[2][KK][r] - 144*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]^2*P[r]*Derivative[2][KK][r] - 96*E^\[Nu][r]*r^5*\[Kappa]*M[r]^3*P[r]*
    Derivative[2][KK][r] + 96*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]^2*
    M[r]^3*P[r]*Derivative[2][KK][r] - 24*E^\[Nu][r]*r^7*\[Epsilon]a^2*
    \[Kappa]*m0[r]*P[r]*Derivative[2][KK][r] + 
   96*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]*m0[r]*P[r]*
    Derivative[2][KK][r] - 96*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    m0[r]*P[r]*Derivative[2][KK][r] - 12*E^\[Nu][r]*r^5*\[Epsilon]a^2*M[r]*
    \[Eta]2[r]*Derivative[2][KK][r] + 72*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]^2*
    \[Eta]2[r]*Derivative[2][KK][r] - 144*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^3*
    \[Eta]2[r]*Derivative[2][KK][r] + 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^4*
    \[Eta]2[r]*Derivative[2][KK][r] - 12*E^\[Nu][r]*r^8*\[Epsilon]a^2*
    \[Kappa]*P[r]*\[Eta]2[r]*Derivative[2][KK][r] + 
   72*E^\[Nu][r]*r^7*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*
    Derivative[2][KK][r] - 144*E^\[Nu][r]*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^2*
    P[r]*\[Eta]2[r]*Derivative[2][KK][r] + 96*E^\[Nu][r]*r^5*\[Epsilon]a^2*
    \[Kappa]*M[r]^3*P[r]*\[Eta]2[r]*Derivative[2][KK][r] + 
   24*r^7*\[Epsilon]a^2*\[CapitalOmega]*M[r]*\[Omega]1[r]*
    Derivative[2][KK][r] - 144*r^6*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*
    \[Omega]1[r]*Derivative[2][KK][r] + 288*r^5*\[Epsilon]a^2*\[CapitalOmega]*
    M[r]^3*\[Omega]1[r]*Derivative[2][KK][r] - 192*r^4*\[Epsilon]a^2*
    \[CapitalOmega]*M[r]^4*\[Omega]1[r]*Derivative[2][KK][r] + 
   24*r^10*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r]*
    Derivative[2][KK][r] - 144*r^9*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    M[r]*P[r]*\[Omega]1[r]*Derivative[2][KK][r] + 
   288*r^8*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*M[r]^2*P[r]*\[Omega]1[r]*
    Derivative[2][KK][r] - 192*r^7*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*
    M[r]^3*P[r]*\[Omega]1[r]*Derivative[2][KK][r] - 
   12*r^7*\[Epsilon]a^2*M[r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   72*r^6*\[Epsilon]a^2*M[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] - 
   144*r^5*\[Epsilon]a^2*M[r]^3*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   96*r^4*\[Epsilon]a^2*M[r]^4*\[Omega]1[r]^2*Derivative[2][KK][r] - 
   12*r^10*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   80*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
    Derivative[2][KK][r] - 192*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    \[Omega]1[r]^2*Derivative[2][KK][r] + 192*r^7*\[Epsilon]a^2*\[Kappa]*
    M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
   64*r^6*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*\[Omega]1[r]^2*
    Derivative[2][KK][r] + 8*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
    \[Omega]1[r]^2*Derivative[2][KK][r] - 48*r^11*\[Epsilon]a^2*\[Kappa]^2*
    M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   96*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*
    Derivative[2][KK][r] - 64*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]^2*
    \[Omega]1[r]^2*Derivative[2][KK][r] + 8*r^9*\[Epsilon]a^2*\[Kappa]*M[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
   48*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[2][KK][r] + 96*r^7*\[Epsilon]a^2*\[Kappa]*M[r]^3*\[Rho][r]*
    \[Omega]1[r]^2*Derivative[2][KK][r] - 64*r^6*\[Epsilon]a^2*\[Kappa]*
    M[r]^4*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   8*r^12*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[2][KK][r] - 48*r^11*\[Epsilon]a^2*\[Kappa]^2*M[r]*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   96*r^10*\[Epsilon]a^2*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
    Derivative[2][KK][r] - 64*r^9*\[Epsilon]a^2*\[Kappa]^2*M[r]^3*P[r]*
    \[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
   2*r^9*\[Epsilon]a^2*M[r]*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][KK][r] - 16*r^8*\[Epsilon]a^2*M[r]^2*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] + 
   48*r^7*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][KK][r] - 64*r^6*\[Epsilon]a^2*M[r]^4*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] + 
   32*r^5*\[Epsilon]a^2*M[r]^5*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][KK][r] + 2*r^12*\[Epsilon]a^2*\[Kappa]*P[r]*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] - 
   16*r^11*\[Epsilon]a^2*\[Kappa]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][KK][r] + 48*r^10*\[Epsilon]a^2*\[Kappa]*M[r]^2*P[r]*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] - 
   64*r^9*\[Epsilon]a^2*\[Kappa]*M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2*
    Derivative[2][KK][r] + 32*r^8*\[Epsilon]a^2*\[Kappa]*M[r]^4*P[r]*
    Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r])/
  (12*E^\[Nu][r]*r*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a*(4*l*(1 + l)*r^2*h0[r]*(M[r] + r^3*\[Kappa]*P[r])*
     (\[CapitalOmega] - \[Omega]1[r]) + I*m*\[Epsilon]a*
     (-12*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
       Derivative[1][h1][r] + h1[r]*(24*E^\[Nu][r]*r*(r - 2*M[r])*v2[r] + 
        4*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
        r^4*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
          8*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 - 4*\[Kappa]*P[r]*
           (3*E^\[Nu][r]*\[Eta]2[r]*(-1 + r^2*\[Kappa]*\[Rho][r]) - 
            r^2*\[Omega]1[r]^2) + r^2*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
            Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Kappa]^2*P[r]^2*
           (-6*E^\[Nu][r]*\[Eta]2[r] + r^4*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^
                2 + Derivative[1][\[Omega]1][r]^2))) + 
        M[r]^2*(-48*E^\[Nu][r]*\[Eta]2[r] + 
          2*r^4*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
            Derivative[1][\[Omega]1][r]^2 - 4*\[Kappa]*P[r]*(\[Omega]1[r]^2 - 
              r^2*Derivative[1][\[Omega]1][r]^2))) + 
        4*r*M[r]*(3*E^\[Nu][r]*\[Eta]2[r]*(2 + 3*r^2*\[Kappa]*P[r] + 
            3*r^2*\[Kappa]*\[Rho][r]) + r^4*(2*\[Kappa]*\[Rho][r]*
             \[Omega]1[r]^2 - Derivative[1][\[Omega]1][r]^2 + 
            r^2*\[Kappa]^2*P[r]^2*(-4*\[Omega]1[r]^2 + 
              r^2*Derivative[1][\[Omega]1][r]^2) - \[Kappa]*P[r]*
             ((-2 + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
              r^2*Derivative[1][\[Omega]1][r]^2)))))))/
  (2*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a^2*(24*E^\[Nu][r]*r^3*H2[r]*v2[r] - 72*E^\[Nu][r]*r^2*H2[r]*M[r]*
     v2[r] + 48*E^\[Nu][r]*r*H2[r]*M[r]^2*v2[r] + 24*E^\[Nu][r]*r^5*\[Kappa]*
     H2[r]*P[r]*v2[r] - 96*E^\[Nu][r]*r^4*\[Kappa]*H2[r]*M[r]*P[r]*v2[r] + 
    96*E^\[Nu][r]*r^3*\[Kappa]*H2[r]*M[r]^2*P[r]*v2[r] - 
    48*E^\[Nu][r]*r^7*\[Kappa]^2*H2[r]*P[r]^2*v2[r] + 
    96*E^\[Nu][r]*r^6*\[Kappa]^2*H2[r]*M[r]*P[r]^2*v2[r] - 
    48*E^\[Nu][r]*r^4*\[Kappa]*M[r]*v2[r]*\[Delta]p[r] + 
    96*E^\[Nu][r]*r^3*\[Kappa]*M[r]^2*v2[r]*\[Delta]p[r] - 
    48*E^\[Nu][r]*r^7*\[Kappa]^2*P[r]*v2[r]*\[Delta]p[r] + 
    96*E^\[Nu][r]*r^6*\[Kappa]^2*M[r]*P[r]*v2[r]*\[Delta]p[r] - 
    12*E^\[Nu][r]*r^2*H2[r]*M[r]*\[Eta]2[r] - 6*E^\[Nu][r]*l*r^2*H2[r]*M[r]*
     \[Eta]2[r] - 6*E^\[Nu][r]*l^2*r^2*H2[r]*M[r]*\[Eta]2[r] + 
    24*E^\[Nu][r]*r*H2[r]*M[r]^2*\[Eta]2[r] + 12*E^\[Nu][r]*l*r*H2[r]*M[r]^2*
     \[Eta]2[r] + 12*E^\[Nu][r]*l^2*r*H2[r]*M[r]^2*\[Eta]2[r] + 
    24*E^\[Nu][r]*H2[r]*M[r]^3*\[Eta]2[r] - 48*E^\[Nu][r]*r^5*\[Kappa]*H2[r]*
     P[r]*\[Eta]2[r] - 6*E^\[Nu][r]*l*r^5*\[Kappa]*H2[r]*P[r]*\[Eta]2[r] - 
    6*E^\[Nu][r]*l^2*r^5*\[Kappa]*H2[r]*P[r]*\[Eta]2[r] + 
    204*E^\[Nu][r]*r^4*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] + 
    12*E^\[Nu][r]*l*r^4*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] + 
    12*E^\[Nu][r]*l^2*r^4*\[Kappa]*H2[r]*M[r]*P[r]*\[Eta]2[r] - 
    144*E^\[Nu][r]*r^3*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Eta]2[r] + 
    36*E^\[Nu][r]*r^7*\[Kappa]^2*H2[r]*P[r]^2*\[Eta]2[r] + 
    24*E^\[Nu][r]*r^9*\[Kappa]^3*H2[r]*P[r]^3*\[Eta]2[r] + 
    48*E^\[Nu][r]*r^4*\[Kappa]*M[r]*\[Delta]p[r]*\[Eta]2[r] - 
    96*E^\[Nu][r]*r^3*\[Kappa]*M[r]^2*\[Delta]p[r]*\[Eta]2[r] + 
    48*E^\[Nu][r]*r^7*\[Kappa]^2*P[r]*\[Delta]p[r]*\[Eta]2[r] - 
    96*E^\[Nu][r]*r^6*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r]*\[Eta]2[r] - 
    12*E^\[Nu][r]*r^5*\[Kappa]*H2[r]*\[Eta]2[r]*\[Rho][r] + 
    60*E^\[Nu][r]*r^4*\[Kappa]*H2[r]*M[r]*\[Eta]2[r]*\[Rho][r] - 
    72*E^\[Nu][r]*r^3*\[Kappa]*H2[r]*M[r]^2*\[Eta]2[r]*\[Rho][r] + 
    12*E^\[Nu][r]*r^7*\[Kappa]^2*H2[r]*P[r]*\[Eta]2[r]*\[Rho][r] - 
    24*E^\[Nu][r]*r^6*\[Kappa]^2*H2[r]*M[r]*P[r]*\[Eta]2[r]*\[Rho][r] - 
    4*r^7*\[Kappa]*H2[r]*P[r]*\[Omega]1[r]^2 + 60*r^6*\[Kappa]*H2[r]*M[r]*
     P[r]*\[Omega]1[r]^2 + 4*l*r^6*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 + 
    4*l^2*r^6*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]^2 - 
    168*r^5*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
    8*l*r^5*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 - 
    8*l^2*r^5*\[Kappa]*H2[r]*M[r]^2*P[r]*\[Omega]1[r]^2 + 
    96*r^4*\[Kappa]*H2[r]*M[r]^3*P[r]*\[Omega]1[r]^2 + 
    44*r^9*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 + 
    4*l*r^9*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 + 
    4*l^2*r^9*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]^2 - 
    120*r^8*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
    8*l*r^8*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
    8*l^2*r^8*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]^2 - 
    32*r^7*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*\[Omega]1[r]^2 + 
    32*r^11*\[Kappa]^3*H2[r]*P[r]^3*\[Omega]1[r]^2 - 
    160*r^10*\[Kappa]^3*H2[r]*M[r]*P[r]^3*\[Omega]1[r]^2 - 
    32*r^13*\[Kappa]^4*H2[r]*P[r]^4*\[Omega]1[r]^2 + 
    8*r^6*\[Kappa]*M[r]*\[Delta]p[r]*\[Omega]1[r]^2 - 
    16*r^5*\[Kappa]*M[r]^2*\[Delta]p[r]*\[Omega]1[r]^2 + 
    8*r^9*\[Kappa]^2*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 - 
    16*r^8*\[Kappa]^2*M[r]*P[r]*\[Delta]p[r]*\[Omega]1[r]^2 + 
    8*r^6*\[Kappa]*M[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 - 
    16*r^5*\[Kappa]*M[r]^2*\[Delta]\[Rho][r]*\[Omega]1[r]^2 + 
    8*r^9*\[Kappa]^2*P[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 - 
    16*r^8*\[Kappa]^2*M[r]*P[r]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 - 
    4*r^7*\[Kappa]*H2[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    60*r^6*\[Kappa]*H2[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    4*l*r^6*\[Kappa]*H2[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    4*l^2*r^6*\[Kappa]*H2[r]*M[r]*\[Rho][r]*\[Omega]1[r]^2 - 
    168*r^5*\[Kappa]*H2[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
    8*l*r^5*\[Kappa]*H2[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
    8*l^2*r^5*\[Kappa]*H2[r]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2 + 
    96*r^4*\[Kappa]*H2[r]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2 + 
    44*r^9*\[Kappa]^2*H2[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    4*l*r^9*\[Kappa]^2*H2[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    4*l^2*r^9*\[Kappa]^2*H2[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
    120*r^8*\[Kappa]^2*H2[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
    8*l*r^8*\[Kappa]^2*H2[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
    8*l^2*r^8*\[Kappa]^2*H2[r]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2 - 
    32*r^7*\[Kappa]^2*H2[r]*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    32*r^11*\[Kappa]^3*H2[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
    160*r^10*\[Kappa]^3*H2[r]*M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2 - 
    32*r^13*\[Kappa]^4*H2[r]*P[r]^3*\[Rho][r]*\[Omega]1[r]^2 - 
    24*E^\[Nu][r]*r^4*v2[r]*Derivative[1][H0][r] + 
    84*E^\[Nu][r]*r^3*M[r]*v2[r]*Derivative[1][H0][r] - 
    84*E^\[Nu][r]*r^2*M[r]^2*v2[r]*Derivative[1][H0][r] + 
    24*E^\[Nu][r]*r*M[r]^3*v2[r]*Derivative[1][H0][r] - 
    12*E^\[Nu][r]*r^6*\[Kappa]*P[r]*v2[r]*Derivative[1][H0][r] - 
    12*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*v2[r]*Derivative[1][H0][r] + 
    72*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*P[r]*v2[r]*Derivative[1][H0][r] - 
    24*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]^2*v2[r]*Derivative[1][H0][r] + 
    48*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]^2*v2[r]*Derivative[1][H0][r] - 
    12*E^\[Nu][r]*r^3*M[r]*\[Eta]2[r]*Derivative[1][H0][r] + 
    72*E^\[Nu][r]*r^2*M[r]^2*\[Eta]2[r]*Derivative[1][H0][r] - 
    96*E^\[Nu][r]*r*M[r]^3*\[Eta]2[r]*Derivative[1][H0][r] + 
    24*E^\[Nu][r]*r^6*\[Kappa]*P[r]*\[Eta]2[r]*Derivative[1][H0][r] - 
    60*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][H0][r] + 
    24*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*Derivative[1][H0][r] + 
    12*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]^2*\[Eta]2[r]*Derivative[1][H0][r] - 
    24*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]^2*\[Eta]2[r]*
     Derivative[1][H0][r] + 12*E^\[Nu][r]*r^5*\[Kappa]*M[r]*v2[r]*\[Rho][r]*
     Derivative[1][H0][r] - 24*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*v2[r]*\[Rho][r]*
     Derivative[1][H0][r] + 12*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]*v2[r]*\[Rho][r]*
     Derivative[1][H0][r] - 24*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]*v2[r]*
     \[Rho][r]*Derivative[1][H0][r] + 12*E^\[Nu][r]*r^6*\[Kappa]*\[Eta]2[r]*
     \[Rho][r]*Derivative[1][H0][r] - 60*E^\[Nu][r]*r^5*\[Kappa]*M[r]*
     \[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] + 72*E^\[Nu][r]*r^4*\[Kappa]*
     M[r]^2*\[Eta]2[r]*\[Rho][r]*Derivative[1][H0][r] - 
    12*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]*\[Eta]2[r]*\[Rho][r]*
     Derivative[1][H0][r] + 24*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]*\[Eta]2[r]*
     \[Rho][r]*Derivative[1][H0][r] + 4*r^8*\[Kappa]*P[r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 4*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 48*r^6*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 48*r^5*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 20*r^10*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 56*r^9*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 32*r^8*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 8*r^12*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 16*r^11*\[Kappa]^3*M[r]*P[r]^3*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 4*r^8*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 4*r^7*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 48*r^6*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 48*r^5*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 20*r^10*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 64*r^9*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*
     \[Omega]1[r]^2*Derivative[1][H0][r] + 48*r^8*\[Kappa]^2*M[r]^2*P[r]*
     \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H0][r] - 
    8*r^9*\[Kappa]^2*M[r]*\[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][H0][r] + 
    16*r^8*\[Kappa]^2*M[r]^2*\[Rho][r]^2*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 8*r^12*\[Kappa]^3*P[r]*\[Rho][r]^2*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 16*r^11*\[Kappa]^3*M[r]*P[r]*\[Rho][r]^2*
     \[Omega]1[r]^2*Derivative[1][H0][r] - 12*E^\[Nu][r]*r^3*M[r]*v2[r]*
     Derivative[1][H2][r] + 36*E^\[Nu][r]*r^2*M[r]^2*v2[r]*
     Derivative[1][H2][r] - 24*E^\[Nu][r]*r*M[r]^3*v2[r]*
     Derivative[1][H2][r] - 12*E^\[Nu][r]*r^6*\[Kappa]*P[r]*v2[r]*
     Derivative[1][H2][r] + 24*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*v2[r]*
     Derivative[1][H2][r] - 12*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]^2*v2[r]*
     Derivative[1][H2][r] + 24*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]^2*v2[r]*
     Derivative[1][H2][r] - 12*E^\[Nu][r]*r^3*M[r]*\[Eta]2[r]*
     Derivative[1][H2][r] + 48*E^\[Nu][r]*r^2*M[r]^2*\[Eta]2[r]*
     Derivative[1][H2][r] - 48*E^\[Nu][r]*r*M[r]^3*\[Eta]2[r]*
     Derivative[1][H2][r] - 12*E^\[Nu][r]*r^6*\[Kappa]*P[r]*\[Eta]2[r]*
     Derivative[1][H2][r] + 48*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*
     Derivative[1][H2][r] - 48*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*
     Derivative[1][H2][r] + 12*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] - 36*r^6*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 24*r^5*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 12*r^10*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*
     Derivative[1][H2][r] - 24*r^9*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 12*r^12*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2*
     Derivative[1][H2][r] - 24*r^11*\[Kappa]^3*M[r]*P[r]^3*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 12*r^7*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] - 36*r^6*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 24*r^5*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 12*r^10*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] - 24*r^9*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*
     \[Omega]1[r]^2*Derivative[1][H2][r] + 12*r^12*\[Kappa]^3*P[r]^2*
     \[Rho][r]*\[Omega]1[r]^2*Derivative[1][H2][r] - 
    24*r^11*\[Kappa]^3*M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 20*r^5*\[CapitalOmega]^2*M[r]*
     Derivative[1][KK][r] - 84*r^4*\[CapitalOmega]^2*M[r]^2*
     Derivative[1][KK][r] + 88*r^3*\[CapitalOmega]^2*M[r]^3*
     Derivative[1][KK][r] + 20*r^8*\[Kappa]*\[CapitalOmega]^2*P[r]*
     Derivative[1][KK][r] - 92*r^7*\[Kappa]*\[CapitalOmega]^2*M[r]*P[r]*
     Derivative[1][KK][r] + 104*r^6*\[Kappa]*\[CapitalOmega]^2*M[r]^2*P[r]*
     Derivative[1][KK][r] - 8*r^10*\[Kappa]^2*\[CapitalOmega]^2*P[r]^2*
     Derivative[1][KK][r] + 16*r^9*\[Kappa]^2*\[CapitalOmega]^2*M[r]*P[r]^2*
     Derivative[1][KK][r] - 48*E^\[Nu][r]*r^4*v2[r]*Derivative[1][KK][r] + 
    192*E^\[Nu][r]*r^3*M[r]*v2[r]*Derivative[1][KK][r] - 
    192*E^\[Nu][r]*r^2*M[r]^2*v2[r]*Derivative[1][KK][r] - 
    24*E^\[Nu][r]*r^3*M[r]*\[Eta]2[r]*Derivative[1][KK][r] + 
    96*E^\[Nu][r]*r^2*M[r]^2*\[Eta]2[r]*Derivative[1][KK][r] - 
    96*E^\[Nu][r]*r*M[r]^3*\[Eta]2[r]*Derivative[1][KK][r] + 
    48*E^\[Nu][r]*r^6*\[Kappa]*P[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
    204*E^\[Nu][r]*r^5*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[1][KK][r] + 
    216*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*Derivative[1][KK][r] - 
    12*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]^2*\[Eta]2[r]*Derivative[1][KK][r] + 
    24*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]^2*\[Eta]2[r]*
     Derivative[1][KK][r] - 4*r^7*\[Kappa]*\[CapitalOmega]^2*M[r]*\[Rho][r]*
     Derivative[1][KK][r] + 8*r^6*\[Kappa]*\[CapitalOmega]^2*M[r]^2*\[Rho][r]*
     Derivative[1][KK][r] - 4*r^10*\[Kappa]^2*\[CapitalOmega]^2*P[r]*
     \[Rho][r]*Derivative[1][KK][r] + 8*r^9*\[Kappa]^2*\[CapitalOmega]^2*M[r]*
     P[r]*\[Rho][r]*Derivative[1][KK][r] + 24*E^\[Nu][r]*r^6*\[Kappa]*
     \[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] - 108*E^\[Nu][r]*r^5*\[Kappa]*
     M[r]*\[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] + 
    120*E^\[Nu][r]*r^4*\[Kappa]*M[r]^2*\[Eta]2[r]*\[Rho][r]*
     Derivative[1][KK][r] - 12*E^\[Nu][r]*r^8*\[Kappa]^2*P[r]*\[Eta]2[r]*
     \[Rho][r]*Derivative[1][KK][r] + 24*E^\[Nu][r]*r^7*\[Kappa]^2*M[r]*P[r]*
     \[Eta]2[r]*\[Rho][r]*Derivative[1][KK][r] - 40*r^5*\[CapitalOmega]*M[r]*
     \[Omega]1[r]*Derivative[1][KK][r] + 168*r^4*\[CapitalOmega]*M[r]^2*
     \[Omega]1[r]*Derivative[1][KK][r] - 176*r^3*\[CapitalOmega]*M[r]^3*
     \[Omega]1[r]*Derivative[1][KK][r] - 40*r^8*\[Kappa]*\[CapitalOmega]*P[r]*
     \[Omega]1[r]*Derivative[1][KK][r] + 184*r^7*\[Kappa]*\[CapitalOmega]*
     M[r]*P[r]*\[Omega]1[r]*Derivative[1][KK][r] - 
    208*r^6*\[Kappa]*\[CapitalOmega]*M[r]^2*P[r]*\[Omega]1[r]*
     Derivative[1][KK][r] + 16*r^10*\[Kappa]^2*\[CapitalOmega]*P[r]^2*
     \[Omega]1[r]*Derivative[1][KK][r] - 32*r^9*\[Kappa]^2*\[CapitalOmega]*
     M[r]*P[r]^2*\[Omega]1[r]*Derivative[1][KK][r] + 
    8*r^7*\[Kappa]*\[CapitalOmega]*M[r]*\[Rho][r]*\[Omega]1[r]*
     Derivative[1][KK][r] - 16*r^6*\[Kappa]*\[CapitalOmega]*M[r]^2*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][KK][r] + 8*r^10*\[Kappa]^2*\[CapitalOmega]*
     P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r] - 
    16*r^9*\[Kappa]^2*\[CapitalOmega]*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
     Derivative[1][KK][r] + 20*r^5*M[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    84*r^4*M[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    88*r^3*M[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    28*r^8*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    164*r^7*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    300*r^6*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    168*r^5*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    48*r^10*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    192*r^9*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    192*r^8*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    12*r^12*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    24*r^11*\[Kappa]^3*M[r]*P[r]^3*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    8*r^8*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    76*r^7*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    204*r^6*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    168*r^5*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    44*r^10*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    192*r^9*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][KK][r] - 208*r^8*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*
     \[Omega]1[r]^2*Derivative[1][KK][r] + 20*r^12*\[Kappa]^3*P[r]^2*
     \[Rho][r]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
    40*r^11*\[Kappa]^3*M[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[1][KK][r] + 8*r^9*\[Kappa]^2*M[r]*\[Rho][r]^2*\[Omega]1[r]^2*
     Derivative[1][KK][r] - 16*r^8*\[Kappa]^2*M[r]^2*\[Rho][r]^2*
     \[Omega]1[r]^2*Derivative[1][KK][r] + 8*r^12*\[Kappa]^3*P[r]*\[Rho][r]^2*
     \[Omega]1[r]^2*Derivative[1][KK][r] - 16*r^11*\[Kappa]^3*M[r]*P[r]*
     \[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][KK][r] + 
    8*r^7*\[Kappa]*H2[r]*M[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
    24*r^6*\[Kappa]*H2[r]*M[r]^2*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
    16*r^5*\[Kappa]*H2[r]*M[r]^3*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
    8*r^10*\[Kappa]^2*H2[r]*P[r]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
    16*r^9*\[Kappa]^2*H2[r]*M[r]*P[r]*\[Omega]1[r]^2*
     Derivative[1][\[Rho]][r] + 8*r^12*\[Kappa]^3*H2[r]*P[r]^2*\[Omega]1[r]^2*
     Derivative[1][\[Rho]][r] - 16*r^11*\[Kappa]^3*H2[r]*M[r]*P[r]^2*
     \[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 4*r^8*\[Kappa]*M[r]*
     \[Omega]1[r]^2*Derivative[1][H0][r]*Derivative[1][\[Rho]][r] - 
    16*r^7*\[Kappa]*M[r]^2*\[Omega]1[r]^2*Derivative[1][H0][r]*
     Derivative[1][\[Rho]][r] + 16*r^6*\[Kappa]*M[r]^3*\[Omega]1[r]^2*
     Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
    4*r^11*\[Kappa]^2*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r]*
     Derivative[1][\[Rho]][r] - 16*r^10*\[Kappa]^2*M[r]*P[r]*\[Omega]1[r]^2*
     Derivative[1][H0][r]*Derivative[1][\[Rho]][r] + 
    16*r^9*\[Kappa]^2*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[1][H0][r]*
     Derivative[1][\[Rho]][r] - 4*r^8*\[Kappa]*M[r]*\[Omega]1[r]^2*
     Derivative[1][KK][r]*Derivative[1][\[Rho]][r] + 
    16*r^7*\[Kappa]*M[r]^2*\[Omega]1[r]^2*Derivative[1][KK][r]*
     Derivative[1][\[Rho]][r] - 16*r^6*\[Kappa]*M[r]^3*\[Omega]1[r]^2*
     Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
    4*r^11*\[Kappa]^2*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r]*
     Derivative[1][\[Rho]][r] + 16*r^10*\[Kappa]^2*M[r]*P[r]*\[Omega]1[r]^2*
     Derivative[1][KK][r]*Derivative[1][\[Rho]][r] - 
    16*r^9*\[Kappa]^2*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[1][KK][r]*
     Derivative[1][\[Rho]][r] + 32*r^7*\[Kappa]*H2[r]*M[r]*P[r]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 96*r^6*\[Kappa]*H2[r]*M[r]^2*P[r]*
     \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 64*r^5*\[Kappa]*H2[r]*M[r]^3*
     P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
    32*r^10*\[Kappa]^2*H2[r]*P[r]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][
      r] - 64*r^9*\[Kappa]^2*H2[r]*M[r]*P[r]^2*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] + 32*r^12*\[Kappa]^3*H2[r]*P[r]^3*
     \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 64*r^11*\[Kappa]^3*H2[r]*M[r]*
     P[r]^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
    32*r^7*\[Kappa]*H2[r]*M[r]*\[Rho][r]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 96*r^6*\[Kappa]*H2[r]*M[r]^2*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 64*r^5*\[Kappa]*H2[r]*M[r]^3*
     \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
    32*r^10*\[Kappa]^2*H2[r]*P[r]*\[Rho][r]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 64*r^9*\[Kappa]^2*H2[r]*M[r]*P[r]*
     \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
    32*r^12*\[Kappa]^3*H2[r]*P[r]^2*\[Rho][r]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 64*r^11*\[Kappa]^3*H2[r]*M[r]*P[r]^2*
     \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
    16*r^8*\[Kappa]*M[r]*P[r]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] - 64*r^7*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
    64*r^6*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 16*r^11*\[Kappa]^2*P[r]^2*\[Omega]1[r]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
    64*r^10*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 64*r^9*\[Kappa]^2*M[r]^2*P[r]^2*
     \[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
    16*r^8*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] - 64*r^7*\[Kappa]*M[r]^2*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
    64*r^6*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 16*r^11*\[Kappa]^2*P[r]*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
    64*r^10*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 64*r^9*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] - 
    8*r^6*\[CapitalOmega]*M[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + 32*r^5*\[CapitalOmega]*M[r]^2*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    32*r^4*\[CapitalOmega]*M[r]^3*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 8*r^9*\[Kappa]*\[CapitalOmega]*P[r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
    32*r^8*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 32*r^7*\[Kappa]*\[CapitalOmega]*M[r]^2*
     P[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
    8*r^6*M[r]*\[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
      r] - 32*r^5*M[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + 32*r^4*M[r]^3*\[Omega]1[r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
    8*r^9*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 48*r^8*\[Kappa]*M[r]*P[r]*\[Omega]1[r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
    96*r^7*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 64*r^6*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    16*r^11*\[Kappa]^2*P[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + 64*r^10*\[Kappa]^2*M[r]*P[r]^2*
     \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    64*r^9*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 16*r^8*\[Kappa]*M[r]*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
    64*r^7*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 64*r^6*\[Kappa]*M[r]^3*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    16*r^11*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + 64*r^10*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    64*r^9*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + r^7*H2[r]*Derivative[1][\[Omega]1][r]^2 - 
    13*r^6*H2[r]*M[r]*Derivative[1][\[Omega]1][r]^2 + 
    l*r^6*H2[r]*M[r]*Derivative[1][\[Omega]1][r]^2 + 
    l^2*r^6*H2[r]*M[r]*Derivative[1][\[Omega]1][r]^2 + 
    46*r^5*H2[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 - 
    4*l*r^5*H2[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 - 
    4*l^2*r^5*H2[r]*M[r]^2*Derivative[1][\[Omega]1][r]^2 - 
    62*r^4*H2[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
    4*l*r^4*H2[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
    4*l^2*r^4*H2[r]*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
    28*r^3*H2[r]*M[r]^4*Derivative[1][\[Omega]1][r]^2 - 
    7*r^9*\[Kappa]*H2[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
    l*r^9*\[Kappa]*H2[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
    l^2*r^9*\[Kappa]*H2[r]*P[r]*Derivative[1][\[Omega]1][r]^2 + 
    32*r^8*\[Kappa]*H2[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
    4*l*r^8*\[Kappa]*H2[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
    4*l^2*r^8*\[Kappa]*H2[r]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2 - 
    50*r^7*\[Kappa]*H2[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 + 
    4*l*r^7*\[Kappa]*H2[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 + 
    4*l^2*r^7*\[Kappa]*H2[r]*M[r]^2*P[r]*Derivative[1][\[Omega]1][r]^2 + 
    28*r^6*\[Kappa]*H2[r]*M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2 - 
    2*r^11*\[Kappa]^2*H2[r]*P[r]^2*Derivative[1][\[Omega]1][r]^2 + 
    2*r^10*\[Kappa]^2*H2[r]*M[r]*P[r]^2*Derivative[1][\[Omega]1][r]^2 + 
    4*r^9*\[Kappa]^2*H2[r]*M[r]^2*P[r]^2*Derivative[1][\[Omega]1][r]^2 - 
    2*r^13*\[Kappa]^3*H2[r]*P[r]^3*Derivative[1][\[Omega]1][r]^2 + 
    4*r^12*\[Kappa]^3*H2[r]*M[r]*P[r]^3*Derivative[1][\[Omega]1][r]^2 - 
    r^8*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    3*r^7*M[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    13*r^6*M[r]^2*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
    56*r^5*M[r]^3*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    52*r^4*M[r]^4*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
    3*r^10*\[Kappa]*P[r]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    30*r^9*\[Kappa]*M[r]*P[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r]^2 - 84*r^8*\[Kappa]*M[r]^2*P[r]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    72*r^7*\[Kappa]*M[r]^3*P[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r]^2 + 5*r^12*\[Kappa]^2*P[r]^2*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
    20*r^11*\[Kappa]^2*M[r]*P[r]^2*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r]^2 + 20*r^10*\[Kappa]^2*M[r]^2*P[r]^2*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
    2*r^9*\[Kappa]*M[r]*\[Rho][r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r]^2 + 8*r^8*\[Kappa]*M[r]^2*\[Rho][r]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 - 
    8*r^7*\[Kappa]*M[r]^3*\[Rho][r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r]^2 - 2*r^12*\[Kappa]^2*P[r]*\[Rho][r]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    8*r^11*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r]^2 - 8*r^10*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r]^2 + 
    3*r^7*M[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
    15*r^6*M[r]^2*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
    24*r^5*M[r]^3*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
    12*r^4*M[r]^4*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
    3*r^10*\[Kappa]*P[r]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
    12*r^9*\[Kappa]*M[r]*P[r]*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r]^2 + 12*r^8*\[Kappa]*M[r]^2*P[r]*
     Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 + 
    3*r^12*\[Kappa]^2*P[r]^2*Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^
      2 - 12*r^11*\[Kappa]^2*M[r]*P[r]^2*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r]^2 + 12*r^10*\[Kappa]^2*M[r]^2*P[r]^2*
     Derivative[1][H2][r]*Derivative[1][\[Omega]1][r]^2 - 
    2*r^8*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
    10*r^7*M[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
    14*r^6*M[r]^2*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
    8*r^4*M[r]^4*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
    2*r^10*\[Kappa]*P[r]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
    10*r^9*\[Kappa]*M[r]*P[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r]^2 - 16*r^8*\[Kappa]*M[r]^2*P[r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
    8*r^7*\[Kappa]*M[r]^3*P[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r]^2 + 2*r^9*\[Kappa]*M[r]*\[Rho][r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 - 
    8*r^8*\[Kappa]*M[r]^2*\[Rho][r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r]^2 + 8*r^7*\[Kappa]*M[r]^3*\[Rho][r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
    2*r^12*\[Kappa]^2*P[r]*\[Rho][r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r]^2 - 8*r^11*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r]^2 + 
    8*r^10*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r]^2 + 
    H0[r]*(-24*E^\[Nu][r]*r*(r - 2*M[r])*(-r + 3*M[r] + r^3*\[Kappa]*P[r])*
       v2[r] - 52*r^3*M[r]^4*Derivative[1][\[Omega]1][r]^2 - 
      r^5*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        32*r^8*\[Kappa]^4*P[r]^4*\[Omega]1[r]^2 + 4*r^2*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 - 12*E^\[Nu][r]*r*\[Kappa]*\[Eta]2[r]*
         Derivative[1][\[Rho]][r] - 4*r^3*\[Kappa]*\[Omega]1[r]^2*
         Derivative[1][\[Rho]][r] - r^2*Derivative[1][\[Omega]1][r]^2 + 
        2*r^2*\[Kappa]^2*P[r]^2*(36*E^\[Nu][r]*\[Eta]2[r] - 
          4*r^2*\[Omega]1[r]^2*(-2 + 9*r^2*\[Kappa]*\[Rho][r] + 
            r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 16*r^5*\[Kappa]*
           \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          r^4*Derivative[1][\[Omega]1][r]^2) + \[Kappa]*P[r]*
         (6*E^\[Nu][r]*\[Eta]2[r]*(-4 + l + l^2 + 8*r^2*\[Kappa]*\[Rho][r]) + 
          4*r^2*(1 + 4*r^2*\[Kappa]*\[Rho][r] - 4*r^4*\[Kappa]^2*\[Rho][r]^2)*
           \[Omega]1[r]^2 + r^4*(1 - 4*r^2*\[Kappa]*\[Rho][r])*
           Derivative[1][\[Omega]1][r]^2) + 2*r^4*\[Kappa]^3*P[r]^3*
         (-12*E^\[Nu][r]*\[Eta]2[r] + r^2*(4*(-7 + 4*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r]^2 - 16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            r^2*Derivative[1][\[Omega]1][r]^2))) + 
      2*M[r]^3*(60*E^\[Nu][r]*\[Eta]2[r] - 
        r^4*(8*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
          21*Derivative[1][\[Omega]1][r]^2 + 8*\[Kappa]*\[Rho][r]*
           (3*\[Omega]1[r]^2 + 4*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
            r^2*Derivative[1][\[Omega]1][r]^2) + 2*\[Kappa]*P[r]*
           (12*\[Omega]1[r]^2 + 16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
              r] + 13*r^2*Derivative[1][\[Omega]1][r]^2))) + 
      2*r*M[r]^2*(6*E^\[Nu][r]*\[Eta]2[r]*(-14 + l + l^2 + 
          14*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r] + 
          4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
        r^4*(-16*r^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 
          12*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
          Derivative[1][\[Omega]1][r]^2 + 4*\[Kappa]*\[Rho][r]*
           (3*\[Omega]1[r]^2 + 4*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
            2*r^2*Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Kappa]^2*P[r]^2*
           (-56*\[Omega]1[r]^2 - 32*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
              r] + r^2*Derivative[1][\[Omega]1][r]^2) + 
          \[Kappa]*P[r]*(-4*\[Omega]1[r]^2*(-3 + 32*r^2*\[Kappa]*\[Rho][r] + 
              4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
            16*r*(1 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r] + r^2*(27 + 8*r^2*\[Kappa]*\[Rho][
                r])*Derivative[1][\[Omega]1][r]^2))) + 
      r^2*M[r]*(6*E^\[Nu][r]*\[Eta]2[r]*(10 - l - l^2 + 36*r^4*\[Kappa]^2*
           P[r]^2 + 2*r^2*\[Kappa]*P[r]*(-8 + l + l^2 + 8*r^2*\[Kappa]*
             \[Rho][r]) - 8*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
        r^4*(16*r^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 
          16*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
          7*Derivative[1][\[Omega]1][r]^2 + 4*r^2*\[Kappa]*\[Rho][r]*
           Derivative[1][\[Omega]1][r]^2 + 4*r^4*\[Kappa]^3*P[r]^3*
           (-52*\[Omega]1[r]^2 - 16*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
              r] + r^2*Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Kappa]^2*
           P[r]^2*(-8*\[Omega]1[r]^2*(-6 + 15*r^2*\[Kappa]*\[Rho][r] + 
              r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 
            32*r*(-1 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r] + r^2*Derivative[1][\[Omega]1][r]^
              2) - 4*r^2*\[Kappa]*P[r]*(8*r^2*\[Kappa]^2*\[Rho][r]^2*
             \[Omega]1[r]^2 - 4*r*\[Kappa]*\[Omega]1[r]^2*
             Derivative[1][\[Rho]][r] + 3*Derivative[1][\[Omega]1][r]^2 - 
            4*\[Kappa]*\[Rho][r]*(7*\[Omega]1[r]^2 + 4*r*\[Omega]1[r]*
               Derivative[1][\[Omega]1][r] - r^2*Derivative[1][\[Omega]1][r]^
                2))))) + 2*KK[r]*(-40*r^3*M[r]^4*Derivative[1][\[Omega]1][r]^
        2 - 4*M[r]^3*(-12*E^\[Nu][r]*\[Eta]2[r] + 
        r^2*(-9*\[CapitalOmega]^2 + \[Omega]1[r]^2*
           (-9 + 18*r^2*\[Kappa]*P[r] + 18*r^2*\[Kappa]*\[Rho][r] + 
            4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 6*r*\[CapitalOmega]*
           Derivative[1][\[Omega]1][r] + r^2*(-15 + 10*r^2*\[Kappa]*P[r] - 
            2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*\[Omega]1[r]*(9*\[CapitalOmega] + r*(-3 + 8*r^2*\[Kappa]*P[r] + 
              8*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]))) + 
      2*r*M[r]^2*(-10*r^2*\[CapitalOmega]^2 + l*r^2*\[CapitalOmega]^2 + 
        l^2*r^2*\[CapitalOmega]^2 + 24*E^\[Nu][r]*v2[r] - 
        48*E^\[Nu][r]*\[Eta]2[r] + 8*r^4*\[Kappa]*\[CapitalOmega]^2*
         \[Rho][r] + 6*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        20*r^2*\[CapitalOmega]*\[Omega]1[r] - 2*l*r^2*\[CapitalOmega]*
         \[Omega]1[r] - 2*l^2*r^2*\[CapitalOmega]*\[Omega]1[r] - 
        8*r^4*\[Kappa]*\[CapitalOmega]*\[Rho][r]*\[Omega]1[r] - 
        10*r^2*\[Omega]1[r]^2 + l*r^2*\[Omega]1[r]^2 + 
        l^2*r^2*\[Omega]1[r]^2 + 32*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
        8*r^6*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 12*E^\[Nu][r]*r^3*
         \[Kappa]*\[Eta]2[r]*Derivative[1][\[Rho]][r] + 
        12*r^5*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
        10*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
        10*r^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        32*r^5*\[Kappa]*\[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
        15*r^4*Derivative[1][\[Omega]1][r]^2 - 4*r^6*\[Kappa]*\[Rho][r]*
         Derivative[1][\[Omega]1][r]^2 - 16*r^6*\[Kappa]^2*P[r]^2*
         \[Omega]1[r]*(3*\[Omega]1[r] + 2*r*Derivative[1][\[Omega]1][r]) + 
        2*r^2*\[Kappa]*P[r]*(15*E^\[Nu][r]*\[Eta]2[r] + 
          r^2*(19*\[CapitalOmega]^2 + \[Omega]1[r]^2*(31 - 28*r^2*\[Kappa]*
               \[Rho][r] - 4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 
            8*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
            r^2*(15 + 2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]^
              2 - 2*\[Omega]1[r]*(17*\[CapitalOmega] + 4*r*(-3 + 
                2*r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r])))) - 
      r^2*M[r]*(-2*r^2*\[CapitalOmega]^2 + l*r^2*\[CapitalOmega]^2 + 
        l^2*r^2*\[CapitalOmega]^2 + 24*E^\[Nu][r]*v2[r] - 
        36*E^\[Nu][r]*\[Eta]2[r] + 8*r^4*\[Kappa]*\[CapitalOmega]^2*
         \[Rho][r] + 6*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        4*r^2*\[CapitalOmega]*\[Omega]1[r] - 2*l*r^2*\[CapitalOmega]*
         \[Omega]1[r] - 2*l^2*r^2*\[CapitalOmega]*\[Omega]1[r] - 
        8*r^4*\[Kappa]*\[CapitalOmega]*\[Rho][r]*\[Omega]1[r] - 
        2*r^2*\[Omega]1[r]^2 + l*r^2*\[Omega]1[r]^2 + 
        l^2*r^2*\[Omega]1[r]^2 + 24*r^8*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 + 
        14*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 8*r^6*\[Kappa]^2*
         \[Rho][r]^2*\[Omega]1[r]^2 + 24*E^\[Nu][r]*r^3*\[Kappa]*\[Eta]2[r]*
         Derivative[1][\[Rho]][r] + 12*r^5*\[Kappa]*\[Omega]1[r]^2*
         Derivative[1][\[Rho]][r] + 4*r^3*\[CapitalOmega]*
         Derivative[1][\[Omega]1][r] - 4*r^3*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r] + 16*r^5*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r] - 5*r^4*Derivative[1][\[Omega]1][r]^2 - 
        2*r^6*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 
        4*r^4*\[Kappa]^2*P[r]^2*(-3*E^\[Nu][r]*\[Eta]2[r] + 
          r^2*(2*(-13 + 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
            18*\[Omega]1[r]*(\[CapitalOmega] - r*Derivative[1][\[Omega]1][
                r]) + \[CapitalOmega]*(-11*\[CapitalOmega] + 
              2*r*Derivative[1][\[Omega]1][r]))) + 2*r^2*\[Kappa]*P[r]*
         (-24*E^\[Nu][r]*v2[r] - 3*E^\[Nu][r]*\[Eta]2[r]*
           (-17 + 2*r^2*\[Kappa]*\[Rho][r]) + r^2*(18*\[CapitalOmega]^2 - 
            l*\[CapitalOmega]^2 - l^2*\[CapitalOmega]^2 + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r]^2 - \[Omega]1[r]^2*(-21 + l + l^2 + 
              8*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 12*r*\[CapitalOmega]*
             Derivative[1][\[Omega]1][r] + 15*r^2*Derivative[1][\[Omega]1][r]^
              2 + 2*\[Omega]1[r]*((-16 + l + l^2)*\[CapitalOmega] + 
              10*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*\[Rho][r]*
             (-4*\[CapitalOmega]^2 - 21*\[Omega]1[r]^2 + 
              2*r^2*Derivative[1][\[Omega]1][r]^2 + 4*\[Omega]1[r]*(
                \[CapitalOmega] - 4*r*Derivative[1][\[Omega]1][r]))))) + 
      r^5*\[Kappa]*(4*r^6*\[Kappa]^2*P[r]^3*(\[CapitalOmega]^2 - 
          2*\[CapitalOmega]*\[Omega]1[r] + 4*\[Omega]1[r]^2) + 
        2*r*(3*E^\[Nu][r]*\[Eta]2[r] + r^2*\[Omega]1[r]^2)*
         Derivative[1][\[Rho]][r] + 2*r^2*\[Kappa]*P[r]^2*
         (-3*E^\[Nu][r]*\[Eta]2[r] + r^2*((-11 + 10*r^2*\[Kappa]*\[Rho][r])*
             \[Omega]1[r]^2 + 2*\[Omega]1[r]*(6*\[CapitalOmega] - 
              5*r*Derivative[1][\[Omega]1][r]) + 2*\[CapitalOmega]*
             (-4*\[CapitalOmega] + r*Derivative[1][\[Omega]1][r]))) + 
        P[r]*(-24*E^\[Nu][r]*v2[r] - 6*E^\[Nu][r]*\[Eta]2[r]*
           (-6 + r^2*\[Kappa]*\[Rho][r]) + r^2*(2*\[CapitalOmega]^2 - 
            l*\[CapitalOmega]^2 - l^2*\[CapitalOmega]^2 + 8*r^4*\[Kappa]^2*
             \[Rho][r]^2*\[Omega]1[r]^2 - \[Omega]1[r]^2*(-2 + l + l^2 + 
              4*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 4*r*\[CapitalOmega]*
             Derivative[1][\[Omega]1][r] + 5*r^2*Derivative[1][\[Omega]1][r]^
              2 + 2*\[Omega]1[r]*((-2 + l + l^2)*\[CapitalOmega] + 
              2*r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[Kappa]*\[Rho][r]*
             (-4*\[CapitalOmega]^2 - 7*\[Omega]1[r]^2 + 
              r^2*Derivative[1][\[Omega]1][r]^2 + 4*\[Omega]1[r]*(
                \[CapitalOmega] - 2*r*Derivative[1][\[Omega]1][r])))))) - 
    12*E^\[Nu][r]*r^4*M[r]*v2[r]*Derivative[2][H0][r] + 
    48*E^\[Nu][r]*r^3*M[r]^2*v2[r]*Derivative[2][H0][r] - 
    48*E^\[Nu][r]*r^2*M[r]^3*v2[r]*Derivative[2][H0][r] - 
    12*E^\[Nu][r]*r^7*\[Kappa]*P[r]*v2[r]*Derivative[2][H0][r] + 
    48*E^\[Nu][r]*r^6*\[Kappa]*M[r]*P[r]*v2[r]*Derivative[2][H0][r] - 
    48*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*P[r]*v2[r]*Derivative[2][H0][r] + 
    12*E^\[Nu][r]*r^4*M[r]*\[Eta]2[r]*Derivative[2][H0][r] - 
    48*E^\[Nu][r]*r^3*M[r]^2*\[Eta]2[r]*Derivative[2][H0][r] + 
    48*E^\[Nu][r]*r^2*M[r]^3*\[Eta]2[r]*Derivative[2][H0][r] + 
    12*E^\[Nu][r]*r^7*\[Kappa]*P[r]*\[Eta]2[r]*Derivative[2][H0][r] - 
    48*E^\[Nu][r]*r^6*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*Derivative[2][H0][r] + 
    48*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*Derivative[2][H0][r] + 
    8*r^8*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*Derivative[2][H0][r] - 
    32*r^7*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[2][H0][r] + 
    32*r^6*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[2][H0][r] + 
    8*r^11*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[2][H0][r] - 
    32*r^10*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[2][H0][r] + 
    32*r^9*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*Derivative[2][H0][r] + 
    8*r^8*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] - 
    32*r^7*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] + 
    32*r^6*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] + 
    8*r^11*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][H0][r] - 
    32*r^10*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[2][H0][r] + 32*r^9*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*
     \[Omega]1[r]^2*Derivative[2][H0][r] + 
    2*r^8*M[r]*Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] - 
    12*r^7*M[r]^2*Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] + 
    24*r^6*M[r]^3*Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] - 
    16*r^5*M[r]^4*Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] + 
    2*r^11*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] - 
    12*r^10*\[Kappa]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2*
     Derivative[2][H0][r] + 24*r^9*\[Kappa]*M[r]^2*P[r]*
     Derivative[1][\[Omega]1][r]^2*Derivative[2][H0][r] - 
    16*r^8*\[Kappa]*M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2*
     Derivative[2][H0][r] + 4*r^6*\[CapitalOmega]^2*M[r]*
     Derivative[2][KK][r] - 16*r^5*\[CapitalOmega]^2*M[r]^2*
     Derivative[2][KK][r] + 16*r^4*\[CapitalOmega]^2*M[r]^3*
     Derivative[2][KK][r] + 4*r^9*\[Kappa]*\[CapitalOmega]^2*P[r]*
     Derivative[2][KK][r] - 16*r^8*\[Kappa]*\[CapitalOmega]^2*M[r]*P[r]*
     Derivative[2][KK][r] + 16*r^7*\[Kappa]*\[CapitalOmega]^2*M[r]^2*P[r]*
     Derivative[2][KK][r] + 12*E^\[Nu][r]*r^4*M[r]*\[Eta]2[r]*
     Derivative[2][KK][r] - 48*E^\[Nu][r]*r^3*M[r]^2*\[Eta]2[r]*
     Derivative[2][KK][r] + 48*E^\[Nu][r]*r^2*M[r]^3*\[Eta]2[r]*
     Derivative[2][KK][r] + 12*E^\[Nu][r]*r^7*\[Kappa]*P[r]*\[Eta]2[r]*
     Derivative[2][KK][r] - 48*E^\[Nu][r]*r^6*\[Kappa]*M[r]*P[r]*\[Eta]2[r]*
     Derivative[2][KK][r] + 48*E^\[Nu][r]*r^5*\[Kappa]*M[r]^2*P[r]*\[Eta]2[r]*
     Derivative[2][KK][r] - 8*r^6*\[CapitalOmega]*M[r]*\[Omega]1[r]*
     Derivative[2][KK][r] + 32*r^5*\[CapitalOmega]*M[r]^2*\[Omega]1[r]*
     Derivative[2][KK][r] - 32*r^4*\[CapitalOmega]*M[r]^3*\[Omega]1[r]*
     Derivative[2][KK][r] - 8*r^9*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r]*
     Derivative[2][KK][r] + 32*r^8*\[Kappa]*\[CapitalOmega]*M[r]*P[r]*
     \[Omega]1[r]*Derivative[2][KK][r] - 32*r^7*\[Kappa]*\[CapitalOmega]*
     M[r]^2*P[r]*\[Omega]1[r]*Derivative[2][KK][r] + 
    4*r^6*M[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    16*r^5*M[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] + 
    16*r^4*M[r]^3*\[Omega]1[r]^2*Derivative[2][KK][r] + 
    4*r^9*\[Kappa]*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    24*r^8*\[Kappa]*M[r]*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
    48*r^7*\[Kappa]*M[r]^2*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    32*r^6*\[Kappa]*M[r]^3*P[r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    8*r^11*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] + 
    32*r^10*\[Kappa]^2*M[r]*P[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    32*r^9*\[Kappa]^2*M[r]^2*P[r]^2*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    8*r^8*\[Kappa]*M[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
    32*r^7*\[Kappa]*M[r]^2*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    32*r^6*\[Kappa]*M[r]^3*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
    8*r^11*\[Kappa]^2*P[r]*\[Rho][r]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
    32*r^10*\[Kappa]^2*M[r]*P[r]*\[Rho][r]*\[Omega]1[r]^2*
     Derivative[2][KK][r] - 32*r^9*\[Kappa]^2*M[r]^2*P[r]*\[Rho][r]*
     \[Omega]1[r]^2*Derivative[2][KK][r] - 
    2*r^8*M[r]*Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] + 
    12*r^7*M[r]^2*Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] - 
    24*r^6*M[r]^3*Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] + 
    16*r^5*M[r]^4*Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] - 
    2*r^11*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] + 
    12*r^10*\[Kappa]*M[r]*P[r]*Derivative[1][\[Omega]1][r]^2*
     Derivative[2][KK][r] - 24*r^9*\[Kappa]*M[r]^2*P[r]*
     Derivative[1][\[Omega]1][r]^2*Derivative[2][KK][r] + 
    16*r^8*\[Kappa]*M[r]^3*P[r]*Derivative[1][\[Omega]1][r]^2*
     Derivative[2][KK][r]))/(4*E^\[Nu][r]*r*(r - 2*M[r])*
   (M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a*(h0[r]*(4*M[r]^2*(\[CapitalOmega] - \[Omega]1[r] - 
        r*Derivative[1][\[Omega]1][r]) + r^2*(l*\[CapitalOmega] + 
        l^2*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] - 
        l*\[Omega]1[r] - l^2*\[Omega]1[r] + 4*r^4*\[Kappa]^2*P[r]^2*
         (-\[CapitalOmega] + \[Omega]1[r]) - 2*r*Derivative[1][\[Omega]1][
          r] - 2*r^2*\[Kappa]*P[r]*(-4*\[CapitalOmega] + 2*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])) + 
      2*r*M[r]*(-2*\[CapitalOmega] - l*\[CapitalOmega] - 
        l^2*\[CapitalOmega] - 4*r^2*\[Kappa]*\[CapitalOmega]*\[Rho][r] + 
        2*\[Omega]1[r] + l*\[Omega]1[r] + l^2*\[Omega]1[r] + 
        3*r*Derivative[1][\[Omega]1][r] + 2*r^2*\[Kappa]*P[r]*
         (-6*\[CapitalOmega] + 4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
            r]))) - I*r*(r - 2*M[r])*
     (m*\[Epsilon]a*h1[r]*(\[CapitalOmega] - \[Omega]1[r])*
       (2*M[r]*(\[CapitalOmega] - \[Omega]1[r] - r*Derivative[1][\[Omega]1][
            r]) + r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*\[Rho][r]*
           (\[CapitalOmega] - \[Omega]1[r]) + 2*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r])) + 
      (2*I)*(Derivative[1][h0][r]*(M[r]*(3*\[CapitalOmega] - 3*\[Omega]1[r] - 
            2*r*Derivative[1][\[Omega]1][r]) + r*(-\[CapitalOmega] + 
            2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - \[Omega]1[r]) + 
            \[Omega]1[r] + r*Derivative[1][\[Omega]1][r])) + 
        I*r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
         (m*\[Epsilon]a*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][h1][
            r] + I*Derivative[2][h0][r])))))/(E^\[Nu][r]*r*(r - 2*M[r])), 
 (\[Epsilon]a^2*(-4*r^2*KK[r]*(\[CapitalOmega] - \[Omega]1[r])^2 - 
    (H0[r] + H2[r])*(12*E^\[Nu][r]*\[Eta]2[r] - 
      r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))))/
  (2*E^\[Nu][r]), (2*r*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][H1][r]*
    (6*E^\[Nu][r]*r - 12*E^\[Nu][r]*\[Epsilon]a^2*m0[r] - 
     6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] + 4*r^5*\[Epsilon]a^2*\[Kappa]*
      P[r]*\[Omega]1[r]^2 + 4*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
      \[Omega]1[r]^2 + r^5*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
     4*r^3*\[Epsilon]a^2*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
     4*M[r]*(-3*E^\[Nu][r] + 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 
       2*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2 - 
       2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2)) + 
   H1[r]*(-20*r^3*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
     2*M[r]^2*(-12*E^\[Nu][r] + 24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
       18*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
       4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
       16*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r] - 13*r^4*\[Epsilon]a^2*
        Derivative[1][\[Omega]1][r]^2 - 2*r^6*\[Epsilon]a^2*\[Kappa]*
        \[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 2*r^4*\[Epsilon]a^2*
        \[Kappa]*P[r]*(9*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + 5*r^2*Derivative[1][\[Omega]1][r]^
           2)) + 2*M[r]*(12*E^\[Nu][r]*\[Epsilon]a^2*m0[r] - 
       24*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*
        \[Eta]2[r] - 6*E^\[Nu][r]*r^3*\[Kappa]*\[Rho][r] + 
       6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] + 
       18*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
       8*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       4*r^7*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 
       12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*p0[r]*Derivative[1][\[Rho]][
         r] + 2*r^6*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
        Derivative[1][\[Rho]][r] + 8*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 5*r^5*\[Epsilon]a^2*
        Derivative[1][\[Omega]1][r]^2 - r^7*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r]^2 - 8*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
        \[Omega]1[r]*(3*\[Omega]1[r] + 2*r*Derivative[1][\[Omega]1][r]) + 
       r^3*\[Kappa]*P[r]*(18*E^\[Nu][r] + 6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] + 
         18*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 8*r^2*\[Epsilon]a^2*
          \[Omega]1[r]^2 - 28*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
          Derivative[1][\[Rho]][r] + 8*r^3*\[Epsilon]a^2*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] - 16*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         11*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
         2*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
           2)) + r^2*(24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Kappa]*m0[r]*P[r] - 
       12*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 + 
       4*r^4*\[Kappa]^2*P[r]^2*(3*E^\[Nu][r] + 3*E^\[Nu][r]*\[Epsilon]a^2*
          p0[r] + 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
         2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 5*r^4*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2 + 4*r^3*\[Epsilon]a^2*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r]) + \[Epsilon]a^2*(24*E^\[Nu][r]*v2[r] + 
         r^2*(-12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
           r*(-4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 12*E^\[Nu][r]*\[Kappa]*
              p0[r]*Derivative[1][\[Rho]][r] + r*Derivative[1][\[Omega]1][
                r]^2))) - 2*r^2*\[Kappa]*P[r]*(-6*E^\[Nu][r]*\[Epsilon]a^2*
          \[Eta]2[r]*(-1 + r^2*\[Kappa]*\[Rho][r]) + 
         r^2*(4*r^4*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 + 
           \[Epsilon]a^2*(\[Omega]1[r]^2*(2 - 2*r^3*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 3*r^2*Derivative[1][\[Omega]1][
                r]^2) - \[Kappa]*\[Rho][r]*(-6*E^\[Nu][r] + 
             6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] + 4*r^2*\[Epsilon]a^2*
              \[Omega]1[r]^2 + 8*r^3*\[Epsilon]a^2*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r] - r^4*\[Epsilon]a^2*
              Derivative[1][\[Omega]1][r]^2))))))/
  (24*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r])), 
 -(\[Epsilon]a*(-2*r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
      Derivative[1][h1][r] + h1[r]*(2*M[r]*(\[CapitalOmega] - \[Omega]1[r] - 
         3*r*Derivative[1][\[Omega]1][r]) + 
       r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - 
           \[Omega]1[r]) + 2*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][
           r]))))/(2*r^2), 
 (\[Epsilon]a^2*(-2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
     Derivative[1][H1][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
    H1[r]*(-24*E^\[Nu][r]*r*(r - 2*M[r])*v2[r] + 
      20*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
      r^4*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        12*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 + 4*r^2*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 - r^2*Derivative[1][\[Omega]1][r]^2 + 
        2*\[Kappa]*P[r]*(-6*E^\[Nu][r]*\[Eta]2[r]*
           (-1 + r^2*\[Kappa]*\[Rho][r]) + 2*\[Omega]1[r]^2*
           (r^2 - 4*r^4*\[Kappa]*\[Rho][r] + 2*r^6*\[Kappa]^2*\[Rho][r]^2 - 
            r^5*\[Kappa]*Derivative[1][\[Rho]][r]) - 8*r^5*\[Kappa]*\[Rho][r]*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          r^4*(2 + r^2*\[Kappa]*\[Rho][r])*Derivative[1][\[Omega]1][r]^2) - 
        4*r^2*\[Kappa]^2*P[r]^2*(3*E^\[Nu][r]*\[Eta]2[r] + 
          r^2*\[Omega]1[r]*((4 - 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r]))) + 
      M[r]^2*(48*E^\[Nu][r]*\[Eta]2[r] + 
        2*r^4*(4*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] - 
          11*Derivative[1][\[Omega]1][r]^2 + 2*\[Kappa]*\[Rho][r]*
           (9*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
            r^2*Derivative[1][\[Omega]1][r]^2) + 2*\[Kappa]*P[r]*
           (9*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            5*r^2*Derivative[1][\[Omega]1][r]^2))) - 
      2*M[r]*(6*E^\[Nu][r]*r*\[Eta]2[r]*(2 + 3*r^2*\[Kappa]*P[r] + 
          3*r^2*\[Kappa]*\[Rho][r]) + r^5*(-4*r^2*\[Kappa]^2*\[Rho][r]^2*
           \[Omega]1[r]^2 + 2*r*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][
            r] - 4*Derivative[1][\[Omega]1][r]^2 - 8*r^2*\[Kappa]^2*P[r]^2*
           \[Omega]1[r]*(3*\[Omega]1[r] + 2*r*Derivative[1][\[Omega]1][r]) + 
          \[Kappa]*\[Rho][r]*(12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r] - r^2*Derivative[1][\[Omega]1][r]^
              2) + \[Kappa]*P[r]*(-4*\[Omega]1[r]^2*(-3 + 7*r^2*\[Kappa]*
               \[Rho][r] + r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
            8*r*(1 - 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r] + r^2*(9 + 2*r^2*\[Kappa]*\[Rho][r])*
             Derivative[1][\[Omega]1][r]^2))))))/
  (8*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r])), 
 (h0[r]*(2*M[r]^2*(-12*E^\[Nu][r] + 36*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
       12*r^3*\[Epsilon]a^2*(\[CapitalOmega] - \[Omega]1[r])*
        Derivative[1][\[Omega]1][r] - 5*r^4*\[Epsilon]a^2*
        Derivative[1][\[Omega]1][r]^2) + 
     M[r]*(-24*E^\[Nu][r]*\[Epsilon]a^2*m0[r] + 
       r*(6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 6*l*r^2*\[Epsilon]a^2*
          \[CapitalOmega]^2 - 6*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 
         6*E^\[Nu][r]*(12 + l + l^2)*\[Epsilon]a^2*v2[r] - 
         60*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 6*E^\[Nu][r]*l*
          \[Epsilon]a^2*\[Eta]2[r] - 6*E^\[Nu][r]*l^2*\[Epsilon]a^2*
          \[Eta]2[r] + 12*E^\[Nu][r]*r^2*\[Kappa]*\[Rho][r] + 
         12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] - 
         18*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
         12*l*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
         12*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
         24*r^4*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*\[Rho][r]*
          \[Omega]1[r] - 6*l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
         6*l^2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 6*r^4*\[Epsilon]a^2*
          \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          \[Kappa]*p0[r]*Derivative[1][\[Rho]][r] + 12*E^\[Nu][r]*r^3*
          \[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*Derivative[1][\[Rho]][r] + 
         4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][
           r] - 12*r^3*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][\[Omega]1][
           r] + 12*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][\[Omega]1][
           r] + 7*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
         6*r^2*\[Kappa]*P[r]*(2*E^\[Nu][r] - 2*E^\[Nu][r]*\[Epsilon]a^2*
            p0[r] - E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 4*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*\[Omega]1[r] + r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
           4*r^3*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
           4*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2))) + 
     r^2*(2*r^4*\[Kappa]^2*P[r]^2*(6*E^\[Nu][r] + 6*E^\[Nu][r]*\[Epsilon]a^2*
          p0[r] + 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
         12*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
         r^2*\[Epsilon]a^2*\[Omega]1[r]^2) + r*\[Kappa]*P[r]*
        (-24*E^\[Nu][r]*\[Epsilon]a^2*m0[r] + 
         r*(6*E^\[Nu][r]*l + 6*E^\[Nu][r]*l^2 - 6*l*r^2*\[Epsilon]a^2*
            \[CapitalOmega]^2 - 6*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 
           6*E^\[Nu][r]*(4 + l + l^2)*\[Epsilon]a^2*v2[r] + 
           12*E^\[Nu][r]*r^2*\[Kappa]*\[Rho][r] + 12*E^\[Nu][r]*r^2*
            \[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] - 6*E^\[Nu][r]*
            \[Epsilon]a^2*\[Eta]2[r]*(4 + l + l^2 - r^2*\[Kappa]*\[Rho][r]) + 
           12*l*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
           12*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
           24*r^4*\[Epsilon]a^2*\[Kappa]*\[CapitalOmega]*\[Rho][r]*
            \[Omega]1[r] + 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
           6*l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 6*l^2*r^2*\[Epsilon]a^2*
            \[Omega]1[r]^2 + 2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
            \[Omega]1[r]^2 - 12*r^3*\[Epsilon]a^2*\[CapitalOmega]*
            Derivative[1][\[Omega]1][r] + 12*r^3*\[Epsilon]a^2*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + 3*r^4*\[Epsilon]a^2*
            Derivative[1][\[Omega]1][r]^2)) - \[Epsilon]a^2*
        (24*E^\[Nu][r]*v2[r] + r^2*(-6*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*
            (2*\[Rho][r] - r*Derivative[1][\[Rho]][r]) + 
           r*(-4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 12*E^\[Nu][r]*\[Kappa]*
              p0[r]*Derivative[1][\[Rho]][r] + r*(2*r*\[Kappa]*\[Omega]1[r]^2*
                Derivative[1][\[Rho]][r] + Derivative[1][\[Omega]1][r]^
                2)))))) + r^2*(-4*r^2*\[Epsilon]a^2*M[r]^3*
      Derivative[1][\[Omega]1][r]^2*(-2*Derivative[1][h0][r] + 
       r*Derivative[2][h0][r]) + M[r]*(4*r^6*\[Epsilon]a^2*\[Kappa]^2*
        \[Rho][r]^2*\[Omega]1[r]^2*Derivative[1][h0][r] + 
       12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*Derivative[1][h0][r]*
        Derivative[1][\[Rho]][r] - 2*r^5*\[Epsilon]a^2*\[Kappa]*
        \[Omega]1[r]^2*Derivative[1][h0][r]*Derivative[1][\[Rho]][r] + 
       6*r^3*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][h0][r]*
        Derivative[1][\[Omega]1][r] - 6*r^3*\[Epsilon]a^2*\[Omega]1[r]*
        Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] + 
       2*r^4*\[Epsilon]a^2*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r]^
         2 - 6*E^\[Nu][r]*r*Derivative[2][h0][r] + 
       12*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*Derivative[2][h0][r] + 
       6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*Derivative[2][h0][r] - 
       r^5*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2*Derivative[2][h0][r] + 
       r^2*\[Kappa]*\[Rho][r]*(Derivative[1][h0][r]*(6*E^\[Nu][r] + 
           6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] - 6*E^\[Nu][r]*\[Epsilon]a^2*
            \[Eta]2[r] - 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
           8*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2) - 
         4*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[2][h0][r]) + 
       r^2*\[Kappa]*P[r]*(Derivative[1][h0][r]*(6*E^\[Nu][r] + 
           6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] - 6*E^\[Nu][r]*\[Epsilon]a^2*
            \[Eta]2[r] - 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
           36*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
           4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][
             r] - 12*r^3*\[Epsilon]a^2*\[CapitalOmega]*
            Derivative[1][\[Omega]1][r] + 4*r^3*\[Epsilon]a^2*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + 16*r^5*\[Epsilon]a^2*\[Kappa]*
            \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
           7*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 - 
           2*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
             2) + 4*r*(3*E^\[Nu][r] - 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
           r^2*\[Epsilon]a^2*(-1 + 2*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2)*
          Derivative[2][h0][r]) + 2*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
        (8*r*\[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] - 
         r^2*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r]^2 + 
         4*\[Omega]1[r]^2*(4*Derivative[1][h0][r] + 
           r*Derivative[2][h0][r]))) + 
     2*M[r]^2*(2*(r^4*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
          Derivative[1][h0][r]*Derivative[1][\[Rho]][r] + 
         3*r^2*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][h0][r]*
          Derivative[1][\[Omega]1][r] - r^2*\[Epsilon]a^2*
          Derivative[1][h0][r]*Derivative[1][\[Omega]1][r]*
          (3*\[CapitalOmega] + 2*r*Derivative[1][\[Omega]1][r]) - 
         (-3*E^\[Nu][r] + 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2)*
          Derivative[2][h0][r]) + r^3*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        (8*r*\[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] - 
         r^2*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r]^2 + 
         \[Omega]1[r]^2*(11*Derivative[1][h0][r] + 
           4*r*Derivative[2][h0][r])) + r^3*\[Epsilon]a^2*\[Kappa]*P[r]*
        (8*r*\[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] + 
         r^2*Derivative[1][\[Omega]1][r]^2*(3*Derivative[1][h0][r] - 
           2*r*Derivative[2][h0][r]) + \[Omega]1[r]^2*
          (11*Derivative[1][h0][r] + 4*r*Derivative[2][h0][r]))) + 
     r^3*\[Kappa]*(10*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^3*\[Omega]1[r]^2*
        Derivative[1][h0][r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*p0[r]*
        Derivative[1][h0][r]*Derivative[1][\[Rho]][r] + 
       r^2*\[Kappa]*P[r]^2*(Derivative[1][h0][r]*(6*E^\[Nu][r] + 
           6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] - 6*E^\[Nu][r]*\[Epsilon]a^2*
            \[Eta]2[r] - 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
           14*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
           8*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2) - 
         4*r^3*\[Epsilon]a^2*\[Omega]1[r]^2*Derivative[2][h0][r]) + 
       P[r]*(4*r^6*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2*
          Derivative[1][h0][r] - 2*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
          Derivative[1][h0][r]*Derivative[1][\[Rho]][r] + 
         6*r^3*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][h0][r]*
          Derivative[1][\[Omega]1][r] - 6*r^3*\[Epsilon]a^2*\[Omega]1[r]*
          Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] + 
         2*r^4*\[Epsilon]a^2*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r]^
           2 - 6*E^\[Nu][r]*r*Derivative[2][h0][r] + 12*E^\[Nu][r]*
          \[Epsilon]a^2*m0[r]*Derivative[2][h0][r] + 6*E^\[Nu][r]*r*
          \[Epsilon]a^2*\[Eta]2[r]*Derivative[2][h0][r] - 
         r^5*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2*Derivative[2][h0][
           r] + r^2*\[Kappa]*\[Rho][r]*(Derivative[1][h0][r]*
            (6*E^\[Nu][r] + 6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] - 
             6*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 4*r^2*\[Epsilon]a^2*
              \[Omega]1[r]^2 - 8*r^3*\[Epsilon]a^2*\[Omega]1[r]*
              Derivative[1][\[Omega]1][r] + r^4*\[Epsilon]a^2*
              Derivative[1][\[Omega]1][r]^2) - 4*r^3*\[Epsilon]a^2*
            \[Omega]1[r]^2*Derivative[2][h0][r])))))/
  (12*E^\[Nu][r]*r^3*(M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a*(H2[r] - 2*KK[r])*(\[CapitalOmega] - \[Omega]1[r]))/2, 
 (\[Epsilon]a^2*(h0[r]*(24*E^\[Nu][r]*r^2*v2[r] - 12*E^\[Nu][r]*r^4*\[Kappa]*
       \[Eta]2[r]*\[Rho][r] - 4*r^6*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
      2*r^6*\[Kappa]^2*P[r]^2*(3*E^\[Nu][r]*\[Eta]2[r] + 
        r^2*\[Omega]1[r]*(4*\[CapitalOmega] + \[Omega]1[r])) + 
      6*E^\[Nu][r]*r^5*\[Kappa]*\[Eta]2[r]*Derivative[1][\[Rho]][r] + 
      2*r^7*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
      r^6*Derivative[1][\[Omega]1][r]^2 + M[r]^2*(-72*E^\[Nu][r]*\[Eta]2[r] + 
        2*r^3*Derivative[1][\[Omega]1][r]*(-4*\[CapitalOmega] + 
          4*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r])) - 
      r^4*\[Kappa]*P[r]*(6*E^\[Nu][r]*(4 + l + l^2)*v2[r] - 
        6*E^\[Nu][r]*\[Eta]2[r]*(2 + l + l^2 - r^2*\[Kappa]*\[Rho][r]) + 
        r^2*(-2*l*(1 + l)*\[CapitalOmega]^2 - 2*(-2 + l + l^2 - 
            r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 - 4*r*\[CapitalOmega]*
           Derivative[1][\[Omega]1][r] + r^2*Derivative[1][\[Omega]1][r]^2 + 
          4*\[Omega]1[r]*(l*(1 + l)*\[CapitalOmega] + 2*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + r*Derivative[1][\[Omega]1][r]))) + 
      r*M[r]*(-6*E^\[Nu][r]*(12 + l + l^2)*v2[r] + 6*E^\[Nu][r]*\[Eta]2[r]*
         (8 + l + l^2 - r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] - 
          2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
        r^2*(2*l*(1 + l)*\[CapitalOmega]^2 + 2*\[Omega]1[r]^2*
           (l + l^2 + 3*r^2*\[Kappa]*P[r] + 3*r^2*\[Kappa]*\[Rho][r] - 
            2*r^3*\[Kappa]*Derivative[1][\[Rho]][r]) + 
          (4*r*\[CapitalOmega] - 8*r^3*\[Kappa]*\[CapitalOmega]*P[r])*
           Derivative[1][\[Omega]1][r] + r^2*(-5 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][\[Omega]1][r]^2 - 4*\[Omega]1[r]*
           (l*\[CapitalOmega] + l^2*\[CapitalOmega] + 2*r^2*\[Kappa]*
             \[CapitalOmega]*\[Rho][r] + r*Derivative[1][\[Omega]1][r] + 
            2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - r*Derivative[1][\[Omega]1][
                r]))))) + r^2*(M[r] + r^3*\[Kappa]*P[r])*
     (-10*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2*Derivative[1][h0][r] + 
      6*E^\[Nu][r]*\[Eta]2[r]*(r^2*\[Kappa]*\[Rho][r]*Derivative[1][h0][r] - 
        (r - 2*M[r])*Derivative[2][h0][r]) + r^2*\[Kappa]*P[r]*
       (6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][h0][r] - 
        r*(-8*r*(r - 2*M[r])*\[Omega]1[r]*Derivative[1][h0][r]*
           Derivative[1][\[Omega]1][r] + r^2*(r - 2*M[r])*Derivative[1][h0][
            r]*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]^2*
           ((-4*r + 11*M[r] + 7*r^3*\[Kappa]*\[Rho][r])*Derivative[1][h0][
              r] - 2*r*(r - 2*M[r])*Derivative[2][h0][r]))) + 
      r^2*(-4*r^4*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2*
         Derivative[1][h0][r] + r*\[Kappa]*\[Rho][r]*
         (8*r*(r - 2*M[r])*\[Omega]1[r]*Derivative[1][h0][r]*
           Derivative[1][\[Omega]1][r] - r^2*(r - 2*M[r])*Derivative[1][h0][
            r]*Derivative[1][\[Omega]1][r]^2 + \[Omega]1[r]^2*
           ((8*r - 22*M[r])*Derivative[1][h0][r] + 4*r*(r - 2*M[r])*
             Derivative[2][h0][r])) + (r - 2*M[r])*
         (2*r^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][h0][r]*
           Derivative[1][\[Rho]][r] + 2*\[Omega]1[r]*Derivative[1][h0][r]*
           Derivative[1][\[Omega]1][r] + Derivative[1][\[Omega]1][r]*
           (-2*Derivative[1][h0][r]*(\[CapitalOmega] + (r - 2*M[r])*
               Derivative[1][\[Omega]1][r]) + r*(r - 2*M[r])*
             Derivative[1][\[Omega]1][r]*Derivative[2][h0][r]))))))/
  (4*E^\[Nu][r]*r^3*(M[r] + r^3*\[Kappa]*P[r])), 
 -(l*(1 + l)*\[Epsilon]a*h1[r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
       2*r*Derivative[1][\[Omega]1][r]) + 
     r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
         \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
  (4*r^2), (\[Epsilon]a^2*(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*Derivative[1][H1][r] + 
    H1[r]*(-24*E^\[Nu][r]*r*(r - 2*M[r])*v2[r] - 
      4*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
      r^4*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        8*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 - 4*\[Kappa]*P[r]*
         (3*E^\[Nu][r]*\[Eta]2[r]*(-1 + r^2*\[Kappa]*\[Rho][r]) - 
          r^2*\[Omega]1[r]^2) + r^2*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
          Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Kappa]^2*P[r]^2*
         (-6*E^\[Nu][r]*\[Eta]2[r] + r^4*(4*\[Kappa]*\[Rho][r]*
             \[Omega]1[r]^2 + Derivative[1][\[Omega]1][r]^2))) + 
      M[r]^2*(48*E^\[Nu][r]*\[Eta]2[r] - 
        2*r^4*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
          Derivative[1][\[Omega]1][r]^2 - 4*\[Kappa]*P[r]*(\[Omega]1[r]^2 - 
            r^2*Derivative[1][\[Omega]1][r]^2))) - 
      4*r*M[r]*(3*E^\[Nu][r]*\[Eta]2[r]*(2 + 3*r^2*\[Kappa]*P[r] + 
          3*r^2*\[Kappa]*\[Rho][r]) + 
        r^4*(2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
          Derivative[1][\[Omega]1][r]^2 + r^2*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r]^2 + r^2*Derivative[1][\[Omega]1][r]^2) - 
          \[Kappa]*P[r]*((-2 + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
            r^2*Derivative[1][\[Omega]1][r]^2))))))/
  (4*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r])), 
 -(\[Epsilon]a*H0[r]*(\[CapitalOmega] - \[Omega]1[r]))/4, 
 (3*\[Epsilon]a^2*h0[r]*\[Eta]2[r])/(2*r^2), 
 -(\[Epsilon]a*h1[r]*(M[r]*(6*\[CapitalOmega] - 6*\[Omega]1[r] - 
       2*r*Derivative[1][\[Omega]1][r]) + 
     r*(-2*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
         \[Omega]1[r]) + 2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
  (4*r^2), (-(H0[r]*(M[r] + r^3*\[Kappa]*P[r])*
     (4*r^3*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
      4*M[r]^2*(-18*E^\[Nu][r] + 36*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] - 
        12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 2*r^4*\[Epsilon]a^2*\[Kappa]*
         P[r]*\[Omega]1[r]^2 + 2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 + 3*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
        r^6*\[Epsilon]a^2*\[Kappa]*P[r]*Derivative[1][\[Omega]1][r]^2) + 
      r*M[r]*(8*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2 + 
        4*r^2*\[Kappa]*P[r]*(6*E^\[Nu][r] - 6*E^\[Nu][r]*\[Epsilon]a^2*
           p0[r] - 12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] + 
          3*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 2*r^4*\[Epsilon]a^2*\[Kappa]*
           \[Rho][r]*\[Omega]1[r]^2 + r^4*\[Epsilon]a^2*
           Derivative[1][\[Omega]1][r]^2) + 
        3*(-20*E^\[Nu][r] + 40*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] - 
          16*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] + 4*r^4*\[Epsilon]a^2*
           \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 3*r^4*\[Epsilon]a^2*
           Derivative[1][\[Omega]1][r]^2)) - 
      r*(-12*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r*(4*r^6*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2 + 
          2*(-6*E^\[Nu][r] + 12*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] - 
            6*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 6*E^\[Nu][r]*r^2*
             \[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] + 2*r^4*\[Epsilon]a^2*
             \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + r^4*\[Epsilon]a^2*
             Derivative[1][\[Omega]1][r]^2) + r^2*\[Kappa]*P[r]*
           (12*E^\[Nu][r] - 12*E^\[Nu][r]*\[Epsilon]a^2*p0[r] - 
            24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]0[r] + 4*r^2*\[Epsilon]a^2*
             \[Omega]1[r]^2 + 4*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
             \[Omega]1[r]^2 + r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^
              2))))) + (r - 2*M[r])*
    (12*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
      (-(E^\[Nu][r]*(-1 + 2*\[Epsilon]a^2*\[Eta]0[r] - \[Epsilon]a^2*
           \[Eta]2[r])*Derivative[1][H0][r]) - 
       (E^\[Nu][r] - r^2*\[Epsilon]a^2*\[CapitalOmega]^2 + 
         E^\[Nu][r]*\[Epsilon]a^2*v2[r] - E^\[Nu][r]*\[Epsilon]a^2*
          \[Eta]2[r] + 2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] - 
         r^2*\[Epsilon]a^2*\[Omega]1[r]^2)*Derivative[1][KK][r]) + 
     H2[r]*(M[r] + r^3*\[Kappa]*P[r])*(12*E^\[Nu][r]*r - 
       12*E^\[Nu][r]*\[Epsilon]a^2*m0[r] + 12*E^\[Nu][r]*r^3*\[Kappa]*P[r] + 
       12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*P[r]*p0[r] - 
       12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] + 12*E^\[Nu][r]*r^3*
        \[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] + 4*r^5*\[Epsilon]a^2*\[Kappa]*
        P[r]*\[Omega]1[r]^2 + 4*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
        \[Omega]1[r]^2 + 4*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]^2 + 4*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]*\[Rho][r]*
        \[Omega]1[r]^2 + 2*r^3*\[Epsilon]a^2*M[r]^2*
        Derivative[1][\[Omega]1][r]^2 + r^7*\[Epsilon]a^2*\[Kappa]*P[r]*
        Derivative[1][\[Omega]1][r]^2 + M[r]*(-12*E^\[Nu][r] + 
         24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 4*r^4*\[Epsilon]a^2*
          \[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - r^4*\[Epsilon]a^2*
          Derivative[1][\[Omega]1][r]^2 - 2*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*
          (2*\[Omega]1[r]^2 + r^2*Derivative[1][\[Omega]1][r]^2))) + 
     \[Epsilon]a^2*KK[r]*(-24*E^\[Nu][r]*r^2*v2[r] + 12*E^\[Nu][r]*r^4*
        \[Kappa]*\[Eta]2[r]*\[Rho][r] + 4*r^6*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]^2 - 4*r^8*\[Kappa]^2*P[r]^2*(3*\[CapitalOmega]^2 - 
         6*\[CapitalOmega]*\[Omega]1[r] + 5*\[Omega]1[r]^2) - 
       r^6*Derivative[1][\[Omega]1][r]^2 - 8*r^3*M[r]^3*
        Derivative[1][\[Omega]1][r]^2 - 2*r^4*\[Kappa]*P[r]*
        (-6*E^\[Nu][r]*\[Eta]2[r] + r^2*(-6*\[CapitalOmega]^2 + 
           4*(-2 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
           6*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
           r^2*Derivative[1][\[Omega]1][r]^2 + 6*\[Omega]1[r]*
            (2*\[CapitalOmega] - r*Derivative[1][\[Omega]1][r]))) - 
       4*M[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + r^2*(9*\[CapitalOmega]^2 + 
           (9 - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r]^2 - 6*r*\[CapitalOmega]*Derivative[1][\[Omega]1][
             r] + r^2*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]^
             2 + 6*\[Omega]1[r]*(-3*\[CapitalOmega] + 
             r*Derivative[1][\[Omega]1][r]))) + 
       2*r*M[r]*(6*r^2*\[CapitalOmega]^2 + 24*E^\[Nu][r]*v2[r] - 
         12*E^\[Nu][r]*\[Eta]2[r] - 12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*
          \[Rho][r] - 12*r^2*\[CapitalOmega]*\[Omega]1[r] + 
         6*r^2*\[Omega]1[r]^2 + 8*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2 - 
         8*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 6*r^3*\[CapitalOmega]*
          Derivative[1][\[Omega]1][r] + 6*r^3*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + r^4*Derivative[1][\[Omega]1][r]^2 + 
         4*r^2*\[Kappa]*P[r]*(-3*E^\[Nu][r]*\[Eta]2[r] + 
           r^2*(-6*\[CapitalOmega]^2 + 2*(-4 + r^2*\[Kappa]*\[Rho][r])*
              \[Omega]1[r]^2 + 3*r*\[CapitalOmega]*Derivative[1][\[Omega]1][
               r] + r^2*Derivative[1][\[Omega]1][r]^2 + 3*\[Omega]1[r]*
              (4*\[CapitalOmega] - r*Derivative[1][\[Omega]1][r])))))))/
  (24*E^\[Nu][r]*r*(r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])), 
 -(\[Epsilon]a*(-(r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
       Derivative[1][h0][r]) + 
     h0[r]*(r^2*(2*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
         3*Derivative[1][\[Omega]1][r]) + 2*M[r]*(\[CapitalOmega] - 
         \[Omega]1[r] - 3*r*Derivative[1][\[Omega]1][r]))))/
  (2*E^\[Nu][r]*r*(r - 2*M[r])), 
 -(\[Epsilon]a^2*((M[r] + r^3*\[Kappa]*P[r])*
      (4*r*(r - 2*M[r])*((-3*E^\[Nu][r]*v2[r] + 
           r^2*(\[CapitalOmega] - \[Omega]1[r])^2)*Derivative[1][KK][r] + 
         3*E^\[Nu][r]*\[Eta]2[r]*(Derivative[1][H0][r] + Derivative[1][KK][
            r])) + H0[r]*(-12*E^\[Nu][r]*(r - 2*M[r])*\[Eta]2[r] + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*P[r]*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
       H2[r]*(-12*E^\[Nu][r]*(r - 2*M[r])*\[Eta]2[r] + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*P[r]*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))) + 
     KK[r]*(-24*E^\[Nu][r]*r^2*v2[r] + 12*E^\[Nu][r]*r^4*\[Kappa]*\[Eta]2[r]*
        \[Rho][r] + 4*r^6*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       4*r^8*\[Kappa]^2*P[r]^2*(\[CapitalOmega]^2 - 2*\[CapitalOmega]*
          \[Omega]1[r] + 3*\[Omega]1[r]^2) - r^6*Derivative[1][\[Omega]1][r]^
         2 - 8*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
       2*r^4*\[Kappa]*P[r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
         r^2*(-2*\[CapitalOmega]^2 + 4*(-1 + r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r]^2 + 2*r*\[CapitalOmega]*Derivative[1][\[Omega]1][
             r] + r^2*Derivative[1][\[Omega]1][r]^2 + \[Omega]1[r]*
            (4*\[CapitalOmega] - 2*r*Derivative[1][\[Omega]1][r]))) - 
       4*M[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + r^2*(3*\[CapitalOmega]^2 + 
           (3 - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
            \[Omega]1[r]^2 - 2*r*\[CapitalOmega]*Derivative[1][\[Omega]1][
             r] + r^2*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]^
             2 + \[Omega]1[r]*(-6*\[CapitalOmega] + 2*r*Derivative[1][
                \[Omega]1][r]))) + 2*r*M[r]*(2*r^2*\[CapitalOmega]^2 + 
         24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*\[Eta]2[r] - 
         12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] - 
         4*r^2*\[CapitalOmega]*\[Omega]1[r] + 2*r^2*\[Omega]1[r]^2 + 
         8*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2 - 8*r^4*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 2*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][
           r] + 2*r^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         r^4*Derivative[1][\[Omega]1][r]^2 + 4*r^2*\[Kappa]*P[r]*
          (-3*E^\[Nu][r]*\[Eta]2[r] + r^2*(-2*\[CapitalOmega]^2 + 
             2*(-2 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
             r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
             r^2*Derivative[1][\[Omega]1][r]^2 + \[Omega]1[r]*
              (4*\[CapitalOmega] - r*Derivative[1][\[Omega]1][r])))))))/
  (8*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])), 
 (h1[r]*(-2*E^\[Nu][r] + E^\[Nu][r]*l + E^\[Nu][r]*l^2 - 
    l*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - l^2*r^2*\[Epsilon]a^2*
     \[CapitalOmega]^2 + E^\[Nu][r]*(4 + l + l^2)*\[Epsilon]a^2*v2[r] - 
    E^\[Nu][r]*(-2 + l + l^2)*\[Epsilon]a^2*\[Eta]2[r] + 
    2*l*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
    2*l^2*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] - 
    l*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - l^2*r^2*\[Epsilon]a^2*
     \[Omega]1[r]^2))/(2*E^\[Nu][r]*r^2), 
 (\[Epsilon]a*H1[r]*(\[CapitalOmega] - \[Omega]1[r]))/(2*E^\[Nu][r]), 
 (\[Epsilon]a^2*h1[r]*(-3*E^\[Nu][r]*(4 + l + l^2)*v2[r] + 
    l*(1 + l)*(3*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega] - \[Omega]1[r])^
        2)))/(2*E^\[Nu][r]*r^2), 
 (l*(1 + l)*\[Epsilon]a*(-3*r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
     Derivative[1][h0][r] + 
    h0[r]*(r*(4*\[CapitalOmega] + 2*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - 
          \[Omega]1[r]) - 4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) - 
      2*M[r]*(3*\[CapitalOmega] - 3*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))))/(4*E^\[Nu][r]*r*(r - 2*M[r])), 
 (\[Epsilon]a^2*((M[r] + r^3*\[Kappa]*P[r])*
     (r*(r - 2*M[r])*(4*r^4*\[Kappa]*P[r]*\[Omega]1[r]^2*
         (Derivative[1][H0][r] - Derivative[1][KK][r]) + 
        4*r^4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2*(Derivative[1][H0][r] - 
          Derivative[1][KK][r]) + 4*r^2*\[CapitalOmega]^2*
         Derivative[1][KK][r] - 12*E^\[Nu][r]*v2[r]*Derivative[1][KK][r] + 
        12*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][KK][r] - 
        8*r^2*\[CapitalOmega]*\[Omega]1[r]*Derivative[1][KK][r] + 
        4*r^2*\[Omega]1[r]^2*Derivative[1][KK][r] + r^4*Derivative[1][H0][r]*
         Derivative[1][\[Omega]1][r]^2 - 2*r^3*M[r]*Derivative[1][H0][r]*
         Derivative[1][\[Omega]1][r]^2 - r^4*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r]^2 + 2*r^3*M[r]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r]^2) + 
      2*H2[r]*(r - M[r] + r^3*\[Kappa]*P[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
        r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))) + 
    H0[r]*(-24*E^\[Nu][r]*r*(r - 2*M[r])*v2[r] - 
      4*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
      r^4*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        4*r^2*\[Kappa]*P[r]*\[Omega]1[r]^2 + 8*r^6*\[Kappa]^3*P[r]^3*
         \[Omega]1[r]^2 + r^2*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
          Derivative[1][\[Omega]1][r]^2) + 2*r^2*\[Kappa]^2*P[r]^2*
         (-6*E^\[Nu][r]*\[Eta]2[r] + r^4*(4*\[Kappa]*\[Rho][r]*
             \[Omega]1[r]^2 + Derivative[1][\[Omega]1][r]^2))) + 
      M[r]^2*(60*E^\[Nu][r]*\[Eta]2[r] - 
        2*r^4*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
          Derivative[1][\[Omega]1][r]^2 - 4*\[Kappa]*P[r]*(\[Omega]1[r]^2 - 
            r^2*Derivative[1][\[Omega]1][r]^2))) - 
      4*r*M[r]*(3*E^\[Nu][r]*\[Eta]2[r]*(3 + 2*r^2*\[Kappa]*P[r] + 
          2*r^2*\[Kappa]*\[Rho][r]) + 
        r^4*(2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
          Derivative[1][\[Omega]1][r]^2 + r^2*\[Kappa]^2*P[r]^2*
           (-4*\[Omega]1[r]^2 + r^2*Derivative[1][\[Omega]1][r]^2) - 
          \[Kappa]*P[r]*((-2 + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
            r^2*Derivative[1][\[Omega]1][r]^2)))) + 
    KK[r]*(-24*E^\[Nu][r]*r^2*v2[r] + 12*E^\[Nu][r]*r^4*\[Kappa]*\[Eta]2[r]*
       \[Rho][r] + 4*r^6*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
      4*r^8*\[Kappa]^2*P[r]^2*(\[CapitalOmega]^2 - 2*\[CapitalOmega]*
         \[Omega]1[r] + 3*\[Omega]1[r]^2) - 
      r^6*Derivative[1][\[Omega]1][r]^2 - 8*r^3*M[r]^3*
       Derivative[1][\[Omega]1][r]^2 - 2*r^4*\[Kappa]*P[r]*
       (-6*E^\[Nu][r]*\[Eta]2[r] + r^2*(-2*\[CapitalOmega]^2 + 
          4*(-1 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
          4*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
          r^2*Derivative[1][\[Omega]1][r]^2 + 4*\[Omega]1[r]*
           (\[CapitalOmega] - r*Derivative[1][\[Omega]1][r]))) - 
      4*M[r]^2*(-12*E^\[Nu][r]*\[Eta]2[r] + r^2*(3*\[CapitalOmega]^2 + 
          (3 - 4*r^2*\[Kappa]*P[r] - 4*r^2*\[Kappa]*\[Rho][r])*
           \[Omega]1[r]^2 - 4*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
          r^2*(-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r]^2 + 
          \[Omega]1[r]*(-6*\[CapitalOmega] + 4*r*Derivative[1][\[Omega]1][
              r]))) + 2*r*M[r]*(2*r^2*\[CapitalOmega]^2 + 
        24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*\[Eta]2[r] - 
        12*E^\[Nu][r]*r^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] - 
        4*r^2*\[CapitalOmega]*\[Omega]1[r] + 2*r^2*\[Omega]1[r]^2 + 
        8*r^6*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2 - 8*r^4*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 - 4*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
        4*r^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        r^4*Derivative[1][\[Omega]1][r]^2 + 4*r^2*\[Kappa]*P[r]*
         (-3*E^\[Nu][r]*\[Eta]2[r] + r^2*(-2*\[CapitalOmega]^2 + 
            2*(-2 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
            2*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
            r^2*Derivative[1][\[Omega]1][r]^2 + \[Omega]1[r]*
             (4*\[CapitalOmega] - 2*r*Derivative[1][\[Omega]1][r])))))))/
  (4*E^\[Nu][r]*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])), 
 -(\[Epsilon]a*H1[r]*(\[CapitalOmega] - \[Omega]1[r]))/(4*E^\[Nu][r]), 
 -(\[Epsilon]a^2*h1[r]*(6*E^\[Nu][r]*\[Eta]2[r] - 
     r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
  (4*E^\[Nu][r]*r^2), 
 -(\[Epsilon]a*(-(r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
       Derivative[1][h0][r]) + 
     h0[r]*(r^2*(2*r*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
         Derivative[1][\[Omega]1][r]) + 2*M[r]*(\[CapitalOmega] - 
         \[Omega]1[r] - r*Derivative[1][\[Omega]1][r]))))/
  (4*E^\[Nu][r]*r*(r - 2*M[r])), 
 (\[Epsilon]a^2*(\[CapitalOmega] - \[Omega]1[r])*
   (-2*r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][H1][r] + 
    H1[r]*(2*M[r]*(\[CapitalOmega] - \[Omega]1[r] - 
        r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
        2*r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - \[Omega]1[r]) + 
        2*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))))/(2*E^\[Nu][r]), 
 -(r^2*\[Epsilon]a^2*(\[CapitalOmega] - \[Omega]1[r])*
    (2*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][KK][r] + 
     (H0[r] - H2[r])*Derivative[1][\[Omega]1][r]))/(4*E^\[Nu][r]), 
 (\[Epsilon]a^2*(-(h0[r]*(l*r^3*\[CapitalOmega]^2 + 
       l^2*r^3*\[CapitalOmega]^2 + 8*r^5*\[Kappa]*\[CapitalOmega]^2*P[r] - 
       4*r^7*\[Kappa]^2*\[CapitalOmega]^2*P[r]^2 - 6*E^\[Nu][r]*r*
        \[Eta]2[r] + 4*r^5*\[Kappa]*\[CapitalOmega]^2*\[Rho][r] + 
       4*r*M[r]^2*(\[CapitalOmega] - \[Omega]1[r])^2 - 
       2*l*r^3*\[CapitalOmega]*\[Omega]1[r] - 2*l^2*r^3*\[CapitalOmega]*
        \[Omega]1[r] - 12*r^5*\[Kappa]*\[CapitalOmega]*P[r]*\[Omega]1[r] + 
       8*r^7*\[Kappa]^2*\[CapitalOmega]*P[r]^2*\[Omega]1[r] - 
       4*r^5*\[Kappa]*\[CapitalOmega]*\[Rho][r]*\[Omega]1[r] + 
       l*r^3*\[Omega]1[r]^2 + l^2*r^3*\[Omega]1[r]^2 - 
       4*r^7*\[Kappa]^2*P[r]^2*\[Omega]1[r]^2 - 4*r^5*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]^2 - 2*r^4*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
       4*r^6*\[Kappa]*\[CapitalOmega]*P[r]*Derivative[1][\[Omega]1][r] + 
       2*r^4*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       4*r^6*\[Kappa]*P[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       2*M[r]*(6*E^\[Nu][r]*\[Eta]2[r] - r^2*(4*r^2*\[Kappa]*\[Rho][r]*
            (\[CapitalOmega]^2 - \[CapitalOmega]*\[Omega]1[r] - 
             \[Omega]1[r]^2) + (\[CapitalOmega] - \[Omega]1[r])*
            ((2 + l + l^2)*\[CapitalOmega] - (2 + l + l^2)*\[Omega]1[r] - 
             2*r*Derivative[1][\[Omega]1][r])) - 4*r^4*\[Kappa]*P[r]*
          (\[Omega]1[r]^2 + \[CapitalOmega]*(3*\[CapitalOmega] - 
             r*Derivative[1][\[Omega]1][r]) + \[Omega]1[r]*
            (-5*\[CapitalOmega] + r*Derivative[1][\[Omega]1][r]))))) - 
    r^2*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
     (Derivative[1][h0][r]*(6*M[r]*(\[CapitalOmega] - \[Omega]1[r] - 
          r*Derivative[1][\[Omega]1][r]) + r*(-2*\[CapitalOmega] + 
          4*r^2*\[Kappa]*P[r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*r^2*\[Kappa]*\[Rho][r]*(\[CapitalOmega] - \[Omega]1[r]) + 
          2*\[Omega]1[r] + 3*r*Derivative[1][\[Omega]1][r])) - 
      2*r*(r - 2*M[r])*(\[CapitalOmega] - \[Omega]1[r])*
       Derivative[2][h0][r])))/(2*E^\[Nu][r]*r^2*(r - 2*M[r])), 
 (\[Epsilon]a^2*h1[r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
    l*(1 + l)*r^2*(\[CapitalOmega] - \[Omega]1[r])^2))/(2*E^\[Nu][r]*r^2), 
 (\[Epsilon]a*(2*l*\[CapitalOmega]*KK[r] + 2*l^2*\[CapitalOmega]*KK[r] + 
    8*r^2*\[Kappa]*\[CapitalOmega]*KK[r]*P[r] + 
    8*r^2*\[Kappa]*\[CapitalOmega]*\[Delta]p[r] + 
    8*r^2*\[Kappa]*\[CapitalOmega]*KK[r]*\[Rho][r] - 
    l*(1 + l)*H0[r]*(\[CapitalOmega] - \[Omega]1[r]) - 
    2*l*KK[r]*\[Omega]1[r] - 2*l^2*KK[r]*\[Omega]1[r] + 
    8*r^2*\[Kappa]*\[Delta]\[Rho][r]*\[Omega]1[r] + 
    2*H2[r]*(l*(1 + l)*\[CapitalOmega] + 4*r^2*\[Kappa]*\[CapitalOmega]*
       P[r] - (l + l^2 - 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]) + 
    2*r*\[CapitalOmega]*Derivative[1][H0][r] + 2*\[CapitalOmega]*M[r]*
     Derivative[1][H0][r] + 4*r^3*\[Kappa]*\[CapitalOmega]*P[r]*
     Derivative[1][H0][r] - 2*r^3*\[Kappa]*\[CapitalOmega]*\[Rho][r]*
     Derivative[1][H0][r] - 2*r*\[Omega]1[r]*Derivative[1][H0][r] - 
    2*M[r]*\[Omega]1[r]*Derivative[1][H0][r] - 4*r^3*\[Kappa]*P[r]*
     \[Omega]1[r]*Derivative[1][H0][r] + 2*r^3*\[Kappa]*\[Rho][r]*
     \[Omega]1[r]*Derivative[1][H0][r] + 2*r*\[CapitalOmega]*
     Derivative[1][H2][r] - 2*\[CapitalOmega]*M[r]*Derivative[1][H2][r] + 
    2*r^3*\[Kappa]*\[CapitalOmega]*P[r]*Derivative[1][H2][r] - 
    2*r*\[Omega]1[r]*Derivative[1][H2][r] + 2*M[r]*\[Omega]1[r]*
     Derivative[1][H2][r] - 2*r^3*\[Kappa]*P[r]*\[Omega]1[r]*
     Derivative[1][H2][r] - 12*r*\[CapitalOmega]*Derivative[1][KK][r] + 
    20*\[CapitalOmega]*M[r]*Derivative[1][KK][r] + 
    4*r^3*\[Kappa]*\[CapitalOmega]*\[Rho][r]*Derivative[1][KK][r] + 
    12*r*\[Omega]1[r]*Derivative[1][KK][r] - 20*M[r]*\[Omega]1[r]*
     Derivative[1][KK][r] - 4*r^3*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
     Derivative[1][KK][r] - r^2*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 2*r*M[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + r^2*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r] - 2*r*M[r]*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r] + 2*r^2*\[CapitalOmega]*
     Derivative[2][H0][r] - 4*r*\[CapitalOmega]*M[r]*Derivative[2][H0][r] - 
    2*r^2*\[Omega]1[r]*Derivative[2][H0][r] + 4*r*M[r]*\[Omega]1[r]*
     Derivative[2][H0][r] - 4*r^2*\[CapitalOmega]*Derivative[2][KK][r] + 
    8*r*\[CapitalOmega]*M[r]*Derivative[2][KK][r] + 
    4*r^2*\[Omega]1[r]*Derivative[2][KK][r] - 8*r*M[r]*\[Omega]1[r]*
     Derivative[2][KK][r]))/4, 
 -(l*(1 + l)*\[Epsilon]a^2*h0[r]*(-12*E^\[Nu][r]*v2[r] + 
     6*E^\[Nu][r]*\[Eta]2[r] + r^2*(4*\[CapitalOmega]^2 - 
       8*\[CapitalOmega]*\[Omega]1[r] + 4*(1 + r^2*\[Kappa]*P[r] + 
         r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + r*(r - 2*M[r])*
        Derivative[1][\[Omega]1][r]^2)))/(4*E^\[Nu][r]*r^2), 
 (l*(1 + l)*\[Epsilon]a*H1[r]*(\[CapitalOmega] - \[Omega]1[r]))/
  (4*E^\[Nu][r]), (3*l*(1 + l)*\[Epsilon]a^2*h1[r]*(2*v2[r] - 3*\[Eta]2[r]))/
  (2*r^2), 0, (\[Epsilon]a^2*(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])*(v2[r] - \[Eta]2[r])*Derivative[1][h1][r] + 
    h1[r]*(12*E^\[Nu][r]*v2[r]*(2*M[r]^2 + r*M[r]*(-4 + 3*r^2*\[Kappa]*P[r] - 
          r^2*\[Kappa]*\[Rho][r]) + r^2*(2 + r^4*\[Kappa]^2*P[r]^2 - 
          r^4*\[Kappa]^2*P[r]*\[Rho][r])) + 8*r^3*M[r]^3*
       Derivative[1][\[Omega]1][r]^2 - 4*M[r]^2*(18*E^\[Nu][r]*\[Eta]2[r] + 
        r^3*(4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
          Derivative[1][\[Omega]1][r]*(\[CapitalOmega] - \[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) + 
          P[r]*(4*r*\[Kappa]*\[Omega]1[r]^2 - 2*r^3*\[Kappa]*
             Derivative[1][\[Omega]1][r]^2))) + 
      r^4*(-12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        4*r^2*\[Kappa]^2*P[r]^2*(-3*E^\[Nu][r]*\[Eta]2[r] + 
          2*r^2*\[Omega]1[r]^2) + r^2*(-4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
          Derivative[1][\[Omega]1][r]^2) + 2*\[Kappa]*P[r]*
         (6*E^\[Nu][r]*\[Eta]2[r]*(-1 + r^2*\[Kappa]*\[Rho][r]) + 
          r^2*((-2 + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 - 
            r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            r*Derivative[1][\[Omega]1][r]*(\[CapitalOmega] + 
              r*Derivative[1][\[Omega]1][r])))) - 
      2*r*M[r]*(6*E^\[Nu][r]*\[Eta]2[r]*(-2 + r^2*\[Kappa]*P[r] - 
          3*r^2*\[Kappa]*\[Rho][r]) + r^3*(8*r^3*\[Kappa]^2*P[r]^2*
           \[Omega]1[r]^2 - 8*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
          Derivative[1][\[Omega]1][r]*(-\[CapitalOmega] + \[Omega]1[r] + 
            r*Derivative[1][\[Omega]1][r]) + 2*r*\[Kappa]*P[r]*
           (4*(-1 + r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 - 
            r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            r*Derivative[1][\[Omega]1][r]*(\[CapitalOmega] + 
              2*r*Derivative[1][\[Omega]1][r])))))))/
  (4*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a*(r*(r - 2*M[r])*Derivative[1][h0][r]*Derivative[1][\[Omega]1][
      r] + h0[r]*(-(l*(1 + l)*\[CapitalOmega]) + 
      (l + l^2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*
       \[Omega]1[r] - 2*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
  (2*E^\[Nu][r]), 
 -(\[Epsilon]a^2*(-6*E^\[Nu][r]*H0[r]*v2[r] + 
     r^2*KK[r]*(-2*\[CapitalOmega]^2 + 4*\[CapitalOmega]*\[Omega]1[r] + 
       (-2 + 4*r^2*\[Kappa]*P[r] + 4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]^2 + 
       r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
     H2[r]*(6*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*\[Eta]2[r] + 
       r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))))/
  (4*E^\[Nu][r]), (l*(1 + l)*r*\[Epsilon]a^2*h1[r]*(r - 2*M[r])*
   (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][\[Omega]1][r])/
  (4*E^\[Nu][r]), (\[Epsilon]a^2*(-6*E^\[Nu][r]*H2[r]*\[Eta]2[r] + 
    4*r^4*\[Kappa]*H2[r]*P[r]*\[Omega]1[r]^2 + 4*r^4*\[Kappa]*\[Delta]p[r]*
     \[Omega]1[r]^2 + 4*r^4*\[Kappa]*\[Delta]\[Rho][r]*\[Omega]1[r]^2 + 
    4*r^4*\[Kappa]*H2[r]*\[Rho][r]*\[Omega]1[r]^2 + 
    r^2*KK[r]*(-((2 + l + l^2)*\[CapitalOmega]^2) + 
      2*\[CapitalOmega]*(2 + l + l^2 + 4*r^2*\[Kappa]*P[r] + 
        4*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] - 
      (2 + l + l^2)*\[Omega]1[r]^2) + 2*r^4*\[CapitalOmega]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    4*r^3*\[CapitalOmega]*M[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 2*r^4*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + 4*r^3*M[r]*\[Omega]1[r]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
    H0[r]*(-6*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 
        4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + (r - 2*M[r])*
         Derivative[1][\[Omega]1][r]^2))))/(4*E^\[Nu][r]), 
 (-6*E^\[Nu][r]*H0[r]*(r - 2*M[r])*(-1 + 2*\[Epsilon]a^2*\[Eta]0[r] - 
     \[Epsilon]a^2*\[Eta]2[r]) + H2[r]*(12*E^\[Nu][r]*\[Epsilon]a^2*m0[r] - 
     4*r^3*\[Epsilon]a^2*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
     4*M[r]*(3*E^\[Nu][r] - 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
       2*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2 + 
       2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
       r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2) - 
     r*(6*E^\[Nu][r] - 6*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
       4*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2 + 
       4*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
       r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2)))/
  (24*E^\[Nu][r]*(r - 2*M[r])), 
 -(\[Epsilon]a^2*(6*E^\[Nu][r]*H0[r]*\[Eta]2[r] + 
     H2[r]*(6*E^\[Nu][r]*\[Eta]2[r] - r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 
         4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + (r - 2*M[r])*
          Derivative[1][\[Omega]1][r]^2))))/(8*E^\[Nu][r]), 
 (2*r*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][h1][r]*
    (6*E^\[Nu][r]*r - 12*E^\[Nu][r]*\[Epsilon]a^2*m0[r] - 
     6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] + 4*r^5*\[Epsilon]a^2*\[Kappa]*
      P[r]*\[Omega]1[r]^2 + 4*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
      \[Omega]1[r]^2 + r^5*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
     4*r^3*\[Epsilon]a^2*M[r]^2*Derivative[1][\[Omega]1][r]^2 + 
     4*M[r]*(-3*E^\[Nu][r] + 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] - 
       2*r^4*\[Epsilon]a^2*\[Kappa]*P[r]*\[Omega]1[r]^2 - 
       2*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2)) + 
   h1[r]*(-20*r^3*\[Epsilon]a^2*M[r]^3*Derivative[1][\[Omega]1][r]^2 - 
     2*M[r]^2*(-12*E^\[Nu][r] + 24*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
       18*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 
       4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
       6*r^3*\[Epsilon]a^2*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
       6*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
       16*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r] - 13*r^4*\[Epsilon]a^2*
        Derivative[1][\[Omega]1][r]^2 - 2*r^6*\[Epsilon]a^2*\[Kappa]*
        \[Rho][r]*Derivative[1][\[Omega]1][r]^2 + 2*r^4*\[Epsilon]a^2*
        \[Kappa]*P[r]*(9*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] + 5*r^2*Derivative[1][\[Omega]1][r]^
           2)) + 2*M[r]*(12*E^\[Nu][r]*\[Epsilon]a^2*m0[r] - 
       24*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*
        \[Eta]2[r] - 6*E^\[Nu][r]*r^3*\[Kappa]*\[Rho][r] + 
       6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*p0[r]*\[Rho][r] + 
       18*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
       8*r^5*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
       4*r^7*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 
       12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Kappa]*p0[r]*Derivative[1][\[Rho]][
         r] + 2*r^6*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
        Derivative[1][\[Rho]][r] + 3*r^4*\[Epsilon]a^2*\[CapitalOmega]*
        Derivative[1][\[Omega]1][r] - 3*r^4*\[Epsilon]a^2*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r] + 8*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 5*r^5*\[Epsilon]a^2*
        Derivative[1][\[Omega]1][r]^2 - r^7*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
        Derivative[1][\[Omega]1][r]^2 - 8*r^7*\[Epsilon]a^2*\[Kappa]^2*P[r]^2*
        \[Omega]1[r]*(3*\[Omega]1[r] + 2*r*Derivative[1][\[Omega]1][r]) + 
       r^3*\[Kappa]*P[r]*(18*E^\[Nu][r] + 6*E^\[Nu][r]*\[Epsilon]a^2*p0[r] + 
         18*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 8*r^2*\[Epsilon]a^2*
          \[Omega]1[r]^2 - 28*r^4*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*
          \[Omega]1[r]^2 - 4*r^5*\[Epsilon]a^2*\[Kappa]*\[Omega]1[r]^2*
          Derivative[1][\[Rho]][r] - 6*r^3*\[Epsilon]a^2*\[CapitalOmega]*
          Derivative[1][\[Omega]1][r] + 14*r^3*\[Epsilon]a^2*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r] - 16*r^5*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         11*r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2 + 
         2*r^6*\[Epsilon]a^2*\[Kappa]*\[Rho][r]*Derivative[1][\[Omega]1][r]^
           2)) + r^2*(24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Kappa]*m0[r]*P[r] - 
       12*r^8*\[Epsilon]a^2*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 + 
       4*r^4*\[Kappa]^2*P[r]^2*(3*E^\[Nu][r] + 3*E^\[Nu][r]*\[Epsilon]a^2*
          p0[r] + 3*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
         2*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 5*r^4*\[Epsilon]a^2*\[Kappa]*
          \[Rho][r]*\[Omega]1[r]^2 + 4*r^3*\[Epsilon]a^2*\[Omega]1[r]*
          Derivative[1][\[Omega]1][r]) + \[Epsilon]a^2*(24*E^\[Nu][r]*v2[r] + 
         r^2*(-12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
           r*(-4*r*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 + 12*E^\[Nu][r]*\[Kappa]*
              p0[r]*Derivative[1][\[Rho]][r] + r*Derivative[1][\[Omega]1][
                r]^2))) - 2*r^2*\[Kappa]*P[r]*(-6*E^\[Nu][r]*\[Epsilon]a^2*
          \[Eta]2[r]*(-1 + r^2*\[Kappa]*\[Rho][r]) + 
         r^2*(4*r^4*\[Epsilon]a^2*\[Kappa]^2*\[Rho][r]^2*\[Omega]1[r]^2 - 
           \[Kappa]*\[Rho][r]*(-6*E^\[Nu][r] + 6*E^\[Nu][r]*\[Epsilon]a^2*
              p0[r] + 4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 + 
             8*r^3*\[Epsilon]a^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
             r^4*\[Epsilon]a^2*Derivative[1][\[Omega]1][r]^2) + 
           \[Epsilon]a^2*(\[Omega]1[r]^2*(2 - 2*r^3*\[Kappa]*
                Derivative[1][\[Rho]][r]) + 3*r*\[Omega]1[r]*Derivative[1][
                \[Omega]1][r] + 3*r*Derivative[1][\[Omega]1][r]*
              (-\[CapitalOmega] + r*Derivative[1][\[Omega]1][r])))))))/
  (24*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r])), 
 (\[Epsilon]a^2*(-2*r*(r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])*
     Derivative[1][h1][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*P[r]*\[Omega]1[r]^2 + 4*r*\[Kappa]*\[Rho][r]*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
    h1[r]*(-24*E^\[Nu][r]*r*(r - 2*M[r])*v2[r] + 
      20*r^3*M[r]^3*Derivative[1][\[Omega]1][r]^2 + 
      M[r]^2*(48*E^\[Nu][r]*\[Eta]2[r] + 
        2*r^3*(4*r^2*\[Kappa]*\[Omega]1[r]^2*Derivative[1][\[Rho]][r] + 
          2*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
          2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
          11*r*Derivative[1][\[Omega]1][r]^2 - 2*r*\[Kappa]*\[Rho][r]*
           (-9*\[Omega]1[r]^2 - 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
              r] + r^2*Derivative[1][\[Omega]1][r]^2) + 2*r*\[Kappa]*P[r]*
           (9*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            5*r^2*Derivative[1][\[Omega]1][r]^2))) + 
      r^4*(12*E^\[Nu][r]*\[Kappa]*\[Eta]2[r]*\[Rho][r] + 
        12*r^6*\[Kappa]^3*P[r]^3*\[Omega]1[r]^2 + 
        r^2*(4*\[Kappa]*\[Rho][r]*\[Omega]1[r]^2 - 
          Derivative[1][\[Omega]1][r]^2) - 4*r^2*\[Kappa]^2*P[r]^2*
         (3*E^\[Nu][r]*\[Eta]2[r] + r^2*\[Omega]1[r]*
           ((4 - 5*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r] + 
            4*r*Derivative[1][\[Omega]1][r])) + 2*\[Kappa]*P[r]*
         (-6*E^\[Nu][r]*\[Eta]2[r]*(-1 + r^2*\[Kappa]*\[Rho][r]) + 
          r^2*(\[Omega]1[r]^2*(2 - 8*r^2*\[Kappa]*\[Rho][r] + 
              4*r^4*\[Kappa]^2*\[Rho][r]^2 - 2*r^3*\[Kappa]*Derivative[1][
                 \[Rho]][r]) + r*(1 - 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r] + r*Derivative[1][\[Omega]1][r]*
             (-\[CapitalOmega] + r*(2 + r^2*\[Kappa]*\[Rho][r])*Derivative[1][
                 \[Omega]1][r])))) - 
      2*M[r]*(6*E^\[Nu][r]*r*\[Eta]2[r]*(2 + 3*r^2*\[Kappa]*P[r] + 
          3*r^2*\[Kappa]*\[Rho][r]) + r^4*(-4*r^3*\[Kappa]^2*\[Rho][r]^2*
           \[Omega]1[r]^2 + 2*r^2*\[Kappa]*\[Omega]1[r]^2*
           Derivative[1][\[Rho]][r] + \[CapitalOmega]*
           Derivative[1][\[Omega]1][r] - \[Omega]1[r]*
           Derivative[1][\[Omega]1][r] - 4*r*Derivative[1][\[Omega]1][r]^2 - 
          8*r^3*\[Kappa]^2*P[r]^2*\[Omega]1[r]*(3*\[Omega]1[r] + 
            2*r*Derivative[1][\[Omega]1][r]) + r*\[Kappa]*\[Rho][r]*
           (12*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][
              r] - r^2*Derivative[1][\[Omega]1][r]^2) + r*\[Kappa]*P[r]*
           (-4*\[Omega]1[r]^2*(-3 + 7*r^2*\[Kappa]*\[Rho][r] + 
              r^3*\[Kappa]*Derivative[1][\[Rho]][r]) - 
            2*r*(-5 + 8*r^2*\[Kappa]*\[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r] + r*Derivative[1][\[Omega]1][r]*
             (-2*\[CapitalOmega] + r*(9 + 2*r^2*\[Kappa]*\[Rho][r])*
               Derivative[1][\[Omega]1][r])))))))/
  (8*E^\[Nu][r]*r^2*(M[r] + r^3*\[Kappa]*P[r]))}


==> anc/data/projection_group1_l0m0.m <==
{Subscript[A, 0] + (5*Subscript[Ah, 0] + 2*Sqrt[5]*Subscript[Ah, 2] + 
    5*Sqrt[3]*Subscript[At, 1] - 10*Sqrt[3]*Subscript[B, 1] - 
    6*Sqrt[5]*Subscript[Bt, 2])/15}


==> anc/data/projection_group1_l1m0.m <==
{Subscript[A, 1] + (3*Subscript[Ah, 1])/5 + (2*Sqrt[3/7]*Subscript[Ah, 3])/
   5 + Subscript[At, 0]/Sqrt[3] + (2*Subscript[At, 2])/Sqrt[15] - 
  2*Sqrt[3/5]*Subscript[B, 2] - (2*Subscript[Bt, 1])/5 - 
  (8*Sqrt[3/7]*Subscript[Bt, 3])/5}


==> anc/data/projection_group1_l2m0.m <==
{Subscript[A, 2] + (14*Subscript[Ah, 0] + 11*Sqrt[5]*Subscript[Ah, 2] + 
    12*Subscript[Ah, 4] + 14*Sqrt[3]*Subscript[At, 1] + 
    9*Sqrt[7]*Subscript[At, 3] + 14*Sqrt[3]*Subscript[B, 1] - 
    6*(6*Sqrt[7]*Subscript[B, 3] + Sqrt[5]*Subscript[Bt, 2] + 
      10*Subscript[Bt, 4]))/(21*Sqrt[5])}


==> anc/data/projection_group1_l3m0.m <==
{Subscript[A, 3] + (198*Sqrt[21]*Subscript[Ah, 1] + 1771*Subscript[Ah, 3] + 
    100*Sqrt[77]*Subscript[Ah, 5] + 297*Sqrt[35]*Subscript[At, 2] + 
    660*Sqrt[7]*Subscript[At, 4] + 594*Sqrt[35]*Subscript[B, 2] - 
    3300*Sqrt[7]*Subscript[B, 4] + 198*Sqrt[21]*Subscript[Bt, 1] - 
    924*Subscript[Bt, 3] - 600*Sqrt[77]*Subscript[Bt, 5])/3465}


==> anc/data/projection_group1_l4m0.m <==
{Subscript[A, 4] + (4*Subscript[Ah, 2])/(7*Sqrt[5]) + 
  (39*Subscript[Ah, 4])/77 + (10*Subscript[Ah, 6])/(11*Sqrt[13]) + 
  (4*Subscript[At, 3])/(3*Sqrt[7]) + (5*Subscript[At, 5])/(3*Sqrt[11]) + 
  (4*Subscript[B, 3])/Sqrt[7] - (10*Subscript[B, 5])/Sqrt[11] + 
  (8*Subscript[Bt, 2])/(7*Sqrt[5]) - (20*Subscript[Bt, 4])/77 - 
  (70*Subscript[Bt, 6])/(11*Sqrt[13])}


==> anc/data/projection_group2_l1m0.m <==
{(2*(105*Subscript[\[Alpha], 1] + 21*Subscript[\[Alpha]h, 1] + 
    12*Sqrt[21]*Subscript[\[Alpha]h, 3] + 
    21*Sqrt[15]*Subscript[\[Alpha]t, 2] - 35*Sqrt[3]*Subscript[\[Eta], 0] + 
    7*Sqrt[15]*Subscript[\[Eta], 2] - 21*Subscript[\[Eta]t, 1] + 
    3*Sqrt[21]*Subscript[\[Eta]t, 3] - 84*Sqrt[15]*Subscript[\[Chi], 2]))/
  105, (2*(105*Subscript[\[Beta], 1] + 21*Subscript[\[Beta]h, 1] + 
    12*Sqrt[21]*Subscript[\[Beta]h, 3] + 21*Sqrt[15]*Subscript[\[Beta]t, 2] + 
    84*Subscript[\[CapitalDelta]t, 1] - 12*Sqrt[21]*
     Subscript[\[CapitalDelta]t, 3] - 35*Sqrt[3]*Subscript[\[Zeta], 0] + 
    7*Sqrt[15]*Subscript[\[Zeta], 2] - 21*Subscript[\[Zeta]t, 1] + 
    3*Sqrt[21]*Subscript[\[Zeta]t, 3] + 84*Sqrt[15]*Subscript[\[Xi], 2] + 
    60*Sqrt[21]*Subscript[\[Xi]t, 3]))/105}


==> anc/data/projection_group2_l2m0.m <==
{(2*(105*Subscript[\[Alpha], 2] + 45*Subscript[\[Alpha]h, 2] + 
    20*Sqrt[5]*Subscript[\[Alpha]h, 4] + 7*Sqrt[15]*Subscript[\[Alpha]t, 1] + 
    12*Sqrt[35]*Subscript[\[Alpha]t, 3] - 7*Sqrt[15]*Subscript[\[Eta], 1] + 
    3*Sqrt[35]*Subscript[\[Eta], 3] - 7*Sqrt[5]*Subscript[\[Eta]t, 0] - 
    5*Subscript[\[Eta]t, 2] + 4*Sqrt[5]*Subscript[\[Eta]t, 4] - 
    60*Sqrt[35]*Subscript[\[Chi], 3]))/35, 6*Subscript[\[Beta], 2] + 
  (2*(9*Sqrt[5]*Subscript[\[Beta]h, 2] + 20*Subscript[\[Beta]h, 4] + 
     7*Sqrt[3]*Subscript[\[Beta]t, 1] + 12*Sqrt[7]*Subscript[\[Beta]t, 3] + 
     12*Sqrt[5]*Subscript[\[CapitalDelta]t, 2] - 
     20*Subscript[\[CapitalDelta]t, 4] - 7*Sqrt[3]*Subscript[\[Zeta], 1] + 
     3*Sqrt[7]*Subscript[\[Zeta], 3] - 7*Subscript[\[Zeta]t, 0] - 
     Sqrt[5]*Subscript[\[Zeta]t, 2] + 4*(Subscript[\[Zeta]t, 4] + 
       15*Sqrt[7]*Subscript[\[Xi], 3] + 3*Sqrt[5]*Subscript[\[Xi]t, 2] + 
       30*Subscript[\[Xi]t, 4])))/(7*Sqrt[5])}


==> anc/data/projection_group2_l3m0.m <==
{12*Subscript[\[Alpha], 3] + 
  (4*(66*Sqrt[3]*Subscript[\[Alpha]h, 1] + 231*Sqrt[7]*
      Subscript[\[Alpha]h, 3] + 150*Sqrt[11]*Subscript[\[Alpha]h, 5] + 
     198*Sqrt[5]*Subscript[\[Alpha]t, 2] + 825*Subscript[\[Alpha]t, 4] - 
     99*Sqrt[5]*Subscript[\[Eta], 2] + 165*Subscript[\[Eta], 4] - 
     66*Sqrt[3]*Subscript[\[Eta]t, 1] - 11*Sqrt[7]*Subscript[\[Eta]t, 3] + 
     25*Sqrt[11]*Subscript[\[Eta]t, 5] + 198*Sqrt[5]*Subscript[\[Chi], 2] - 
     4950*Subscript[\[Chi], 4]))/(165*Sqrt[7]), 
 (4*(3465*Subscript[\[Beta], 3] + 66*Sqrt[21]*Subscript[\[Beta]h, 1] + 
    1617*Subscript[\[Beta]h, 3] + 150*Sqrt[77]*Subscript[\[Beta]h, 5] + 
    198*Sqrt[35]*Subscript[\[Beta]t, 2] + 
    825*Sqrt[7]*Subscript[\[Beta]t, 4] - 
    66*Sqrt[21]*Subscript[\[CapitalDelta]t, 1] + 
    1848*Subscript[\[CapitalDelta]t, 3] - 150*Sqrt[77]*
     Subscript[\[CapitalDelta]t, 5] - 99*Sqrt[35]*Subscript[\[Zeta], 2] + 
    165*Sqrt[7]*Subscript[\[Zeta], 4] - 66*Sqrt[21]*Subscript[\[Zeta]t, 1] - 
    77*Subscript[\[Zeta]t, 3] + 25*Sqrt[77]*Subscript[\[Zeta]t, 5] + 
    6*(-33*Sqrt[35]*Subscript[\[Xi], 2] + 825*Sqrt[7]*Subscript[\[Xi], 4] + 
      385*Subscript[\[Xi]t, 3] + 175*Sqrt[77]*Subscript[\[Xi]t, 5])))/1155}


==> anc/data/projection_group2_l4m0.m <==
{(4*(15015*Subscript[\[Alpha], 4] + 858*Sqrt[5]*Subscript[\[Alpha]h, 2] + 
    7215*Subscript[\[Alpha]h, 4] + 1470*Sqrt[13]*Subscript[\[Alpha]h, 6] + 
    2145*Sqrt[7]*Subscript[\[Alpha]t, 3] + 2730*Sqrt[11]*
     Subscript[\[Alpha]t, 5] - 715*Sqrt[7]*Subscript[\[Eta], 3] + 
    455*Sqrt[11]*Subscript[\[Eta], 5] - 429*Sqrt[5]*Subscript[\[Eta]t, 2] - 
    195*Subscript[\[Eta]t, 4] + 210*Sqrt[13]*Subscript[\[Eta]t, 6] + 
    4290*Sqrt[7]*Subscript[\[Chi], 3] - 19110*Sqrt[11]*Subscript[\[Chi], 5]))/
  3003, (4*(15015*Subscript[\[Beta], 4] + 
    858*Sqrt[5]*Subscript[\[Beta]h, 2] + 7215*Subscript[\[Beta]h, 4] + 
    1470*Sqrt[13]*Subscript[\[Beta]h, 6] + 
    2145*Sqrt[7]*Subscript[\[Beta]t, 3] + 2730*Sqrt[11]*
     Subscript[\[Beta]t, 5] - 858*Sqrt[5]*Subscript[\[CapitalDelta]t, 2] + 
    7800*Subscript[\[CapitalDelta]t, 4] - 1470*Sqrt[13]*
     Subscript[\[CapitalDelta]t, 6] - 715*Sqrt[7]*Subscript[\[Zeta], 3] + 
    455*Sqrt[11]*Subscript[\[Zeta], 5] - 429*Sqrt[5]*Subscript[\[Zeta]t, 2] - 
    195*Subscript[\[Zeta]t, 4] + 210*Sqrt[13]*Subscript[\[Zeta]t, 6] - 
    4290*Sqrt[7]*Subscript[\[Xi], 3] + 19110*Sqrt[11]*Subscript[\[Xi], 5] - 
    858*Sqrt[5]*Subscript[\[Xi]t, 2] + 10530*Subscript[\[Xi]t, 4] + 
    11760*Sqrt[13]*Subscript[\[Xi]t, 6]))/3003}


==> anc/data/projection_group3_l1m0.m <==
{0, 0}


==> anc/data/projection_group3_l2m0.m <==
{(-8*(7*Sqrt[15]*Subscript[g, 1] - 3*Sqrt[35]*Subscript[g, 3] + 
    15*Subscript[gt, 2] - 5*Sqrt[5]*Subscript[gt, 4] - 
    7*Sqrt[5]*Subscript[kt, 0] + 10*Subscript[kt, 2] - 
    Sqrt[5]*Subscript[kt, 4] - 105*Subscript[s, 2] - 15*Subscript[sh, 2] - 
    30*Sqrt[5]*Subscript[sh, 4]))/35, 
 (-8*(7*Sqrt[15]*Subscript[f, 1] - 3*Sqrt[35]*Subscript[f, 3] + 
    15*Subscript[ft, 2] - 5*Sqrt[5]*Subscript[ft, 4] - 
    7*Sqrt[5]*Subscript[k, 0] + 10*Subscript[k, 2] - 
    Sqrt[5]*Subscript[k, 4] - 105*Subscript[t, 2] - 15*Subscript[th, 2] - 
    30*Sqrt[5]*Subscript[th, 4]))/35}


==> anc/data/projection_group3_l3m0.m <==
{-24*Sqrt[5/7]*Subscript[g, 2] + (40*Subscript[g, 4])/Sqrt[7] - 
  8*Sqrt[3/7]*Subscript[gt, 1] - 8*Subscript[gt, 3] + 
  (80*Subscript[gt, 5])/Sqrt[77] + 8*Sqrt[3/7]*Subscript[kt, 1] - 
  (16*Subscript[kt, 3])/3 + (40*Subscript[kt, 5])/(3*Sqrt[77]) + 
  120*Subscript[s, 3] + 40*Subscript[sh, 3] + 80*Sqrt[7/11]*Subscript[sh, 5], 
 -24*Sqrt[5/7]*Subscript[f, 2] + (40*Subscript[f, 4])/Sqrt[7] - 
  8*Sqrt[3/7]*Subscript[ft, 1] - 8*Subscript[ft, 3] + 
  (80*Subscript[ft, 5])/Sqrt[77] + 8*Sqrt[3/7]*Subscript[k, 1] - 
  (16*Subscript[k, 3])/3 + (40*Subscript[k, 5])/(3*Sqrt[77]) + 
  120*Subscript[t, 3] + 40*Subscript[th, 3] + 80*Sqrt[7/11]*Subscript[th, 5]}


==> anc/data/projection_group3_l4m0.m <==
{(24*(-715*Sqrt[7]*Subscript[g, 3] + 455*Sqrt[11]*Subscript[g, 5] - 
    286*Sqrt[5]*Subscript[gt, 2] - 585*Subscript[gt, 4] + 
    245*Sqrt[13]*Subscript[gt, 6] + 143*Sqrt[5]*Subscript[kt, 2] - 
    390*Subscript[kt, 4] + 35*Sqrt[13]*Subscript[kt, 6] + 
    15015*Subscript[s, 4] + 286*Sqrt[5]*Subscript[sh, 2] + 
    6045*Subscript[sh, 4] + 1960*Sqrt[13]*Subscript[sh, 6]))/1001, 
 (24*(-715*Sqrt[7]*Subscript[f, 3] + 455*Sqrt[11]*Subscript[f, 5] - 
    286*Sqrt[5]*Subscript[ft, 2] - 585*Subscript[ft, 4] + 
    245*Sqrt[13]*Subscript[ft, 6] + 143*Sqrt[5]*Subscript[k, 2] - 
    390*Subscript[k, 4] + 35*Sqrt[13]*Subscript[k, 6] + 
    15015*Subscript[t, 4] + 286*Sqrt[5]*Subscript[th, 2] + 
    6045*Subscript[th, 4] + 1960*Sqrt[13]*Subscript[th, 6]))/1001}


==> anc/eqs_second_order.m <==
{
 -((\[Kappa]*(\[Epsilon]a^2*P[r]*(-2*E^\[Nu][r]*(p0[r] + p2[r])*
         (-1 + \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]])*
         Derivative[1][\[Rho]][r] + X[\[Theta]]*
         (2*r^2*\[CapitalOmega]^2*(1 + \[Epsilon]p*KK[r]*Y[\[Theta], 
              \[CurlyPhi]])*Derivative[1][P][r] + 3*E^\[Nu][r]*p2[r]*
           (-1 + \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]])*
           Derivative[1][\[Rho]][r])) + \[Epsilon]a^2*X[\[Theta]]*
       (-(\[Rho][r]*(6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][P][r] - 
           4*r^2*\[CapitalOmega]*\[Omega]1[r]*Derivative[1][P][r] + 
           2*r^2*\[Omega]1[r]^2*Derivative[1][P][r] + 3*E^\[Nu][r]*p2[r]*
            Derivative[1][\[Rho]][r])) + \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         (2*r^2*\[CapitalOmega]^2*\[Delta]p[r]*Derivative[1][P][r] - 
          2*\[Delta]\[Rho][r]*(3*E^\[Nu][r]*\[Eta]2[r] + r^2*\[Omega]1[r]*
             (-2*\[CapitalOmega] + \[Omega]1[r]))*Derivative[1][P][r] + 
          \[Rho][r]*(2*r^2*\[CapitalOmega]^2*KK[r]*Derivative[1][P][r] + 
            3*E^\[Nu][r]*H0[r]*p2[r]*Derivative[1][\[Rho]][r]))) + 
      2*E^\[Nu][r]*(\[Rho][r]*((1 + 2*\[Epsilon]a^2*\[Eta]0[r] + 
            2*\[Epsilon]a^2*\[Eta]2[r])*Derivative[1][P][r] + 
          \[Epsilon]a^2*(p0[r] + p2[r])*Derivative[1][\[Rho]][r]) + 
        \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         (\[Delta]\[Rho][r]*(1 + 2*\[Epsilon]a^2*\[Eta]0[r] + 
            2*\[Epsilon]a^2*\[Eta]2[r])*Derivative[1][P][r] - 
          H0[r]*\[Rho][r]*(Derivative[1][P][r] + \[Epsilon]a^2*
             (p0[r] + p2[r])*Derivative[1][\[Rho]][r])))))/
    Derivative[1][P][r]) - (-4*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]*
     X[\[Theta]]^2 + 8*r^3*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*
     X[\[Theta]]^2 - 4*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]] - 12*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]] + 
    8*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]] - 8*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]] + 24*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]] + 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]] - 
    20*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]] - 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r] + 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     X[\[Theta]]*\[Eta]2[r] - 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*
     X[\[Theta]]*\[Eta]2[r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]^2*
     \[Eta]2[r] + 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*
     \[Eta]2[r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 12*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 
    32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*H0[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 
    48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Eta]2[r] - 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 
    8*r^4*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*\[Omega]1[r] - 
    16*r^3*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*\[Omega]1[r] + 
    24*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 48*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r] - 24*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] + 40*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r] + 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*
     M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] + 
    16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 
    4*r^4*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2 + 
    8*r^3*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]^2 - 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 + 24*r^4*\[Epsilon]a^2*
     \[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2 + 12*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 + 4*r^4*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2 - 20*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 - 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 - 8*r^3*\[Epsilon]a^2*
     \[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2 - 4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r] + 
    8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r] + 
    4*r^3*\[Epsilon]a*\[Epsilon]p*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][h0][r] - 
    8*r^2*\[Epsilon]a*\[Epsilon]p*M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][h0][r] + 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
    6*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r] + 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r] - 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r] + 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2*Derivative[1][H0][r] - 6*r^5*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H0][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H0][r] - 4*E^\[Nu][r]*r^4*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]p*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][H2][r] - 16*E^\[Nu][r]*r^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*m0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
    32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*m0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][H2][r] + 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][H2][r] - 
    32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][H2][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] + 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] - 
    32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] + 
    12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] - 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] + 
    48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r] + 
    16*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r] - 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r] + 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2*Derivative[1][H2][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 8*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H2][r] + 12*E^\[Nu][r]*r^4*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
    44*E^\[Nu][r]*r^3*\[Epsilon]p*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][KK][r] + 40*E^\[Nu][r]*r^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
    20*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*m0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
    40*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*m0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
    20*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
    74*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
    68*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][KK][r] - 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][KK][r] + 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][KK][r] + 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r] - 
    176*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r] + 
    160*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r] - 
    72*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r] + 
    264*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r] - 
    240*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r] + 
    40*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] - 
    148*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] + 
    136*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] - 
    20*r^6*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2*Derivative[1][KK][r] + 74*r^5*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][KK][r] - 68*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][KK][r] - 8*E^\[Nu][r]*r^3*X[\[Theta]]*
     Derivative[1][M][r] + 16*E^\[Nu][r]*r^2*M[r]*X[\[Theta]]*
     Derivative[1][M][r] + 4*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*
     X[\[Theta]]^2*Derivative[1][M][r] - 8*r^4*\[Epsilon]a^2*
     \[CapitalOmega]^2*M[r]*X[\[Theta]]^2*Derivative[1][M][r] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]p*H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][M][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] - 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] - 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*\[Eta]0[r]*
     Derivative[1][M][r] + 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*X[\[Theta]]*
     \[Eta]0[r]*Derivative[1][M][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
     Derivative[1][M][r] - 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
     Derivative[1][M][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1][M][r] + 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*
     X[\[Theta]]*\[Eta]2[r]*Derivative[1][M][r] + 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]^2*\[Eta]2[r]*
     Derivative[1][M][r] - 48*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[1][M][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*H2[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
     Derivative[1][M][r] - 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
     Derivative[1][M][r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r] + 
    48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r] - 
    8*r^5*\[Epsilon]a^2*\[CapitalOmega]*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][M][r] + 16*r^4*\[Epsilon]a^2*\[CapitalOmega]*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][M][r] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r] - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r] - 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r] + 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r] + 
    4*r^5*\[Epsilon]a^2*X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][M][r] - 
    8*r^4*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][M][r] - 4*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][M][r] + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][M][r] + 8*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][M][r] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][M][r] + 4*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][M][r] - 8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][M][r] - 4*r^4*\[Epsilon]a*\[Epsilon]p*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][h0][r]*Derivative[1][M][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*
     M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][h0][r]*Derivative[1][M][r] - 2*r^6*\[Epsilon]a^2*
     \[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][H0][r]*Derivative[1][M][r] + 4*r^5*\[Epsilon]a^2*
     \[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][M][r] + 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][M][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][H0][r]*Derivative[1][M][r] - 2*r^6*\[Epsilon]a^2*
     \[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H0][r]*Derivative[1][M][r] + 4*r^5*\[Epsilon]a^2*
     \[Epsilon]p*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H0][r]*Derivative[1][M][r] - 4*E^\[Nu][r]*r^4*\[Epsilon]p*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
     Derivative[1][M][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][M][r] + 
    6*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][M][r] - 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][M][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] - 16*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] + 32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] + 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] - 48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] - 12*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][M][r] + 24*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][KK][r]*Derivative[1][M][r] + 6*r^6*\[Epsilon]a^2*
     \[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][KK][r]*Derivative[1][M][r] - 12*r^5*\[Epsilon]a^2*
     \[Epsilon]p*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][KK][r]*Derivative[1][M][r] - 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][m0][r] + 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[1][m0][r] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] - 
    32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] - 
    4*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][m0][r] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][m0][r] - 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][m2][r] + 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[1][m2][r] + 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]^2*Derivative[1][m2][r] - 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*Derivative[1][m2][r] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
    32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] + 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] + 
    48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
    4*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][m2][r] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][m2][r] + 
    6*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][m2][r] - 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][m2][r] + 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][v2][r] - 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[1][v2][r] + 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*X[\[Theta]]*Derivative[1][v2][r] - 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*X[\[Theta]]^2*Derivative[1][v2][r] + 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*
     Derivative[1][v2][r] - 120*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*
     X[\[Theta]]^2*Derivative[1][v2][r] - 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*
     \[Epsilon]p*H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][v2][r] - 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
    4*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][r] + 
    16*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][r] - 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][r] + 
    6*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][r] - 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][r] + 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][r] - 
    4*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] + 
    16*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] - 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] + 
    6*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] - 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] + 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1][v2][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*X[\[Theta]]*
     Derivative[1][M][r]*Derivative[1][v2][r] + 12*E^\[Nu][r]*r^4*
     \[Epsilon]a^2*X[\[Theta]]^2*Derivative[1][M][r]*Derivative[1][v2][r] - 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*Derivative[1][M][r]*
     Derivative[1][v2][r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
     M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][v2][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
    6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
     Derivative[1][X][\[Theta]] - 4*E^\[Nu][r]*\[Epsilon]p*h1[r]*M[r]^2*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
    2*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*m0[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 
    4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*m0[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][X][\[Theta]] + 
    12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][X][\[Theta]] - 
    8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][X][\[Theta]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] - 
    16*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
    12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]] - 36*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]] + 24*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]] - 2*E^\[Nu][r]*r^3*\[Epsilon]p*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] + 8*E^\[Nu][r]*r^2*\[Epsilon]p*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] - 8*E^\[Nu][r]*r*\[Epsilon]p*M[r]^2*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     m0[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*m0[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] + 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] + 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] - 32*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][h1][r]*
     Derivative[1][X][\[Theta]] + 12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
    48*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
    48*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
    2*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
     Derivative[1][M][r]*Derivative[1][X][\[Theta]] - 
    4*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
     Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][M][r]*
     Derivative[1][X][\[Theta]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
     Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r]*
     Derivative[1][X][\[Theta]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
     Derivative[1][M][r]*Derivative[1][X][\[Theta]] - 
    12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
    2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][m0][r]*
     Derivative[1][X][\[Theta]] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][m0][r]*
     Derivative[1][X][\[Theta]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*
     Derivative[1][X][\[Theta]] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*
     Derivative[1][X][\[Theta]] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][m2][r]*
     Derivative[1][X][\[Theta]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][m2][r]*Derivative[1][X][\[Theta]] - 
    2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*
     Derivative[1][X][\[Theta]] + 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*
     Derivative[1][X][\[Theta]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*
     Derivative[1][X][\[Theta]] + 15*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][v2][r]*
     Derivative[1][X][\[Theta]] - 60*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][v2][r]*Derivative[1][X][\[Theta]] + 
    60*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][v2][r]*
     Derivative[1][X][\[Theta]] + 3*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][X][\[Theta]]^2 - 6*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][X][\[Theta]]^2 - 3*E^\[Nu][r]*r^3*\[Epsilon]a^2*
     \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]^2 + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
     \[Epsilon]p*KK[r]*M[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]^2 - 6*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]^2 + 12*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]^2 + 3*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][X][\[Theta]]^2 - 
    6*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2*Derivative[1][X][\[Theta]]^2 - 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][r] + 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*X[\[Theta]]*
     Derivative[1][\[Eta]2][r] - 80*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*
     X[\[Theta]]*Derivative[1][\[Eta]2][r] + 36*E^\[Nu][r]*r^4*\[Epsilon]a^2*
     X[\[Theta]]^2*Derivative[1][\[Eta]2][r] - 132*E^\[Nu][r]*r^3*
     \[Epsilon]a^2*M[r]*X[\[Theta]]^2*Derivative[1][\[Eta]2][r] + 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*
     Derivative[1][\[Eta]2][r] + 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*
     H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    88*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    80*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    36*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    132*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
    120*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
    4*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Eta]2][
      r] - 16*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Eta]2][
      r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Eta]2][
      r] - 6*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Eta]2][
      r] + 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Eta]2][
      r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Eta]2][
      r] + 4*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
      r] - 16*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
      r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
      r] - 6*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
      r] + 24*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
      r] - 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
      r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1][\[Eta]2][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*
     X[\[Theta]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    12*E^\[Nu][r]*r^4*\[Epsilon]a^2*X[\[Theta]]^2*Derivative[1][M][r]*
     Derivative[1][\[Eta]2][r] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]*
     X[\[Theta]]^2*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    12*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
    2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Eta]2][r] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Eta]2][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Eta]2][r] - 15*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
    60*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Eta]2][r] - 60*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
    4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][\[Nu]][r] - 8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     h0[r]*M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][\[Nu]][r] - 2*r^6*\[Epsilon]a^2*\[CapitalOmega]^2*
     X[\[Theta]]^2*Derivative[1][\[Nu]][r] + 6*r^5*\[Epsilon]a^2*
     \[CapitalOmega]^2*M[r]*X[\[Theta]]^2*Derivative[1][\[Nu]][r] - 
    4*r^4*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Derivative[1][\[Nu]][r] + 2*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r] + 2*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r] - 6*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r] - 6*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r] - 4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r] + 8*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r] + 4*r^6*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Nu]][r] - 
    12*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][\[Nu]][r] + 8*r^4*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Nu]][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r] + 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r] + 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r] - 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]*Derivative[1][\[Nu]][r] - 2*r^6*\[Epsilon]a^2*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[1][\[Nu]][r] + 6*r^5*\[Epsilon]a^2*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r] - 
    4*r^4*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] + 2*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] + 2*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] - 6*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] - 6*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r] + 2*r^5*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][\[Nu]][r] - 8*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][h0][r]*Derivative[1][\[Nu]][r] + 
    8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][\[Nu]][r] - 2*r^5*\[Epsilon]a*\[Epsilon]p*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][h0][r]*Derivative[1][\[Nu]][r] + 
    8*r^4*\[Epsilon]a*\[Epsilon]p*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
    8*r^3*\[Epsilon]a*\[Epsilon]p*M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] + 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
    4*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Nu]][r] + 16*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
    16*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Nu]][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][H0][r]*
     Derivative[1][\[Nu]][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][H0][r]*
     Derivative[1][\[Nu]][r] + r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r]*
     Derivative[1][\[Nu]][r] + 8*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r]*
     Derivative[1][\[Nu]][r] + r^7*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][H2][r]*
     Derivative[1][\[Nu]][r] - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][H2][r]*
     Derivative[1][\[Nu]][r] + r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Nu]][r] + 8*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Nu]][r] + r^7*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r]*
     Derivative[1][\[Nu]][r] - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r]*
     Derivative[1][\[Nu]][r] - 4*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] + 2*r^6*\[Epsilon]a^2*\[CapitalOmega]^2*
     X[\[Theta]]^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
    4*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    4*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
    8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*S\[CurlyPhi][\[Theta], 
      \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] - 4*r^6*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    8*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] + 4*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    2*r^6*\[Epsilon]a^2*X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] - 4*r^5*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
    2*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] - 2*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][M][r]*
     Derivative[1][\[Nu]][r] + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
    2*r^5*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][\[Nu]][r]^2 - 8*r^4*\[Epsilon]a*\[Epsilon]p*
     \[CapitalOmega]*h0[r]*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*Derivative[1][\[Nu]][r]^2 + 8*r^3*\[Epsilon]a*\[Epsilon]p*
     \[CapitalOmega]*h0[r]*M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*Derivative[1][\[Nu]][r]^2 - r^7*\[Epsilon]a^2*
     \[CapitalOmega]^2*X[\[Theta]]^2*Derivative[1][\[Nu]][r]^2 + 
    4*r^6*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Derivative[1][\[Nu]][r]^2 - 4*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*
     X[\[Theta]]^2*Derivative[1][\[Nu]][r]^2 + r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]^2 + r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]^2 - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]^2 - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]^2 + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]^2 + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]^2 - 2*r^5*\[Epsilon]a*\[Epsilon]p*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]^2 + 8*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]^2 - 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]^2 + 2*r^7*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 - 
    8*r^6*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]^2 + 8*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 - 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 - 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 + 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 + 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]^2 - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]*Derivative[1][\[Nu]][r]^2 - r^7*\[Epsilon]a^2*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[1][\[Nu]][r]^2 + 4*r^6*\[Epsilon]a^2*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r]^2 - 
    4*r^5*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 + r^7*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 + r^7*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]^2 + 12*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][\[Omega]1][r] - 44*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][\[Omega]1][r] + 40*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*
     M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*Derivative[1][\[Omega]1][r] + 60*r^5*\[Epsilon]a^2*
     \[CapitalOmega]*M[r]*X[\[Theta]]^2*Derivative[1][\[Omega]1][r] - 
    56*r^4*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Derivative[1][\[Omega]1][r] + 16*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Omega]1][r] + 16*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Omega]1][r] - 60*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Omega]1][r] - 60*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Omega]1][r] + 56*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Omega]1][r] + 56*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Omega]1][r] + 16*r^6*\[Epsilon]a^2*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1][\[Omega]1][r] - 60*r^5*\[Epsilon]a^2*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
    56*r^4*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] + 60*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] + 60*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 56*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] - 56*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r] + 2*r^5*\[Epsilon]a*\[Epsilon]p*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][\[Omega]1][r] - 8*r^4*\[Epsilon]a*\[Epsilon]p*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][\[Omega]1][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
     Derivative[1][\[Omega]1][r] - 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][H0][r]*Derivative[1][\[Omega]1][r] + 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Omega]1][
      r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H0][r]*
     Derivative[1][\[Omega]1][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][H2][r]*Derivative[1][\[Omega]1][r] - 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Omega]1][
      r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r] - 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r] + 8*r^6*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][H2][r]*
     Derivative[1][\[Omega]1][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
      r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] + 8*r^6*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
     Derivative[1][\[Omega]1][r] - 4*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] + 4*r^6*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
    8*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Omega]1][
      r] - 4*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Omega]1][
      r] - 4*r^6*\[Epsilon]a^2*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] + 8*r^5*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] + 4*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1][\[Omega]1][r] + 6*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
    24*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]*
     S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Omega]1][r] + 24*r^3*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*h1[r]*M[r]^2*S\[Theta][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
    6*r^5*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Omega]1][r] + 24*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
    24*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*S\[Theta][\[Theta], 
      \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
     Derivative[1][\[Omega]1][r] - 2*r^5*\[Epsilon]a*\[Epsilon]p*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] + 8*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] - 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] + 2*r^7*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
    8*r^6*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
    8*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] - 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] + 8*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
    2*r^7*\[Epsilon]a^2*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] + 8*r^6*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
    8*r^5*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
     Derivative[1][\[Omega]1][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
    r^7*\[Epsilon]a^2*X[\[Theta]]^2*Derivative[1][\[Omega]1][r]^2 - 
    4*r^6*\[Epsilon]a^2*M[r]*X[\[Theta]]^2*Derivative[1][\[Omega]1][r]^2 + 
    4*r^5*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*Derivative[1][\[Omega]1][r]^2 - 
    r^7*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
    r^7*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 + 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 + 
    4*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
    4*r^5*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][\[Theta], 
      \[CurlyPhi]]*X[\[Theta]]*Derivative[2][h0][r] + 
    16*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[2][h0][r] - 
    16*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[2][h0][r] + 
    4*r^5*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[2][h0][r] - 
    16*r^4*\[Epsilon]a*\[Epsilon]p*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[2][h0][r] + 
    16*r^3*\[Epsilon]a*\[Epsilon]p*M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[2][h0][r] + 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
    8*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
    4*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][H0][r] + 
    16*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][H0][r] - 
    16*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][H0][r] + 
    2*r^7*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2*Derivative[2][H0][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][H0][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][H0][r] + 4*E^\[Nu][r]*r^5*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
    16*E^\[Nu][r]*r^4*\[Epsilon]p*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][KK][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
    8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*m0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
    16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*m0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
    6*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
    24*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
    24*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[2][KK][r] - 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[2][KK][r] + 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[2][KK][r] + 
    16*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][KK][r] - 
    64*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][KK][r] + 
    64*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][KK][r] - 
    24*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][KK][r] + 
    96*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][KK][r] - 
    96*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][KK][r] + 
    12*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][KK][r] - 
    48*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][KK][r] + 
    48*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][KK][r] - 
    6*r^7*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]^2*Derivative[2][KK][r] + 24*r^6*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][KK][r] - 24*r^5*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][KK][r] + 8*E^\[Nu][r]*r^5*\[Epsilon]a^2*X[\[Theta]]*
     Derivative[2][v2][r] - 32*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*X[\[Theta]]*
     Derivative[2][v2][r] + 32*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*
     X[\[Theta]]*Derivative[2][v2][r] - 12*E^\[Nu][r]*r^5*\[Epsilon]a^2*
     X[\[Theta]]^2*Derivative[2][v2][r] + 48*E^\[Nu][r]*r^4*\[Epsilon]a^2*
     M[r]*X[\[Theta]]^2*Derivative[2][v2][r] - 48*E^\[Nu][r]*r^3*
     \[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*Derivative[2][v2][r] - 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*X[\[Theta]]*Derivative[2][\[Eta]2][r] + 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*M[r]*X[\[Theta]]*
     Derivative[2][\[Eta]2][r] - 32*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*
     X[\[Theta]]*Derivative[2][\[Eta]2][r] + 12*E^\[Nu][r]*r^5*\[Epsilon]a^2*
     X[\[Theta]]^2*Derivative[2][\[Eta]2][r] - 48*E^\[Nu][r]*r^4*
     \[Epsilon]a^2*M[r]*X[\[Theta]]^2*Derivative[2][\[Eta]2][r] + 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*
     Derivative[2][\[Eta]2][r] + 8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*
     H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    8*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    32*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    32*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    12*E^\[Nu][r]*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    48*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
    48*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
    4*r^5*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[2][\[Nu]][r] - 16*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     h0[r]*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[2][\[Nu]][r] + 16*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
     h0[r]*M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[2][\[Nu]][r] - 2*r^7*\[Epsilon]a^2*\[CapitalOmega]^2*
     X[\[Theta]]^2*Derivative[2][\[Nu]][r] + 8*r^6*\[Epsilon]a^2*
     \[CapitalOmega]^2*M[r]*X[\[Theta]]^2*Derivative[2][\[Nu]][r] - 
    8*r^5*\[Epsilon]a^2*\[CapitalOmega]^2*M[r]^2*X[\[Theta]]^2*
     Derivative[2][\[Nu]][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Nu]][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Nu]][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Nu]][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Nu]][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*H2[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Nu]][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Nu]][r] - 4*r^5*\[Epsilon]a*\[Epsilon]p*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[2][\[Nu]][r] + 16*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[2][\[Nu]][r] - 16*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]^2*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[2][\[Nu]][r] + 4*r^7*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 
    16*r^6*\[Epsilon]a^2*\[CapitalOmega]*M[r]*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[2][\[Nu]][r] + 16*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 
    4*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 
    4*r^7*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][\[Nu]][r] + 
    16*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][\[Nu]][r] + 
    16*r^6*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*
     Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 
    16*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Nu]][r] - 16*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     \[Omega]1[r]*Derivative[2][\[Nu]][r] - 2*r^7*\[Epsilon]a^2*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[2][\[Nu]][r] + 8*r^6*\[Epsilon]a^2*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[2][\[Nu]][r] - 
    8*r^5*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] + 2*r^7*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] - 8*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] + 8*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]^2*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
     Derivative[2][\[Nu]][r] + 4*r^5*\[Epsilon]a*\[Epsilon]p*h0[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[2][\[Omega]1][r] - 16*r^4*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
     S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[2][\[Omega]1][r] + 16*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
     M[r]^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
     Derivative[2][\[Omega]1][r] - 4*r^7*\[Epsilon]a^2*\[CapitalOmega]*
     X[\[Theta]]^2*Derivative[2][\[Omega]1][r] + 16*r^6*\[Epsilon]a^2*
     \[CapitalOmega]*M[r]*X[\[Theta]]^2*Derivative[2][\[Omega]1][r] - 
    16*r^5*\[Epsilon]a^2*\[CapitalOmega]*M[r]^2*X[\[Theta]]^2*
     Derivative[2][\[Omega]1][r] + 4*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Omega]1][r] + 4*r^7*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Omega]1][r] + 16*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*H2[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Omega]1][r] + 16*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*KK[r]*M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
     Derivative[2][\[Omega]1][r] + 4*r^7*\[Epsilon]a^2*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2][\[Omega]1][r] - 16*r^6*\[Epsilon]a^2*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[2][\[Omega]1][r] + 
    16*r^5*\[Epsilon]a^2*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] - 4*r^7*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] - 4*r^7*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] + 16*r^6*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] + 16*r^6*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] - 16*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
     M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] - 16*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
     M[r]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
     Derivative[2][\[Omega]1][r] - 2*r^3*\[Epsilon]a*\[Epsilon]p*
     \[CapitalOmega]*h0[r]*Derivative[1][X][\[Theta]]*
     Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*
     Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 2*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 4*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    12*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*M[r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 8*E^\[Nu][r]*\[Epsilon]p*h1[r]*M[r]^2*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*m0[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*m0[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*X[\[Theta]]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    24*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*M[r]*X[\[Theta]]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    16*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*M[r]^2*
     X[\[Theta]]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Eta]0[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*\[Eta]0[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*\[Eta]0[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Eta]2[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    48*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*\[Eta]2[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    32*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*\[Eta]2[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    72*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    48*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     \[Eta]2[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    48*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    32*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]^2*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    24*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    16*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^3*\[Epsilon]p*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    16*E^\[Nu][r]*r^2*\[Epsilon]p*M[r]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r*\[Epsilon]p*M[r]^2*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*m0[r]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*m0[r]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]*
     Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 32*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*
     X[\[Theta]]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] + 32*r^3*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*M[r]^2*X[\[Theta]]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*\[Eta]0[r]*
     Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     \[Eta]0[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 32*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     \[Eta]0[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 64*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     \[Eta]2[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 64*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     \[Eta]2[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]*\[Eta]2[r]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    96*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 16*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    64*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 64*r^3*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*M[r]^2*X[\[Theta]]*\[Omega]1[r]*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 32*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
     \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] + 32*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]*\[Omega]1[r]^2*Derivative[1][h1][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*Derivative[1][M][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*M[r]*Derivative[1][M][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*X[\[Theta]]*
     Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
     M[r]*X[\[Theta]]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] + 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*\[Eta]0[r]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*\[Eta]0[r]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] + 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*\[Eta]2[r]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 32*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*\[Eta]2[r]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*X[\[Theta]]*\[Eta]2[r]*Derivative[1][M][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    48*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*
     X[\[Theta]]*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    32*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*\[Omega]1[r]^2*Derivative[1][M][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    16*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     Derivative[1][m0][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     Derivative[1][m0][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     Derivative[1][m2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     Derivative[1][m2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*Derivative[1][m2][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]*Derivative[1][m2][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][v2][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     Derivative[1][v2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     Derivative[1][v2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*Derivative[1][v2][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] - 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]*Derivative[1][v2][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     Derivative[1][v2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][
      \[Theta], \[CurlyPhi]] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]*Derivative[1][\[Eta]2][r]*
     Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*M[r]*
     X[\[Theta]]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*M[r]^2*X[\[Theta]]*
     Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    4*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    8*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]^2*X[\[Theta]]*\[Omega]1[r]*
     Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    4*r^5*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]*
     Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    16*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]*
     Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    16*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]^2*X[\[Theta]]*
     Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a*\[Epsilon]p*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    16*r^4*\[Epsilon]a*\[Epsilon]p*M[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    16*r^3*\[Epsilon]a*\[Epsilon]p*M[r]^2*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    4*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*X[\[Theta]]*
     Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*M[r]*X[\[Theta]]*
     Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    4*r^4*\[Epsilon]a*\[Epsilon]p*H1[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    8*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    2*r^5*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*X[\[Theta]]*
     Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    8*r^4*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*M[r]*X[\[Theta]]*
     Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*M[r]^2*X[\[Theta]]*
     Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    2*r^5*\[Epsilon]a*\[Epsilon]p*H1[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    8*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]^2*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    2*r^5*\[Epsilon]a*\[Epsilon]p*H1[r]*X[\[Theta]]*
     Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
    8*r^4*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]*X[\[Theta]]*
     Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]^2*X[\[Theta]]*
     Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
    2*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Derivative[0, 2][Y][\[Theta], 
      \[CurlyPhi]] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*M[r]*Derivative[0, 2][Y][\[Theta], 
      \[CurlyPhi]] - 4*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*M[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*m0[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*X[\[Theta]]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*M[r]*X[\[Theta]]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*\[Eta]0[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]0[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*\[Eta]0[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*\[Eta]0[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*\[Eta]2[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]2[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*\[Eta]2[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*\[Eta]2[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    18*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    36*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*X[\[Theta]]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    12*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*m0[r]*X[\[Theta]]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*m0[r]*X[\[Theta]]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*M[r]*
     X[\[Theta]]^2*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*M[r]^2*
     X[\[Theta]]^2*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]0[r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*
     \[Eta]0[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     \[Eta]0[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    48*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    32*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    72*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    48*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^3*\[Epsilon]p*X[\[Theta]]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*E^\[Nu][r]*r^2*\[Epsilon]p*M[r]*X[\[Theta]]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r*\[Epsilon]p*M[r]^2*X[\[Theta]]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*m0[r]*X[\[Theta]]*
     Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*m0[r]*
     X[\[Theta]]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
     X[\[Theta]]^2*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*
     X[\[Theta]]^2*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
     M[r]^2*X[\[Theta]]^2*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
     X[\[Theta]]*\[Eta]0[r]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] + 32*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     M[r]*X[\[Theta]]*\[Eta]0[r]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    32*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]*\[Eta]0[r]*
     Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 64*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]*\[Eta]2[r]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 64*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     M[r]^2*X[\[Theta]]*\[Eta]2[r]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 96*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*M[r]*
     X[\[Theta]]^2*\[Eta]2[r]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    96*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*X[\[Theta]]^2*\[Eta]2[r]*
     Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    32*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 32*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*r^4*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] + 16*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][h1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*Derivative[1][M][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*X[\[Theta]]^2*
     Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*M[r]*
     X[\[Theta]]^2*Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*\[Eta]0[r]*Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]*\[Eta]0[r]*Derivative[1][M][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    32*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]^2*\[Eta]2[r]*Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] + 48*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]^2*\[Eta]2[r]*Derivative[1][M][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*
     M[r]*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][M][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*
     Derivative[1][m0][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     X[\[Theta]]*Derivative[1][m0][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*Derivative[1][m2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     X[\[Theta]]*Derivative[1][m2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]^2*Derivative[1][m2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     X[\[Theta]]^2*Derivative[1][m2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     X[\[Theta]]*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     X[\[Theta]]*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]^2*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     X[\[Theta]]^2*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     X[\[Theta]]^2*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]*Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]*Derivative[1][\[Eta]2][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]*
     Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]^2*Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] + 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
     h1[r]*M[r]*X[\[Theta]]^2*Derivative[1][\[Eta]2][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]^2*
     Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 2*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
     X[\[Theta]]^2*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]^2*h1[r]*M[r]*X[\[Theta]]^2*Derivative[1][\[Nu]][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*M[r]^2*
     X[\[Theta]]^2*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 4*r^5*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*h1[r]*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 16*r^3*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*h1[r]*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 2*r^5*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]^2*
     \[Omega]1[r]^2*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*
     X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*
     X[\[Theta]]^2*Derivative[1][\[Omega]1][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 16*r^4*\[Epsilon]a^2*\[Epsilon]p*
     \[CapitalOmega]*h1[r]*M[r]*X[\[Theta]]^2*Derivative[1][\[Omega]1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*M[r]^2*
     X[\[Theta]]^2*Derivative[1][\[Omega]1][r]*Derivative[1, 0][S\[Theta]][
      \[Theta], \[CurlyPhi]] - 4*r^5*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]*X[\[Theta]]^2*\[Omega]1[r]*
     Derivative[1][\[Omega]1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
      \[CurlyPhi]] - 16*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*M[r]^2*
     X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*
     Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    2*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] - 2*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*\[Omega]1[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
      \[CurlyPhi]] + E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*Derivative[1][X][\[Theta]]*
     Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    2*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*M[r]*Derivative[1][X][\[Theta]]*
     Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    2*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*M[r]*Derivative[1][X][\[Theta]]*
     Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*m0[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    6*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    12*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*\[Eta]0[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]0[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*\[Eta]0[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*\[Eta]0[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    21*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
      \[CurlyPhi]] + 42*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*
     X[\[Theta]]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
     Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    12*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
     \[Omega]1[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
      \[CurlyPhi]] - 24*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*
     M[r]*X[\[Theta]]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
     Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
    6*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    12*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*
     Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*X[\[Theta]]*
     Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*X[\[Theta]]*
     Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
    8*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
    4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*X[\[Theta]]*
     Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*X[\[Theta]]*
     Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
    8*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
     Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
    2*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*X[\[Theta]]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    2*E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*X[\[Theta]]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*m0[r]*X[\[Theta]]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    2*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H0[r]*X[\[Theta]]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    2*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*X[\[Theta]]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H0[r]*M[r]*
     X[\[Theta]]^2*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*H2[r]*M[r]*
     X[\[Theta]]^2*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*M[r]*
     X[\[Theta]]^2*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*\[Eta]0[r]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Eta]0[r]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     \[Eta]0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     \[Eta]0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Eta]2[r]*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    16*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]*
     \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    18*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    36*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*
     \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H0[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    8*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H0[r]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    16*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]^2*
     \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    2*r^5*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    2*r^5*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    4*r^4*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
    8*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
     Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - E^\[Nu][r]*\[Epsilon]a^2*
     m2[r]*(2*\[Epsilon]p*(-(h1[r]*(r - 2*M[r])*
          (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
           2*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])) + 
        r*(-2*(r - 2*M[r])*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
          4*(r - 2*M[r])*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + r*H2[r]*(2*Derivative[0, 2][Y][\[Theta], 
              \[CurlyPhi]] + Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
              \[Theta], \[CurlyPhi]]))) + X[\[Theta]]*
       (24*r^2 - 24*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]] - 
        24*r^2*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]] - 
        16*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
        32*r^2*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r] + 20*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] - 40*r^2*\[Epsilon]p*M[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
        15*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] - 30*\[Epsilon]p*h1[r]*M[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
        6*r^2*\[Epsilon]p*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
        12*r*\[Epsilon]p*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
        8*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
        16*r^3*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[2][KK][r] + 6*r*\[Epsilon]p*h1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        12*\[Epsilon]p*h1[r]*M[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 12*r^2*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        24*r*\[Epsilon]p*M[r]*Derivative[1][h1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        4*r*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] + 8*\[Epsilon]p*h1[r]*M[r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] - 8*r^2*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        16*r*\[Epsilon]p*M[r]*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        r^2*\[Epsilon]p*H2[r]*(24*Y[\[Theta], \[CurlyPhi]] + 
          6*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          9*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] - 4*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]])) - 
      6*X[\[Theta]]^2*(6*r^2 - 6*r^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]] - 6*r^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
        8*r^2*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r] + 5*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] - 10*r^2*\[Epsilon]p*M[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
        2*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
        4*r^3*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[2][KK][r] - r*\[Epsilon]p*h1[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        2*\[Epsilon]p*h1[r]*M[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 2*r^2*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*r*\[Epsilon]p*M[r]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] + r^2*\[Epsilon]p*H2[r]*
         (-6*Y[\[Theta], \[CurlyPhi]] + Derivative[2, 0][Y][\[Theta], 
           \[CurlyPhi]]))) + E^\[Nu][r]*\[Epsilon]a^2*(r - 2*M[r])*v2[r]*
     (-2*\[Epsilon]p*(2*h1[r]*(M[r] + r*(-1 + Derivative[1][M][r]))*
         (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
          2*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
        r*(-2*(r - 2*M[r])*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
          4*(r - 2*M[r])*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + r*(H2[r] + 2*KK[r])*
           (2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
            Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]]))) + X[\[Theta]]*(-16*r^2 + 
        16*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]] - 
        24*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
        40*r^2*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] + 8*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][M][r] - 6*r*\[Epsilon]p*h1[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
        6*\[Epsilon]p*h1[r]*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] - 6*r^2*\[Epsilon]p*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
        12*r*\[Epsilon]p*M[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
        6*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][M][r]*Derivative[1][X][\[Theta]] - 
        8*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
        16*r^3*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[2][KK][r] - 12*r*\[Epsilon]p*h1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        12*\[Epsilon]p*h1[r]*M[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] - 12*r^2*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        24*r*\[Epsilon]p*M[r]*Derivative[1][h1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        12*r*\[Epsilon]p*h1[r]*Derivative[1][M][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        6*r^2*\[Epsilon]p*H2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
        8*r*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 8*\[Epsilon]p*h1[r]*M[r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] + 8*r^2*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        16*r*\[Epsilon]p*M[r]*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        8*r*\[Epsilon]p*h1[r]*Derivative[1][M][r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] + 3*r^2*\[Epsilon]p*H2[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
          \[CurlyPhi]] + 2*r^2*\[Epsilon]p*KK[r]*
         (16*Y[\[Theta], \[CurlyPhi]] + 6*Derivative[0, 2][Y][\[Theta], 
            \[CurlyPhi]] + 9*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
            \[Theta], \[CurlyPhi]] - 4*Derivative[2, 0][Y][\[Theta], 
            \[CurlyPhi]]) - 4*r^2*\[Epsilon]p*H2[r]*Derivative[2, 0][Y][
          \[Theta], \[CurlyPhi]]) + 6*X[\[Theta]]^2*
       (4*r^2 - 4*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]] + 
        6*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
        10*r^2*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] - 2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][M][r] + 2*r^4*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
        4*r^3*\[Epsilon]p*M[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[2][KK][r] - 2*r*\[Epsilon]p*h1[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        2*\[Epsilon]p*h1[r]*M[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 2*r^2*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*r*\[Epsilon]p*M[r]*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] + 2*r*\[Epsilon]p*h1[r]*Derivative[1][M][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        r^2*\[Epsilon]p*H2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
        2*r^2*\[Epsilon]p*KK[r]*(-4*Y[\[Theta], \[CurlyPhi]] + 
          Derivative[2, 0][Y][\[Theta], \[CurlyPhi]]))))/
   (4*r^4*(r - 2*M[r])*X[\[Theta]]), 
 -2*\[Kappa]*(-(\[Epsilon]p*H1[r]*Y[\[Theta], \[CurlyPhi]]*\[Rho][r]) - 
    \[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h1[r]*S\[CurlyPhi][\[Theta], 
      \[CurlyPhi]]*(P[r] + \[Rho][r]) - 
    (\[Epsilon]a^2*\[Epsilon]p*H1[r]*Y[\[Theta], \[CurlyPhi]]*
      (P[r] + \[Rho][r])*(2*E^\[Nu][r]*(p0[r] + p2[r])*Derivative[1][\[Rho]][
         r] + X[\[Theta]]*(2*r^2*\[CapitalOmega]*\[Omega]1[r]*
          Derivative[1][P][r] - 3*E^\[Nu][r]*p2[r]*Derivative[1][\[Rho]][
           r])))/(2*E^\[Nu][r]*Derivative[1][P][r])) + 
  (\[Epsilon]p*
    (-(\[Epsilon]a*(r^2*X[\[Theta]]*(2*r*(\[CapitalOmega] - \[Omega]1[r])*
           Derivative[1][H0][r] + H0[r]*(-2*\[CapitalOmega] + 
            r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + \[Omega]1[r]*
             (2 - r*Derivative[1][\[Nu]][r]) + r*Derivative[1][\[Omega]1][
              r]) + H2[r]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
             Derivative[1][\[Nu]][r] + \[Omega]1[r]*
             (2 - r*Derivative[1][\[Nu]][r]) + r*Derivative[1][\[Omega]1][
              r]))*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
        h1[r]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
           (r*(-4*\[CapitalOmega] + 2*r*\[CapitalOmega]*Derivative[1][\[Nu]][
                r] + r^2*\[CapitalOmega]*Derivative[1][\[Nu]][r]^2 + 
              8*r*Derivative[1][\[Omega]1][r] - r^2*Derivative[1][\[Nu]][
                r]*Derivative[1][\[Omega]1][r] - 2*Derivative[1][M][r]*(
                -2*\[CapitalOmega] + r*\[CapitalOmega]*Derivative[1][\[Nu]][
                  r] + r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[CapitalOmega]*
               Derivative[2][\[Nu]][r] + \[Omega]1[r]*(4 - 
                2*r*Derivative[1][\[Nu]][r] - r^2*Derivative[1][\[Nu]][r]^2 + 
                2*Derivative[1][M][r]*(-2 + r*Derivative[1][\[Nu]][r]) - 
                2*r^2*Derivative[2][\[Nu]][r]) + 2*r^2*Derivative[2][
                 \[Omega]1][r]) - 2*M[r]*(-2*\[CapitalOmega] + 
              r^2*\[CapitalOmega]*Derivative[1][\[Nu]][r]^2 + 
              7*r*Derivative[1][\[Omega]1][r] + r*Derivative[1][\[Nu]][r]*(
                \[CapitalOmega] - r*Derivative[1][\[Omega]1][r]) + 
              2*r^2*\[CapitalOmega]*Derivative[2][\[Nu]][r] - 
              \[Omega]1[r]*(-2 + r*Derivative[1][\[Nu]][r] + 
                r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][
                  r]) + 2*r^2*Derivative[2][\[Omega]1][r])) - 
          2*r*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][X][\[Theta]]*
           (Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])))) + 
     r*((Derivative[1][h0][r] - h0[r]*Derivative[1][\[Nu]][r])*
        (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
         2*(Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           X[\[Theta]]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]])) - 
       H1[r]*(2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
         Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
           \[CurlyPhi]] + 2*X[\[Theta]]*(4*Y[\[Theta], \[CurlyPhi]]*
            Derivative[1][M][r] + Derivative[2, 0][Y][\[Theta], 
            \[CurlyPhi]]))) + (r*\[Epsilon]a^2*
       (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
         (3*E^\[Nu][r]*m2[r]*X[\[Theta]]*(Derivative[1][h0][r] - 
            h0[r]*Derivative[1][\[Nu]][r]) + E^\[Nu][r]*(r - 2*M[r])*v2[r]*
           (-2 + 3*X[\[Theta]])*(Derivative[1][h0][r] - 
            h0[r]*Derivative[1][\[Nu]][r]) - (r - 2*M[r])*
           (2*E^\[Nu][r]*(-1 + 3*X[\[Theta]])*\[Eta]2[r]*
             (Derivative[1][h0][r] - h0[r]*Derivative[1][\[Nu]][r]) + 
            h0[r]*(2*E^\[Nu][r]*Derivative[1][\[Eta]0][r] - E^\[Nu][r]*(-2 + 
                9*X[\[Theta]])*Derivative[1][\[Eta]2][r] + 3*r^2*X[\[Theta]]*(
                \[CapitalOmega] - \[Omega]1[r])*Derivative[1][\[Omega]1][
                r]))) - 2*(r - 2*M[r])*(2*E^\[Nu][r]*
           (h0[r]*(Derivative[1][\[Eta]0][r] + Derivative[1][\[Eta]2][r]) + 
            \[Eta]2[r]*(-Derivative[1][h0][r] + h0[r]*Derivative[1][\[Nu]][
                r]))*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          X[\[Theta]]^2*(3*E^\[Nu][r]*\[Eta]2[r]*(Derivative[1][h0][r] - 
              h0[r]*Derivative[1][\[Nu]][r]) - 
            h0[r]*(3*E^\[Nu][r]*Derivative[1][\[Eta]2][r] + 
              r^2*(-\[CapitalOmega] + \[Omega]1[r])*Derivative[1][\[Omega]1][
                r]))*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          E^\[Nu][r]*v2[r]*(-2 + 3*X[\[Theta]])*(Derivative[1][h0][r] - 
            h0[r]*Derivative[1][\[Nu]][r])*(Derivative[0, 1][S\[CurlyPhi]][
             \[Theta], \[CurlyPhi]] + X[\[Theta]]*Derivative[1, 0][S\[Theta]][
              \[Theta], \[CurlyPhi]]) + X[\[Theta]]*
           (Derivative[1][h0][r]*((3*E^\[Nu][r]*\[Eta]2[r] + 
                r^2*(\[CapitalOmega] - \[Omega]1[r])^2)*Derivative[0, 1][
                 S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 2*E^\[Nu][r]*\[Eta]2[
                r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]]) - 
            h0[r]*(-(r^2*\[CapitalOmega]*Derivative[1][\[Omega]1][r]*
                Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
              r^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][
                 S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + E^\[Nu][r]*
               Derivative[1][\[Eta]2][r]*(3*Derivative[0, 1][S\[CurlyPhi]][
                  \[Theta], \[CurlyPhi]] - 2*Derivative[1, 0][S\[Theta]][
                  \[Theta], \[CurlyPhi]]) - 2*E^\[Nu][r]*Derivative[1][
                 \[Eta]0][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
                \[CurlyPhi]] + Derivative[1][\[Nu]][r]*(
                (3*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega] - \[Omega]1[
                      r])^2)*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
                  \[CurlyPhi]] - 2*E^\[Nu][r]*\[Eta]2[r]*Derivative[1, 0][
                   S\[Theta]][\[Theta], \[CurlyPhi]])))) + 
        H1[r]*(3*E^\[Nu][r]*m2[r]*X[\[Theta]]*(4*(-2 + 3*X[\[Theta]])*
             Y[\[Theta], \[CurlyPhi]] - Derivative[1][X][\[Theta]]*
             Derivative[1, 0][Y][\[Theta], \[CurlyPhi]]) + 
          (r - 2*M[r])*(-2*E^\[Nu][r]*\[Eta]2[r]*(2*Derivative[0, 2][Y][
                \[Theta], \[CurlyPhi]] + Derivative[1][X][\[Theta]]*
               Derivative[1, 0][Y][\[Theta], \[CurlyPhi]]) + 
            E^\[Nu][r]*v2[r]*(-2 + 3*X[\[Theta]])*(-2*Derivative[0, 2][Y][
                \[Theta], \[CurlyPhi]] - Derivative[1][X][\[Theta]]*
               Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + X[\[Theta]]*(
                8*Y[\[Theta], \[CurlyPhi]] - 2*Derivative[2, 0][Y][\[Theta], 
                  \[CurlyPhi]])) - 2*X[\[Theta]]*(4*E^\[Nu][r]*Y[\[Theta], 
                \[CurlyPhi]]*(\[Eta]2[r] + Derivative[1][m0][r] + 
                Derivative[1][m2][r] - 3*r*Derivative[1][v2][r] + 
                5*M[r]*Derivative[1][v2][r] + r*Derivative[1][M][r]*
                 Derivative[1][v2][r] + 3*r*Derivative[1][\[Eta]2][r] - 
                5*M[r]*Derivative[1][\[Eta]2][r] - r*Derivative[1][M][r]*
                 Derivative[1][\[Eta]2][r] - r^2*Derivative[2][v2][r] + 
                2*r*M[r]*Derivative[2][v2][r] + r^2*Derivative[2][\[Eta]2][
                  r] - 2*r*M[r]*Derivative[2][\[Eta]2][r]) - 
              (3*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega] - \[Omega]1[r])^
                  2)*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
              2*E^\[Nu][r]*\[Eta]2[r]*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]]) + X[\[Theta]]^2*(Y[\[Theta], \[CurlyPhi]]*(
                12*E^\[Nu][r]*\[Eta]2[r] + 12*E^\[Nu][r]*Derivative[1][m2][
                  r] - 36*E^\[Nu][r]*r*Derivative[1][v2][r] + 60*E^\[Nu][r]*
                 M[r]*Derivative[1][v2][r] + 12*E^\[Nu][r]*r*Derivative[1][M][
                  r]*Derivative[1][v2][r] + 36*E^\[Nu][r]*r*Derivative[1][
                   \[Eta]2][r] - 60*E^\[Nu][r]*M[r]*Derivative[1][\[Eta]2][
                  r] - 12*E^\[Nu][r]*r*Derivative[1][M][r]*Derivative[1][
                   \[Eta]2][r] - 8*r^3*\[CapitalOmega]*Derivative[1][
                   \[Omega]1][r] + 14*r^2*\[CapitalOmega]*M[r]*
                 Derivative[1][\[Omega]1][r] + 8*r^3*\[Omega]1[r]*
                 Derivative[1][\[Omega]1][r] - 14*r^2*M[r]*\[Omega]1[r]*
                 Derivative[1][\[Omega]1][r] + 2*r^3*\[CapitalOmega]*
                 Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
                2*r^3*\[Omega]1[r]*Derivative[1][M][r]*Derivative[1][
                   \[Omega]1][r] + r^4*\[CapitalOmega]*Derivative[1][\[Nu]][
                  r]*Derivative[1][\[Omega]1][r] - 2*r^3*\[CapitalOmega]*M[r]*
                 Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
                r^4*\[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[1][
                   \[Omega]1][r] + 2*r^3*M[r]*\[Omega]1[r]*Derivative[1][
                   \[Nu]][r]*Derivative[1][\[Omega]1][r] + 
                r^4*Derivative[1][\[Omega]1][r]^2 - 2*r^3*M[r]*
                 Derivative[1][\[Omega]1][r]^2 - 12*E^\[Nu][r]*r^2*
                 Derivative[2][v2][r] + 24*E^\[Nu][r]*r*M[r]*
                 Derivative[2][v2][r] + 12*E^\[Nu][r]*r^2*Derivative[2][
                   \[Eta]2][r] - 24*E^\[Nu][r]*r*M[r]*Derivative[2][\[Eta]2][
                  r] - 2*r^4*\[CapitalOmega]*Derivative[2][\[Omega]1][r] + 
                4*r^3*\[CapitalOmega]*M[r]*Derivative[2][\[Omega]1][r] + 
                2*r^4*\[Omega]1[r]*Derivative[2][\[Omega]1][r] - 
                4*r^3*M[r]*\[Omega]1[r]*Derivative[2][\[Omega]1][r]) + 
              6*E^\[Nu][r]*\[Eta]2[r]*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]])))))/(E^\[Nu][r]*(r - 2*M[r]))))/
   (4*r^3*X[\[Theta]]), 
 -(\[Epsilon]p*\[Kappa]*h0[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
    (-2*\[Rho][r] - (\[Epsilon]a^2*(P[r] + \[Rho][r])*
       (2*E^\[Nu][r]*(p0[r] + p2[r])*Derivative[1][\[Rho]][r] + 
        X[\[Theta]]*(2*r^2*\[CapitalOmega]*\[Omega]1[r]*Derivative[1][P][r] - 
          3*E^\[Nu][r]*p2[r]*Derivative[1][\[Rho]][r])))/
      (E^\[Nu][r]*Derivative[1][P][r]))) + 
  (\[Epsilon]p*(h0[r]*(E^\[Nu][r]*\[Epsilon]a^2*m2[r]*S\[Theta][\[Theta], 
         \[CurlyPhi]]*X[\[Theta]]*(-2 + 3*X[\[Theta]])*
        (-((r - 2*M[r])*Derivative[1][\[Nu]][r]) + r*(r - 2*M[r])*
          Derivative[1][\[Nu]][r]^2 + 
         2*(6 + r*(r - 2*M[r])*Derivative[2][\[Nu]][r])) - 
       (r - 2*M[r])*(S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
          (-8*E^\[Nu][r]*\[Epsilon]a^2*v2[r]*(-2 + 3*X[\[Theta]]) + 
           8*E^\[Nu][r]*\[Epsilon]a^2*(-2 + 3*X[\[Theta]])*\[Eta]2[r] + 
           8*E^\[Nu][r]*Derivative[1][M][r] + 8*E^\[Nu][r]*\[Epsilon]a^2*
            Derivative[1][m0][r] + 8*E^\[Nu][r]*\[Epsilon]a^2*
            Derivative[1][m2][r] - 12*E^\[Nu][r]*\[Epsilon]a^2*X[\[Theta]]*
            Derivative[1][m2][r] - 24*E^\[Nu][r]*r*\[Epsilon]a^2*
            Derivative[1][v2][r] + 40*E^\[Nu][r]*\[Epsilon]a^2*M[r]*
            Derivative[1][v2][r] + 36*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*
            Derivative[1][v2][r] - 60*E^\[Nu][r]*\[Epsilon]a^2*M[r]*
            X[\[Theta]]*Derivative[1][v2][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*
            Derivative[1][M][r]*Derivative[1][v2][r] - 12*E^\[Nu][r]*r*
            \[Epsilon]a^2*X[\[Theta]]*Derivative[1][M][r]*Derivative[1][v2][
             r] - 4*E^\[Nu][r]*\[Epsilon]a^2*M[r]*Derivative[1][\[Eta]0][r] + 
           4*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][M][r]*
            Derivative[1][\[Eta]0][r] + 24*E^\[Nu][r]*r*\[Epsilon]a^2*
            Derivative[1][\[Eta]2][r] - 44*E^\[Nu][r]*\[Epsilon]a^2*M[r]*
            Derivative[1][\[Eta]2][r] - 36*E^\[Nu][r]*r*\[Epsilon]a^2*
            X[\[Theta]]*Derivative[1][\[Eta]2][r] + 66*E^\[Nu][r]*
            \[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[1][\[Eta]2][r] - 
           4*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][M][r]*
            Derivative[1][\[Eta]2][r] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*
            X[\[Theta]]*Derivative[1][M][r]*Derivative[1][\[Eta]2][r] - 
           2*E^\[Nu][r]*M[r]*Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*
            \[Epsilon]a^2*m0[r]*Derivative[1][\[Nu]][r] + 
           2*E^\[Nu][r]*r*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
           2*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][m0][r]*
            Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r*\[Epsilon]a^2*
            Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
           3*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][m2][r]*
            Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
            Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] + 
           8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*Derivative[1][\[Eta]0][r]*
            Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
            Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
           8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*Derivative[1][\[Eta]2][r]*
            Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
            X[\[Theta]]*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
           12*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*
            Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
           E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r]^2 + 2*E^\[Nu][r]*r*M[r]*
            Derivative[1][\[Nu]][r]^2 + 2*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*
            Derivative[1][\[Nu]][r]^2 + 4*r^3*\[Epsilon]a^2*\[CapitalOmega]*
            X[\[Theta]]*Derivative[1][\[Omega]1][r] - 8*r^2*\[Epsilon]a^2*
            \[CapitalOmega]*M[r]*X[\[Theta]]*Derivative[1][\[Omega]1][r] - 
           4*r^3*\[Epsilon]a^2*X[\[Theta]]*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + 8*r^2*\[Epsilon]a^2*M[r]*
            X[\[Theta]]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           r^4*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Omega]1][r]^2 - 
           2*r^3*\[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[1][\[Omega]1][r]^
             2 - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][v2][r] + 
           16*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*Derivative[2][v2][r] + 
           12*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[2][v2][r] - 
           24*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[2][v2][
             r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
           8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*Derivative[2][\[Eta]0][r] + 
           4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][\[Eta]2][r] - 
           8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*Derivative[2][\[Eta]2][r] - 
           6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[2][\[Eta]2][
             r] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*
            Derivative[2][\[Eta]2][r] - 2*E^\[Nu][r]*r^2*Derivative[2][\[Nu]][
             r] + 4*E^\[Nu][r]*r*M[r]*Derivative[2][\[Nu]][r] + 
           4*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*Derivative[2][\[Nu]][r]) - 
         2*(E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r]*(3*Derivative[1][X][\[Theta]]*
              Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
             (-2 + 3*X[\[Theta]])*(Derivative[0, 2][S\[Theta]][\[Theta], 
                \[CurlyPhi]] - Derivative[1, 1][S\[CurlyPhi]][\[Theta], 
                \[CurlyPhi]])) - (E^\[Nu][r] + E^\[Nu][r]*\[Epsilon]a^2*v2[r]*
              (-2 + 3*X[\[Theta]]) - r^2*\[Epsilon]a^2*X[\[Theta]]*
              (\[CapitalOmega] - \[Omega]1[r])^2)*
            (Derivative[0, 2][S\[Theta]][\[Theta], \[CurlyPhi]] - 
             Derivative[1, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])))) + 
     (r - 2*M[r])*(-2*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*S\[Theta][\[Theta], 
         \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r] - 
       2*E^\[Nu][r]*\[Epsilon]a^2*m2[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
        X[\[Theta]]*Derivative[1][h0][r] + 3*E^\[Nu][r]*\[Epsilon]a^2*m2[r]*
        S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]^2*Derivative[1][h0][r] + 
       2*E^\[Nu][r]*r*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
        Derivative[1][h0][r]*Derivative[1][M][r] + 2*E^\[Nu][r]*r*
        \[Epsilon]a^2*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
        Derivative[1][h0][r]*Derivative[1][m0][r] + 
       2*E^\[Nu][r]*r*\[Epsilon]a^2*S\[Theta][\[Theta], \[CurlyPhi]]*
        X[\[Theta]]*Derivative[1][h0][r]*Derivative[1][m2][r] - 
       3*E^\[Nu][r]*r*\[Epsilon]a^2*S\[Theta][\[Theta], \[CurlyPhi]]*
        X[\[Theta]]^2*Derivative[1][h0][r]*Derivative[1][m2][r] + 
       2*E^\[Nu][r]*r^2*\[Epsilon]a*\[CapitalOmega]*S\[CurlyPhi][\[Theta], 
         \[CurlyPhi]]*Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
       2*E^\[Nu][r]*r^2*\[Epsilon]a*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
        \[Omega]1[r]*Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
       6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
        \[Eta]2[r]*Derivative[1][H1][r]*Derivative[1][X][\[Theta]] - 
       2*E^\[Nu][r]*r*\[Epsilon]a*\[CapitalOmega]*h1[r]*
        S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
        Derivative[1][X][\[Theta]] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*
        X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r]*
        Derivative[1][X][\[Theta]] + 2*E^\[Nu][r]*r*\[Epsilon]a*h1[r]*
        S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][M][r]*
        Derivative[1][X][\[Theta]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
        S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
        Derivative[1][\[Eta]0][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
        S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
        Derivative[1][\[Eta]2][r] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*
        S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]^2*Derivative[1][h0][r]*
        Derivative[1][\[Eta]2][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*H1[r]*
        X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
        Derivative[1][\[Eta]2][r] + E^\[Nu][r]*r^2*S\[Theta][\[Theta], 
         \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*Derivative[1][\[Nu]][
         r] - 2*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*S\[Theta][\[Theta], 
         \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*Derivative[1][\[Nu]][
         r] - 2*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*S\[Theta][\[Theta], 
         \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*Derivative[1][\[Nu]][
         r] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*S\[Theta][\[Theta], 
         \[CurlyPhi]]*X[\[Theta]]^2*Derivative[1][h0][r]*
        Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^2*\[Epsilon]a*\[CapitalOmega]*
        h1[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
        Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*H1[r]*
        X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
        Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
       E^\[Nu][r]*r^2*\[Epsilon]a*h1[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
        \[Omega]1[r]*Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
       2*r^4*\[Epsilon]a^2*\[CapitalOmega]*S\[Theta][\[Theta], \[CurlyPhi]]*
        X[\[Theta]]^2*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] - 
       2*r^4*\[Epsilon]a^2*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]^2*
        \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] - 
       2*E^\[Nu][r]*r^2*\[Epsilon]a*h1[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
        Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
       2*E^\[Nu][r]*r^2*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
        Derivative[2][h0][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*
        S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[2][h0][r] + 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
        X[\[Theta]]*Derivative[2][h0][r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*
        S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]^2*Derivative[2][h0][r] + 
       4*E^\[Nu][r]*r*\[Epsilon]a*\[CapitalOmega]*h1[r]*X[\[Theta]]*
        Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a*h1[r]*X[\[Theta]]*\[Omega]1[r]*
        Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r^2*\[Epsilon]a*\[CapitalOmega]*h1[r]*X[\[Theta]]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[Theta]][\[Theta], 
         \[CurlyPhi]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a*h1[r]*X[\[Theta]]*
        \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[Theta]][
         \[Theta], \[CurlyPhi]] - 2*E^\[Nu][r]*r^2*\[Epsilon]a*h1[r]*
        X[\[Theta]]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[Theta]][
         \[Theta], \[CurlyPhi]] + E^\[Nu][r]*r^2*\[Epsilon]a*\[CapitalOmega]*
        H0[r]*Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - E^\[Nu][r]*r^2*\[Epsilon]a*\[CapitalOmega]*H2[r]*
        Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a*\[CapitalOmega]*KK[r]*
        Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - E^\[Nu][r]*r^2*\[Epsilon]a*H0[r]*\[Omega]1[r]*
        Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + E^\[Nu][r]*r^2*\[Epsilon]a*H2[r]*\[Omega]1[r]*
        Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 2*E^\[Nu][r]*r^2*\[Epsilon]a*KK[r]*\[Omega]1[r]*
        Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*E^\[Nu][r]*\[Epsilon]a^2*H1[r]*m0[r]*X[\[Theta]]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*\[Epsilon]a^2*H1[r]*m2[r]*X[\[Theta]]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
       3*E^\[Nu][r]*\[Epsilon]a^2*H1[r]*m2[r]*X[\[Theta]]^2*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*X[\[Theta]]*Derivative[1][H1][r]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*X[\[Theta]]*Derivative[1][H1][r]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*X[\[Theta]]*Derivative[1][H1][r]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       6*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*X[\[Theta]]^2*Derivative[1][H1][r]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 2*E^\[Nu][r]*r*H1[r]*
        X[\[Theta]]*Derivative[1][M][r]*Derivative[1, 0][Y][\[Theta], 
         \[CurlyPhi]] - 2*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*X[\[Theta]]*
        Derivative[1][m0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*X[\[Theta]]*Derivative[1][m2][r]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       3*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*X[\[Theta]]^2*Derivative[1][m2][r]*
        Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H1[r]*X[\[Theta]]*
        Derivative[1][\[Eta]0][r]*Derivative[1, 0][Y][\[Theta], 
         \[CurlyPhi]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H1[r]*X[\[Theta]]*
        Derivative[1][\[Eta]2][r]*Derivative[1, 0][Y][\[Theta], 
         \[CurlyPhi]] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*H1[r]*X[\[Theta]]^2*
        Derivative[1][\[Eta]2][r]*Derivative[1, 0][Y][\[Theta], 
         \[CurlyPhi]] + E^\[Nu][r]*r^2*H1[r]*X[\[Theta]]*
        Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*m0[r]*X[\[Theta]]*
        Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*m2[r]*X[\[Theta]]*
        Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       3*E^\[Nu][r]*r*\[Epsilon]a^2*H1[r]*m2[r]*X[\[Theta]]^2*
        Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
       2*M[r]*(S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
          (-(Derivative[1][h0][r]*(E^\[Nu][r] + 2*E^\[Nu][r]*r*\[Epsilon]a^
                2*Derivative[1][\[Eta]0][r] - E^\[Nu][r]*r*\[Epsilon]a^2*(
                -2 + 3*X[\[Theta]])*Derivative[1][\[Eta]2][r] + 
              E^\[Nu][r]*r*Derivative[1][\[Nu]][r] + 2*r^3*\[Epsilon]a^2*
               \[CapitalOmega]*X[\[Theta]]*Derivative[1][\[Omega]1][r] - 
              2*r^3*\[Epsilon]a^2*X[\[Theta]]*\[Omega]1[r]*Derivative[1][
                 \[Omega]1][r])) + 2*E^\[Nu][r]*r*Derivative[2][h0][r]) - 
         E^\[Nu][r]*(\[Epsilon]a*h1[r]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
              Derivative[1][X][\[Theta]]*(-\[CapitalOmega] + \[Omega]1[r] + r*
                \[CapitalOmega]*Derivative[1][\[Nu]][r] - r*\[Omega]1[r]*
                Derivative[1][\[Nu]][r] - 2*r*Derivative[1][\[Omega]1][r]) - 
             2*X[\[Theta]]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
                Derivative[1][\[Nu]][r] + \[Omega]1[r]*(2 - 
                 r*Derivative[1][\[Nu]][r]) + r*Derivative[1][\[Omega]1][r])*
              Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]]) + 
           H1[r]*X[\[Theta]]*(3*\[Epsilon]a^2*Y[\[Theta], \[CurlyPhi]]*
              Derivative[1][X][\[Theta]]*(2*r*Derivative[1][\[Eta]2][r] + 
               \[Eta]2[r]*(-1 + r*Derivative[1][\[Nu]][r])) + 
             (-1 + 2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + r*
                \[Epsilon]a^2*(2 - 3*X[\[Theta]])*Derivative[1][\[Eta]2][r] + 
               r*Derivative[1][\[Nu]][r])*Derivative[1, 0][Y][\[Theta], 
               \[CurlyPhi]]) + 2*r*(\[Epsilon]a*S\[CurlyPhi][\[Theta], 
               \[CurlyPhi]]*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][
                h1][r]*Derivative[1][X][\[Theta]] + X[\[Theta]]*
              Derivative[1][H1][r]*(3*\[Epsilon]a^2*Y[\[Theta], \[CurlyPhi]]*
                \[Eta]2[r]*Derivative[1][X][\[Theta]] + Derivative[1, 0][Y][
                \[Theta], \[CurlyPhi]])))) - 2*E^\[Nu][r]*r^2*\[Epsilon]a*
        \[CapitalOmega]*H0[r]*X[\[Theta]]*Derivative[1, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a*H0[r]*X[\[Theta]]*
        \[Omega]1[r]*Derivative[1, 1][Y][\[Theta], \[CurlyPhi]])))/
   (4*E^\[Nu][r]*r^2*(r - 2*M[r])*X[\[Theta]]), 
 -2*\[Kappa]*(-(\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
      \[Rho][r]) - r^2*\[Epsilon]a*X[\[Theta]]*
     (P[r]*(\[CapitalOmega] + \[Epsilon]p*\[CapitalOmega]*KK[r]*
         Y[\[Theta], \[CurlyPhi]]) + \[Rho][r]*\[Omega]1[r] + 
      \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(\[CapitalOmega]*\[Delta]p[r] + 
        \[CapitalOmega]*KK[r]*\[Rho][r] + \[Delta]\[Rho][r]*\[Omega]1[r])) - 
    (\[Epsilon]a^2*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
      (P[r] + \[Rho][r])*(2*E^\[Nu][r]*(p0[r] + p2[r])*Derivative[1][\[Rho]][
         r] + X[\[Theta]]*(4*r^2*\[CapitalOmega]*\[Omega]1[r]*
          Derivative[1][P][r] - 3*E^\[Nu][r]*p2[r]*Derivative[1][\[Rho]][
           r])))/(2*E^\[Nu][r]*Derivative[1][P][r])) + 
  ((\[Epsilon]p*(-2*M[r]*X[\[Theta]]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
          (Derivative[1][h0][r]*(1 + r*Derivative[1][\[Nu]][r]) - 
           2*r*Derivative[2][h0][r] + h0[r]*(-Derivative[1][\[Nu]][r] + 
             r*Derivative[1][\[Nu]][r]^2 + 2*r*Derivative[2][\[Nu]][r])) + 
         (2*r*Derivative[1][H1][r] + H1[r]*(-1 + r*Derivative[1][\[Nu]][r]))*
          Derivative[0, 1][Y][\[Theta], \[CurlyPhi]]) + 
       r*X[\[Theta]]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
          (Derivative[1][h0][r]*(2*Derivative[1][M][r] + 
             r*Derivative[1][\[Nu]][r]) - 2*r*Derivative[2][h0][r]) + 
         (2*r*Derivative[1][H1][r] + H1[r]*(-2*Derivative[1][M][r] + 
             r*Derivative[1][\[Nu]][r]))*Derivative[0, 1][Y][\[Theta], 
           \[CurlyPhi]]) + h0[r]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
          X[\[Theta]]*(-2*Derivative[1][M][r]*(4 + r*Derivative[1][\[Nu]][
               r]) + r^2*(Derivative[1][\[Nu]][r]^2 + 
             2*Derivative[2][\[Nu]][r])) + Derivative[1][X][\[Theta]]*
          (-Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
         2*X[\[Theta]]*(Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]))))/
     X[\[Theta]] + (\[Epsilon]a^2*\[Epsilon]p*
      (-((r - 2*M[r])*X[\[Theta]]*(2*E^\[Nu][r]*m0[r]*
           (S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(Derivative[1][h0][r]*(1 + 
                r*Derivative[1][\[Nu]][r]) - 2*r*Derivative[2][h0][r]) + 
            (2*r*Derivative[1][H1][r] + H1[r]*(-1 + r*Derivative[1][\[Nu]][
                  r]))*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]]) - 
          E^\[Nu][r]*m2[r]*(-2 + 3*X[\[Theta]])*
           (S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(Derivative[1][h0][r]*(1 + 
                r*Derivative[1][\[Nu]][r]) - 2*r*Derivative[2][h0][r]) + 
            (2*r*Derivative[1][H1][r] + H1[r]*(-1 + r*Derivative[1][\[Nu]][
                  r]))*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]]) + 
          r*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(-2*E^\[Nu][r]*Derivative[1][
                 h0][r]*(Derivative[1][m0][r] + Derivative[1][m2][r] + 
                (r - 2*M[r])*(Derivative[1][\[Eta]0][r] + Derivative[1][
                    \[Eta]2][r])) + X[\[Theta]]*(Derivative[1][h0][r]*
                 (-4*r^2*\[CapitalOmega]^2 + 4*r^2*\[CapitalOmega]^2*
                   Derivative[1][M][r] + 3*E^\[Nu][r]*Derivative[1][m2][r] + 
                  3*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] + 4*r^3*
                   \[CapitalOmega]^2*Derivative[1][\[Nu]][r] + 4*r^2*
                   \[Omega]1[r]^2*(-1 + Derivative[1][M][r] + 
                    r*Derivative[1][\[Nu]][r]) + 4*r^3*\[CapitalOmega]*
                   Derivative[1][\[Omega]1][r] - 4*r^2*\[Omega]1[r]*
                   (-2*\[CapitalOmega] + 2*\[CapitalOmega]*Derivative[1][M][
                      r] + 2*r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + 
                    r*Derivative[1][\[Omega]1][r]) - 2*M[r]*(3*E^\[Nu][r]*
                     Derivative[1][\[Eta]2][r] + 2*r*\[Omega]1[r]^2*
                     (-1 + 2*r*Derivative[1][\[Nu]][r]) - 4*r*\[Omega]1[r]*
                     (-\[CapitalOmega] + 2*r*\[CapitalOmega]*Derivative[1][
                         \[Nu]][r] + r*Derivative[1][\[Omega]1][r]) + 
                    2*r*\[CapitalOmega]*(-\[CapitalOmega] + 2*r*
                       \[CapitalOmega]*Derivative[1][\[Nu]][r] + 
                      2*r*Derivative[1][\[Omega]1][r]))) - 4*r^2*(r - 2*M[r])*
                 (\[CapitalOmega] - \[Omega]1[r])^2*Derivative[2][h0][r])) + 
            (4*r^2*(r - 2*M[r])*X[\[Theta]]*(\[CapitalOmega] - \[Omega]1[r])^
                2*Derivative[1][H1][r] + H1[r]*(2*E^\[Nu][r]*
                 (Derivative[1][m0][r] + Derivative[1][m2][r] - (r - 2*M[r])*
                   (Derivative[1][\[Eta]0][r] + Derivative[1][\[Eta]2][r])) - 
                X[\[Theta]]*(-4*r^2*\[CapitalOmega]^2 + 4*r^2*\[Omega]1[r]^2*
                   (-1 + Derivative[1][M][r]) + 4*r^2*\[CapitalOmega]^2*
                   Derivative[1][M][r] + 3*E^\[Nu][r]*Derivative[1][m2][r] - 
                  3*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] + 2*r^3*
                   \[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
                  2*r^2*\[Omega]1[r]*(-4*\[CapitalOmega] + 4*\[CapitalOmega]*
                     Derivative[1][M][r] + r*Derivative[1][\[Omega]1][r]) + 
                  M[r]*(4*r*\[Omega]1[r]^2 + 6*E^\[Nu][r]*Derivative[1][
                       \[Eta]2][r] + 4*r*\[CapitalOmega]*(\[CapitalOmega] - 
                      r*Derivative[1][\[Omega]1][r]) + 4*r*\[Omega]1[r]*
                     (-2*\[CapitalOmega] + r*Derivative[1][\[Omega]1][r])))))*
             Derivative[0, 1][Y][\[Theta], \[CurlyPhi]]))) + 
       h0[r]*(E^\[Nu][r]*m2[r]*X[\[Theta]]*
          (S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(-2 + 3*X[\[Theta]])*
            (-((r - 2*M[r])*Derivative[1][\[Nu]][r]) + r*(r - 2*M[r])*
              Derivative[1][\[Nu]][r]^2 + 2*(6 + r*(r - 2*M[r])*
                Derivative[2][\[Nu]][r])) + 3*Derivative[1][X][\[Theta]]*
            (-Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
             Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])) + 
         (r - 2*M[r])*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
            (8*E^\[Nu][r]*v2[r]*X[\[Theta]]*(-2 + 3*X[\[Theta]]) + 
             3*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]^2 + 
             2*E^\[Nu][r]*X[\[Theta]]*(2*\[Eta]2[r] - 4*Derivative[1][m2][
                 r] + 12*r*Derivative[1][v2][r] - 20*M[r]*Derivative[1][v2][
                 r] - 4*r*Derivative[1][M][r]*Derivative[1][v2][r] + 2*M[r]*
                Derivative[1][\[Eta]0][r] - 2*r*Derivative[1][M][r]*
                Derivative[1][\[Eta]0][r] - 12*r*Derivative[1][\[Eta]2][r] + 
               22*M[r]*Derivative[1][\[Eta]2][r] + 2*r*Derivative[1][M][r]*
                Derivative[1][\[Eta]2][r] + m0[r]*Derivative[1][\[Nu]][r] - r*
                Derivative[1][m2][r]*Derivative[1][\[Nu]][r] + 2*r^2*
                Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] - 4*r*M[r]*
                Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] + 2*r^2*
                Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 4*r*M[r]*
                Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - r*m0[r]*
                Derivative[1][\[Nu]][r]^2 - Derivative[1][m0][r]*
                (4 + r*Derivative[1][\[Nu]][r]) + 4*r^2*Derivative[2][v2][
                 r] - 8*r*M[r]*Derivative[2][v2][r] + 2*r^2*
                Derivative[2][\[Eta]0][r] - 4*r*M[r]*Derivative[2][\[Eta]0][
                 r] - 2*r^2*Derivative[2][\[Eta]2][r] + 4*r*M[r]*
                Derivative[2][\[Eta]2][r] - 2*r*m0[r]*Derivative[2][\[Nu]][
                 r]) + X[\[Theta]]^2*(12*E^\[Nu][r]*(5*M[r] + 
                 r*(-3 + Derivative[1][M][r]))*Derivative[1][v2][r] + 36*
                E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] - 66*E^\[Nu][r]*M[r]*
                Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r*Derivative[1][M][
                 r]*Derivative[1][\[Eta]2][r] - 4*r^3*\[CapitalOmega]^2*
                Derivative[1][\[Nu]][r] + 4*r^2*\[CapitalOmega]^2*M[r]*
                Derivative[1][\[Nu]][r] + 8*r^3*\[CapitalOmega]*\[Omega]1[r]*
                Derivative[1][\[Nu]][r] - 8*r^2*\[CapitalOmega]*M[r]*
                \[Omega]1[r]*Derivative[1][\[Nu]][r] - 4*r^3*\[Omega]1[r]^2*
                Derivative[1][\[Nu]][r] + 4*r^2*M[r]*\[Omega]1[r]^2*
                Derivative[1][\[Nu]][r] + 4*r^3*\[CapitalOmega]^2*
                Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 8*r^3*
                \[CapitalOmega]*\[Omega]1[r]*Derivative[1][M][r]*
                Derivative[1][\[Nu]][r] + 4*r^3*\[Omega]1[r]^2*
                Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*
                r^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 12*
                E^\[Nu][r]*r*M[r]*Derivative[1][\[Eta]2][r]*
                Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*Derivative[1][m2][r]*
                (4 + r*Derivative[1][\[Nu]][r]) - 16*r^3*\[CapitalOmega]*
                Derivative[1][\[Omega]1][r] + 28*r^2*\[CapitalOmega]*M[r]*
                Derivative[1][\[Omega]1][r] + 16*r^3*\[Omega]1[r]*
                Derivative[1][\[Omega]1][r] - 28*r^2*M[r]*\[Omega]1[r]*
                Derivative[1][\[Omega]1][r] + 4*r^3*\[CapitalOmega]*
                Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 4*r^3*
                \[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Omega]1][
                 r] + 6*r^4*\[CapitalOmega]*Derivative[1][\[Nu]][r]*
                Derivative[1][\[Omega]1][r] - 12*r^3*\[CapitalOmega]*M[r]*
                Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 6*r^4*
                \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][
                 r] + 12*r^3*M[r]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
                Derivative[1][\[Omega]1][r] - r^4*Derivative[1][\[Omega]1][r]^
                 2 + 2*r^3*M[r]*Derivative[1][\[Omega]1][r]^2 - 12*E^\[Nu][r]*
                r^2*Derivative[2][v2][r] + 24*E^\[Nu][r]*r*M[r]*
                Derivative[2][v2][r] + 6*E^\[Nu][r]*r^2*Derivative[2][
                  \[Eta]2][r] - 12*E^\[Nu][r]*r*M[r]*Derivative[2][\[Eta]2][
                 r] - 4*r^4*\[CapitalOmega]^2*Derivative[2][\[Nu]][r] + 8*r^3*
                \[CapitalOmega]^2*M[r]*Derivative[2][\[Nu]][r] + 8*r^4*
                \[CapitalOmega]*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 16*r^3*
                \[CapitalOmega]*M[r]*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 4*
                r^4*\[Omega]1[r]^2*Derivative[2][\[Nu]][r] + 8*r^3*M[r]*
                \[Omega]1[r]^2*Derivative[2][\[Nu]][r] - 4*r^4*
                \[CapitalOmega]*Derivative[2][\[Omega]1][r] + 8*r^3*
                \[CapitalOmega]*M[r]*Derivative[2][\[Omega]1][r] + 4*r^4*
                \[Omega]1[r]*Derivative[2][\[Omega]1][r] - 8*r^3*M[r]*
                \[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
           2*E^\[Nu][r]*v2[r]*Derivative[1][X][\[Theta]]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           3*E^\[Nu][r]*v2[r]*X[\[Theta]]*Derivative[1][X][\[Theta]]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           2*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           6*E^\[Nu][r]*X[\[Theta]]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           2*E^\[Nu][r]*v2[r]*Derivative[1][X][\[Theta]]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
           3*E^\[Nu][r]*v2[r]*X[\[Theta]]*Derivative[1][X][\[Theta]]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           2*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
           4*E^\[Nu][r]*v2[r]*X[\[Theta]]*Derivative[1, 1][S\[Theta]][
             \[Theta], \[CurlyPhi]] - 4*r^2*\[CapitalOmega]^2*X[\[Theta]]^2*
            Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           6*E^\[Nu][r]*v2[r]*X[\[Theta]]^2*Derivative[1, 1][S\[Theta]][
             \[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*X[\[Theta]]*\[Eta]2[r]*
            Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           6*E^\[Nu][r]*X[\[Theta]]^2*\[Eta]2[r]*Derivative[1, 1][S\[Theta]][
             \[Theta], \[CurlyPhi]] + 8*r^2*\[CapitalOmega]*X[\[Theta]]^2*
            \[Omega]1[r]*Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           4*r^2*X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1, 1][S\[Theta]][
             \[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*v2[r]*X[\[Theta]]*
            Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           4*r^2*\[CapitalOmega]^2*X[\[Theta]]^2*Derivative[2, 0][
              S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 6*E^\[Nu][r]*v2[r]*
            X[\[Theta]]^2*Derivative[2, 0][S\[CurlyPhi]][\[Theta], 
             \[CurlyPhi]] - 4*E^\[Nu][r]*X[\[Theta]]*\[Eta]2[r]*
            Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           6*E^\[Nu][r]*X[\[Theta]]^2*\[Eta]2[r]*Derivative[2, 0][
              S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 8*r^2*\[CapitalOmega]*
            X[\[Theta]]^2*\[Omega]1[r]*Derivative[2, 0][S\[CurlyPhi]][
             \[Theta], \[CurlyPhi]] + 4*r^2*X[\[Theta]]^2*\[Omega]1[r]^2*
            Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]))))/
     (E^\[Nu][r]*(r - 2*M[r])*X[\[Theta]]) + 
    \[Epsilon]a*(-2*M[r]*(\[Epsilon]p*(4*r*(\[CapitalOmega] - \[Omega]1[r])*
           Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] + h1[r]*(3*r*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] + 
            2*(\[CapitalOmega] - \[Omega]1[r])*Derivative[0, 1][S\[CurlyPhi]][
              \[Theta], \[CurlyPhi]])) + X[\[Theta]]*(2*r*\[CapitalOmega] + 
          r^2*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] + 2*r^2*\[Epsilon]p*\[CapitalOmega]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
          10*r^2*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - r^2*\[CapitalOmega]*Derivative[1][\[Nu]][
            r] + 2*r^3*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
          r^3*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          r^3*\[CapitalOmega]*Derivative[1][\[Nu]][r]^2 - 
          7*r^2*Derivative[1][\[Omega]1][r] - r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
           Derivative[1][\[Omega]1][r] + r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*
           Derivative[1][\[Omega]1][r] + r^3*Derivative[1][\[Nu]][r]*
           Derivative[1][\[Omega]1][r] + 2*r^3*\[Epsilon]p*\[CapitalOmega]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          4*r^3*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][KK][r] - 2*r^3*\[CapitalOmega]*Derivative[2][\[Nu]][
            r] - 2*r^3*Derivative[2][\[Omega]1][r] + r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2*\[CapitalOmega] + r^2*\[CapitalOmega]*
             Derivative[1][\[Nu]][r]^2 + 7*r*Derivative[1][\[Omega]1][r] + 
            r*Derivative[1][\[Nu]][r]*(\[CapitalOmega] - 
              r*Derivative[1][\[Omega]1][r]) + 2*r^2*\[CapitalOmega]*
             Derivative[2][\[Nu]][r] - \[Omega]1[r]*
             (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^
                2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
            2*r^2*Derivative[2][\[Omega]1][r]) - 2*\[Epsilon]p*
           \[CapitalOmega]*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] + 4*r*\[Epsilon]p*\[CapitalOmega]*
           Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] + 2*r*\[Epsilon]p*\[CapitalOmega]*h1[r]*
           Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] + 2*r*\[Epsilon]p*h1[r]*Derivative[1][\[Omega]1][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          \[Omega]1[r]*(2*r - r^3*Derivative[1][\[Nu]][r]^2 + 
            r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(Derivative[1][H2][r]*(
                2 + r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*(1 + 
                2*r*Derivative[1][\[Nu]][r]) + 2*(-5*Derivative[1][KK][r] + 
                r*Derivative[2][H0][r] - 2*r*Derivative[2][KK][r])) - 
            2*r^3*Derivative[2][\[Nu]][r] - 2*\[Epsilon]p*h1[r]*
             Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
            4*r*\[Epsilon]p*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
              \[Theta], \[CurlyPhi]] - r*Derivative[1][\[Nu]][r]*
             (r - 2*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
                \[CurlyPhi]])))) + 
      r*(\[Epsilon]p*(h1[r]*(3*r*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
            4*(\[CapitalOmega] - \[Omega]1[r])*(-1 + Derivative[1][M][r])*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
          r*(\[CapitalOmega] - \[Omega]1[r])*(4*Derivative[1][h1][r]*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
            2*H2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
            2*KK[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
            3*KK[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]])) + X[\[Theta]]*
         (r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(-12*r*\[CapitalOmega]*
             Derivative[1][KK][r] + 12*r*\[Omega]1[r]*Derivative[1][KK][r] - 
            4*\[CapitalOmega]*H2[r]*Derivative[1][M][r] + 
            4*H2[r]*\[Omega]1[r]*Derivative[1][M][r] + 4*r*\[CapitalOmega]*
             Derivative[1][KK][r]*Derivative[1][M][r] - 4*r*\[Omega]1[r]*
             Derivative[1][KK][r]*Derivative[1][M][r] + 2*r*\[CapitalOmega]*
             H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*\[Omega]1[r]*
             Derivative[1][\[Nu]][r] - 2*r*\[CapitalOmega]*H2[r]*
             Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
            2*r*H2[r]*\[Omega]1[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][
              r] + r^2*\[CapitalOmega]*H2[r]*Derivative[1][\[Nu]][r]^2 - 
            r^2*H2[r]*\[Omega]1[r]*Derivative[1][\[Nu]][r]^2 + 
            8*r*H2[r]*Derivative[1][\[Omega]1][r] - 2*r*H2[r]*
             Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
            r^2*H2[r]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
            r*Derivative[1][H0][r]*(2*\[CapitalOmega] - 2*\[CapitalOmega]*
               Derivative[1][M][r] + 2*r*\[CapitalOmega]*Derivative[1][\[Nu]][
                r] + 2*\[Omega]1[r]*(-1 + Derivative[1][M][r] - 
                r*Derivative[1][\[Nu]][r]) - r*Derivative[1][\[Omega]1][r]) + 
            r*Derivative[1][H2][r]*(2*\[CapitalOmega] + r*\[CapitalOmega]*
               Derivative[1][\[Nu]][r] - \[Omega]1[r]*(2 + 
                r*Derivative[1][\[Nu]][r]) + r*Derivative[1][\[Omega]1][r]) + 
            2*r^2*\[CapitalOmega]*Derivative[2][H0][r] - 2*r^2*\[Omega]1[r]*
             Derivative[2][H0][r] - 4*r^2*\[CapitalOmega]*Derivative[2][KK][
              r] + 4*r^2*\[Omega]1[r]*Derivative[2][KK][r] + 
            2*r^2*\[CapitalOmega]*H2[r]*Derivative[2][\[Nu]][r] - 
            2*r^2*H2[r]*\[Omega]1[r]*Derivative[2][\[Nu]][r] + 
            2*r^2*H2[r]*Derivative[2][\[Omega]1][r]) + 2*Derivative[1][M][r]*
           (2*r*\[CapitalOmega] + r^2*\[CapitalOmega]*Derivative[1][\[Nu]][
              r] + r^2*Derivative[1][\[Omega]1][r] - 2*\[Epsilon]p*
             \[CapitalOmega]*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
              \[CurlyPhi]] - \[Omega]1[r]*(2*r + r^2*Derivative[1][\[Nu]][
                r] - 2*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][
                \[Theta], \[CurlyPhi]])) + 
          r*(r^2*(-\[CapitalOmega] + \[Omega]1[r])*Derivative[1][\[Nu]][r]^
              2 + Derivative[1][\[Nu]][r]*(-2*r*\[CapitalOmega] + 
              r^2*Derivative[1][\[Omega]1][r] + 2*\[Epsilon]p*\[CapitalOmega]*
               h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
              2*\[Omega]1[r]*(r - \[Epsilon]p*h1[r]*Derivative[1, 0][
                   S\[Theta]][\[Theta], \[CurlyPhi]])) - 
            2*(r^2*(\[CapitalOmega] - \[Omega]1[r])*Derivative[2][\[Nu]][r] + 
              r^2*Derivative[2][\[Omega]1][r] - 2*\[Epsilon]p*\[CapitalOmega]*
               Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
                \[CurlyPhi]] + 2*\[Epsilon]p*\[Omega]1[r]*Derivative[1][h1][
                r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
              Derivative[1][\[Omega]1][r]*(4*r - \[Epsilon]p*h1[r]*
                 Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]]) - 
              \[Epsilon]p*\[CapitalOmega]*H0[r]*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]] + \[Epsilon]p*\[CapitalOmega]*H2[r]*
               Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
              \[Epsilon]p*\[CapitalOmega]*KK[r]*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]] + \[Epsilon]p*H0[r]*\[Omega]1[r]*
               Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - \[Epsilon]p*H2[
                r]*\[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
              \[Epsilon]p*KK[r]*\[Omega]1[r]*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]]))))))/(4*r^2), 
 -((r*\[Kappa]*(P[r]*(2*r + 4*\[Epsilon]a^2*m0[r] + 4*\[Epsilon]a^2*m2[r] + 
        2*r*\[Epsilon]a^2*p0[r] + 2*r*\[Epsilon]a^2*p2[r] - 
        6*\[Epsilon]a^2*m2[r]*X[\[Theta]] - 3*r*\[Epsilon]a^2*p2[r]*
         X[\[Theta]] + 2*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]] + 
        2*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*p0[r]*Y[\[Theta], \[CurlyPhi]] + 
        2*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*p2[r]*Y[\[Theta], \[CurlyPhi]] - 
        3*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*p2[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]] - 2*M[r]*(2 + 2*\[Epsilon]a^2*p0[r] + 
          \[Epsilon]a^2*p2[r]*(2 - 3*X[\[Theta]]))*
         (1 + \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]])) + 
      \[Epsilon]a^2*(r - 2*M[r])*(2*p0[r] + p2[r]*(2 - 3*X[\[Theta]]))*
       \[Rho][r] + \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       (2*(r - 2*M[r] + 2*\[Epsilon]a^2*m0[r] + 2*\[Epsilon]a^2*m2[r] - 
          3*\[Epsilon]a^2*m2[r]*X[\[Theta]])*\[Delta]p[r] + 
        \[Epsilon]a^2*H2[r]*(r - 2*M[r])*(2*p0[r] + 
          p2[r]*(2 - 3*X[\[Theta]]))*\[Rho][r])))/(r - 2*M[r])^2) + 
  (4*M[r]^2*(E^\[Nu][r]*\[Epsilon]p*h1[r]*(-2 - 2*r*\[Epsilon]a^2*
         Derivative[1][v2][r] - 2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] - 
        r*Derivative[1][\[Nu]][r] + 2*\[Epsilon]a^2*v2[r]*
         (2 + r*Derivative[1][\[Nu]][r]) - 2*\[Epsilon]a^2*\[Eta]2[r]*
         (2 + r*Derivative[1][\[Nu]][r]))*(S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] + 2*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]]) + \[Epsilon]a^2*X[\[Theta]]^2*
       (-12*E^\[Nu][r]*r^2*Derivative[1][v2][r] - 6*E^\[Nu][r]*r^3*
         Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
        6*E^\[Nu][r]*r^3*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
        r^5*Derivative[1][\[Omega]1][r]^2 - r^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*(8*r*\[CapitalOmega]^2 + 
          12*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 4*r^2*\[CapitalOmega]^2*
           Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r]*
           Derivative[1][\[Nu]][r] - 4*r*\[Omega]1[r]^2*
           (-2 + r*Derivative[1][\[Nu]][r]) - 6*E^\[Nu][r]*
           Derivative[1][v2][r]*(2 + r*Derivative[1][\[Nu]][r]) - 
          8*r^2*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
          r^3*Derivative[1][\[Omega]1][r]^2 + 8*r*\[Omega]1[r]*
           (-2*\[CapitalOmega] + r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + 
            r*Derivative[1][\[Omega]1][r])) + r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*(6*E^\[Nu][r]*r*Derivative[1][H0][r]*
           Derivative[1][v2][r] - 12*E^\[Nu][r]*H0[r]*Derivative[1][\[Eta]2][
            r] - 6*E^\[Nu][r]*r*Derivative[1][H0][r]*Derivative[1][\[Eta]2][
            r] - 6*E^\[Nu][r]*\[Eta]2[r]*(2*Derivative[1][H0][r] + 
            Derivative[1][KK][r]*(2 + r*Derivative[1][\[Nu]][r])) + 
          r^3*H0[r]*Derivative[1][\[Omega]1][r]^2 + 2*Derivative[1][KK][r]*
           (3*E^\[Nu][r]*v2[r]*(2 + r*Derivative[1][\[Nu]][r]) + 
            r*(-2*r*\[Omega]1[r]^2 - 3*E^\[Nu][r]*Derivative[1][v2][r] + 
              r*\[Omega]1[r]*(4*\[CapitalOmega] - r*Derivative[1][\[Omega]1][
                  r]) + r*\[CapitalOmega]*(-2*\[CapitalOmega] + 
                r*Derivative[1][\[Omega]1][r])))) - 12*E^\[Nu][r]*\[Epsilon]p*
         h1[r]*v2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        12*E^\[Nu][r]*\[Epsilon]p*h1[r]*\[Eta]2[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*Derivative[1][v2][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*v2[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*\[Eta]2[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]]) + 
      X[\[Theta]]*(4*E^\[Nu][r]*r + 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         Derivative[1][v2][r] - 6*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*Derivative[1][X][\[Theta]] + 
        6*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
        15*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][X][\[Theta]] + 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
        4*E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*
         \[Epsilon]a^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
        3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*v2[r]*Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][
          r] + 9*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][
          \[Theta]]*Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         (2*Derivative[1][H0][r]*(-1 + 2*\[Epsilon]a^2*\[Eta]0[r] + 
            2*\[Epsilon]a^2*\[Eta]2[r] - r*\[Epsilon]a^2*Derivative[1][v2][
              r] + r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r]) + 
          Derivative[1][KK][r]*(2 + 2*r*\[Epsilon]a^2*Derivative[1][v2][r] + 
            2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
            r*Derivative[1][\[Nu]][r] - 2*\[Epsilon]a^2*v2[r]*
             (2 + r*Derivative[1][\[Nu]][r]) + 2*\[Epsilon]a^2*\[Eta]2[r]*
             (2 + r*Derivative[1][\[Nu]][r])) + 2*\[Epsilon]a^2*
           (2*H0[r]*(Derivative[1][\[Eta]0][r] + Derivative[1][\[Eta]2][r]) - 
            KK[r]*(Derivative[1][v2][r] - Derivative[1][\[Eta]2][r])*
             (2 + r*Derivative[1][\[Nu]][r]))) + 2*r^2*\[Epsilon]a*
         \[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         (2*h0[r]*(2*(\[CapitalOmega] - \[Omega]1[r])*Derivative[1][\[Nu]][
              r] + Derivative[1][\[Omega]1][r]) + Derivative[1][h0][r]*
           (-4*\[CapitalOmega] + 4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][
              r])) + 8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*v2[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Eta]2[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        16*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        8*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][v2][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*v2[r]*
         Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*h1[r]*Derivative[1][\[Omega]1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*
         Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 8*r^2*\[Epsilon]a*
         \[Epsilon]p*H1[r]*\[Omega]1[r]*Derivative[0, 1][Y][\[Theta], 
          \[CurlyPhi]] - 2*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*
         Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
          \[CurlyPhi]] - 4*E^\[Nu][r]*\[Epsilon]p*h1[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*v2[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Eta]2[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][v2][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][\[Eta]0][
          r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        2*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*v2[r]*
         Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]])) - 
    2*M[r]*(r*\[Epsilon]p*(-2*E^\[Nu][r]*h1[r]*(2 + 2*r*\[Epsilon]a^2*
           Derivative[1][v2][r] + 2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][
            r] + r*Derivative[1][\[Nu]][r] - 2*\[Epsilon]a^2*v2[r]*
           (2 + r*Derivative[1][\[Nu]][r]) + 2*\[Epsilon]a^2*\[Eta]2[r]*
           (2 + r*Derivative[1][\[Nu]][r]))*(S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]] + 2*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]]) + 
        r*(2*\[Epsilon]a*h0[r]*(\[CapitalOmega] - \[Omega]1[r])*
           Derivative[1][X][\[Theta]]*(Derivative[0, 1][S\[Theta]][\[Theta], 
             \[CurlyPhi]] - Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
             \[CurlyPhi]]) + E^\[Nu][r]*(H0[r]*(-1 + 2*\[Epsilon]a^2*v2[r] + 
              2*\[Epsilon]a^2*\[Eta]0[r]) + KK[r]*(1 - 4*\[Epsilon]a^2*v2[
                r] + 4*\[Epsilon]a^2*\[Eta]2[r]))*
           (2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
            Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]]))) + X[\[Theta]]*(4*E^\[Nu][r]*r^2 + 
        4*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]] - 
        8*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*
         Y[\[Theta], \[CurlyPhi]] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         \[Eta]2[r] - 24*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 
        4*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
         (1 + 2*\[Epsilon]a^2*\[Eta]2[r]) + 16*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 
        8*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]^2 - 16*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][h0][r] + 
        16*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]*Derivative[1][h0][r] - 8*E^\[Nu][r]*r^3*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
        16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]0[r]*Derivative[1][H0][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][H0][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
        16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]2[r]*Derivative[1][KK][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         Derivative[1][v2][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
        8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][v2][r] + 8*E^\[Nu][r]*r^4*
         \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][v2][r] - 
        12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*m2[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
        12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
        30*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*
         Derivative[1][X][\[Theta]] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         Derivative[1][\[Eta]0][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
          r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]0][
          r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] + 
        8*E^\[Nu][r]*r^3*Derivative[1][\[Nu]][r] + 16*r^3*\[Epsilon]a*
         \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[1][\[Nu]][r] - 16*r^3*\[Epsilon]a*
         \[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
         Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^4*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
          r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
         Derivative[1][\[Nu]][r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*
         Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
        8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][\[Nu]][
          r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*m2[r]*
         S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
         Derivative[1][\[Nu]][r] + 18*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
        8*E^\[Nu][r]*r^4*\[Epsilon]a^2*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] + 8*E^\[Nu][r]*r^4*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r] + 
        4*r^4*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] + 
        16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Eta]2[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        32*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        16*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         Derivative[1][v2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*h1[r]*Derivative[1][\[Omega]1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        8*r^4*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 16*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*
         Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 16*r^3*\[Epsilon]a*
         \[Epsilon]p*H1[r]*\[Omega]1[r]*Derivative[0, 1][Y][\[Theta], 
          \[CurlyPhi]] - 4*r^4*\[Epsilon]a*\[Epsilon]p*H1[r]*
         Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
          \[CurlyPhi]] - 2*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
         KK[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]2[r]*
         Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 4*r^4*\[Epsilon]a^2*
         \[Epsilon]p*\[CapitalOmega]*KK[r]*\[Omega]1[r]*Derivative[0, 2][Y][
          \[Theta], \[CurlyPhi]] - 2*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         \[Omega]1[r]^2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
        8*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] - 16*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*\[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         Derivative[1][\[Eta]0][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 4*E^\[Nu][r]*r^2*\[Epsilon]p*h1[r]*
         Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] - 5*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]^2*KK[r]*Derivative[1][X][\[Theta]]*
         Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 6*E^\[Nu][r]*r^2*
         \[Epsilon]a^2*\[Epsilon]p*H0[r]*\[Eta]2[r]*Derivative[1][X][
          \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
        18*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]2[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
          \[CurlyPhi]] + 10*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
         KK[r]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
          \[Theta], \[CurlyPhi]] - 5*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         \[Omega]1[r]^2*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
          \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*
         \[CapitalOmega]*h0[r]*Derivative[1, 1][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
         Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
         Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
         Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        2*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], 
          \[CurlyPhi]] + 2*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*
         Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r^2*
         \[Epsilon]a^2*\[Epsilon]p*H0[r]*\[Eta]0[r]*Derivative[2, 0][Y][
          \[Theta], \[CurlyPhi]] + 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*\[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
        E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*(16*r + 16*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]] + 16*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
          12*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]] + 8*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
            r] + 6*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
          24*\[Epsilon]p*h1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] + 12*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          6*r*\[Epsilon]p*H0[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
          16*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 8*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          3*r*\[Epsilon]p*H0[r]*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 2*r*\[Epsilon]p*KK[r]*
           (16*Y[\[Theta], \[CurlyPhi]] + 6*Derivative[0, 2][Y][\[Theta], 
              \[CurlyPhi]] + 9*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
              \[Theta], \[CurlyPhi]] - 4*Derivative[2, 0][Y][\[Theta], 
              \[CurlyPhi]]) - 4*r*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][
            \[Theta], \[CurlyPhi]])) - 2*r*\[Epsilon]a^2*X[\[Theta]]^2*
       (-6*E^\[Nu][r]*r*\[Eta]2[r] - 18*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 6*E^\[Nu][r]*r*\[Epsilon]p*
         H2[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 12*E^\[Nu][r]*r^2*
         \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][H0][r] + 4*r^4*\[Epsilon]p*\[CapitalOmega]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
        12*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][KK][r] - 8*r^4*\[Epsilon]p*\[CapitalOmega]*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] + 
        4*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
         Derivative[1][KK][r] + 12*E^\[Nu][r]*r^2*Derivative[1][v2][r] - 
        6*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][v2][r] + 6*E^\[Nu][r]*r^3*
         \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
         Derivative[1][v2][r] + 12*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        6*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] + 
        6*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
        6*E^\[Nu][r]*r^3*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
        6*E^\[Nu][r]*r^3*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
        2*r^5*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
        2*r^5*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
         Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
        r^5*Derivative[1][\[Omega]1][r]^2 - r^5*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
        12*E^\[Nu][r]*\[Epsilon]p*h1[r]*\[Eta]2[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*Derivative[1][v2][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*\[Eta]2[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        r*\[Epsilon]p*KK[r]*(Y[\[Theta], \[CurlyPhi]]*
           (-6*E^\[Nu][r]*\[Eta]2[r] + r*(2*r*\[CapitalOmega]^2 + 
              12*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 4*r^2*\[CapitalOmega]^
                2*Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r*Derivative[1][
                 \[Eta]2][r]*Derivative[1][\[Nu]][r] + 2*r*\[Omega]1[r]^2*(
                1 - 2*r*Derivative[1][\[Nu]][r]) - 6*E^\[Nu][r]*Derivative[1][
                 v2][r]*(2 + r*Derivative[1][\[Nu]][r]) - 
              8*r^2*\[CapitalOmega]*Derivative[1][\[Omega]1][r] + 
              r^3*Derivative[1][\[Omega]1][r]^2 + 4*r*\[Omega]1[r]*(
                -\[CapitalOmega] + 2*r*\[CapitalOmega]*Derivative[1][\[Nu]][
                  r] + 2*r*Derivative[1][\[Omega]1][r]))) + 
          (6*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega] - \[Omega]1[r])^2)*
           Derivative[2, 0][Y][\[Theta], \[CurlyPhi]]) - 
        3*E^\[Nu][r]*v2[r]*(4*r + 4*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - 4*\[Epsilon]p*h1[r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          2*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          r*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
          2*r*\[Epsilon]p*KK[r]*(-4*Y[\[Theta], \[CurlyPhi]] + 
            Derivative[2, 0][Y][\[Theta], \[CurlyPhi]])))) - 
    r*(-2*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*
       (-(\[Epsilon]p*(H0[r] - KK[r])*(2*Derivative[0, 2][Y][\[Theta], 
             \[CurlyPhi]] + Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
             \[Theta], \[CurlyPhi]])) + 2*X[\[Theta]]*
         (-2 - \[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
          \[Epsilon]p*KK[r]*(2*Y[\[Theta], \[CurlyPhi]] + Derivative[2, 0][Y][
             \[Theta], \[CurlyPhi]]))) + 
      r*(-4*E^\[Nu][r]*r*\[Epsilon]p*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]] + 8*r^3*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]^2*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]] - 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*
         \[Eta]2[r] - 12*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]^2*
         \[Eta]2[r] + 24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] + 
        8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 36*E^\[Nu][r]*r*\[Epsilon]a^2*
         \[Epsilon]p*H0[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]2[r] - 12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 
        4*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
         (-1 + \[Epsilon]a^2*(-2 + 3*X[\[Theta]])*\[Eta]2[r]) - 
        16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] + 8*r^3*\[Epsilon]a^2*
         \[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] + 8*r^3*\[Epsilon]a^2*
         \[Epsilon]p*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]^2 - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 + 8*r^2*\[Epsilon]a*
         \[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         X[\[Theta]]*Derivative[1][h0][r] - 8*r^2*\[Epsilon]a*\[Epsilon]p*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
         Derivative[1][h0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][H0][r] - 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r] + 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r] - 
        4*E^\[Nu][r]*r^2*\[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]^2*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
         X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][KK][r] + 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
         X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][KK][r] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
         Derivative[1][KK][r] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][v2][r] + 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]^2*Derivative[1][v2][r] + 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] - 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][r] - 
        6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][r] - 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] + 
        6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][r] + 
        2*E^\[Nu][r]*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] + 4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][X][\[Theta]] - 6*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
         Derivative[1][X][\[Theta]] + 2*E^\[Nu][r]*r*\[Epsilon]a^2*
         \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][v2][r]*Derivative[1][X][\[Theta]] - 
        15*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*X[\[Theta]]*Derivative[1][v2][r]*
         Derivative[1][X][\[Theta]] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         X[\[Theta]]*Derivative[1][\[Eta]0][r] - 8*E^\[Nu][r]*r^2*
         \[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         \[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] + 
        2*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]0][r] - 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
        8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        12*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Eta]2][
          r] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Eta]2][
          r] - 4*E^\[Nu][r]*r^2*X[\[Theta]]*Derivative[1][\[Nu]][r] - 
        8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
         Derivative[1][\[Nu]][r] - 4*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Nu]][r] + 8*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*
         Derivative[1][\[Nu]][r] + 8*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]*Derivative[1][\[Nu]][r] - 4*r^4*\[Epsilon]a^2*
         \[Epsilon]p*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]^2*Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*
         \[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
         Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
         X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][v2][r]*
         Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         X[\[Theta]]^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][\[Nu]][
          r] - 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][\[Nu]][
          r] + E^\[Nu][r]*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
        2*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
         Derivative[1][\[Nu]][r] - 9*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*\[Eta]2[r]*
         Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         X[\[Theta]]^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
          r]*Derivative[1][\[Nu]][r] - 4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
         Derivative[1][\[Omega]1][r] - 8*r^4*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*KK[r]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Omega]1][r] + 8*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r] - 2*r^3*\[Epsilon]a*\[Epsilon]p*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
         Derivative[1][\[Omega]1][r] - 2*r^5*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] + 
        2*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r] - r^5*\[Epsilon]a^2*X[\[Theta]]^2*
         Derivative[1][\[Omega]1][r]^2 - r^5*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         X[\[Theta]]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^
          2 + r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
        2*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
         Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][\[Theta], 
          \[CurlyPhi]] + 2*r*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
         Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][\[Theta], 
          \[CurlyPhi]] + 4*E^\[Nu][r]*\[Epsilon]p*h1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*X[\[Theta]]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Eta]2[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]2[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        16*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*X[\[Theta]]*
         \[Omega]1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        8*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Omega]1[r]^2*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][v2][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*
         Derivative[1][v2][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         Derivative[1][\[Eta]0][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 2*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*
         Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*X[\[Theta]]*\[Eta]2[r]*Derivative[1][\[Nu]][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*X[\[Theta]]*
         Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        8*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*X[\[Theta]]*
         Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 8*r^2*\[Epsilon]a*
         \[Epsilon]p*H1[r]*X[\[Theta]]*\[Omega]1[r]*Derivative[0, 1][Y][
          \[Theta], \[CurlyPhi]] + 2*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*
         X[\[Theta]]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][
          \[Theta], \[CurlyPhi]] + 2*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*
         Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
        2*E^\[Nu][r]*r*\[Epsilon]p*KK[r]*Derivative[0, 2][Y][\[Theta], 
          \[CurlyPhi]] + 2*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
         KK[r]*X[\[Theta]]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*\[Eta]0[r]*
         Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
        8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*\[Eta]2[r]*
         Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
        12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         \[Eta]2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
         \[Omega]1[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
        2*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Omega]1[r]^2*
         Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
        4*E^\[Nu][r]*\[Epsilon]p*h1[r]*X[\[Theta]]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]2[r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
        12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]^2*
         \[Eta]2[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*
         Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         X[\[Theta]]^2*Derivative[1][v2][r]*Derivative[1, 0][S\[Theta]][
          \[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*X[\[Theta]]*Derivative[1][\[Eta]0][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        2*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*\[Eta]2[r]*
         Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
         X[\[Theta]]^2*\[Eta]2[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        2*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] - 2*r*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + E^\[Nu][r]*r*\[Epsilon]p*H0[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
          \[CurlyPhi]] - E^\[Nu][r]*r*\[Epsilon]p*KK[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
          \[CurlyPhi]] + 5*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
         KK[r]*X[\[Theta]]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
          \[Theta], \[CurlyPhi]] - 2*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         H0[r]*\[Eta]0[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
          \[Theta], \[CurlyPhi]] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
          \[Theta], \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         H0[r]*X[\[Theta]]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
         Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
        18*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
         \[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
          \[CurlyPhi]] - 10*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
         KK[r]*X[\[Theta]]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
         Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 5*r^3*\[Epsilon]a^2*
         \[Epsilon]p*KK[r]*X[\[Theta]]*\[Omega]1[r]^2*Derivative[1][X][
          \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
        4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*X[\[Theta]]*
         Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*\[Omega]1[r]*
         Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*X[\[Theta]]*
         Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*\[Omega]1[r]*
         Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        2*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*X[\[Theta]]*Derivative[2, 0][Y][
          \[Theta], \[CurlyPhi]] - 2*E^\[Nu][r]*r*\[Epsilon]p*KK[r]*
         X[\[Theta]]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
        2*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]^2*
         Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*\[Eta]0[r]*
         Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
        8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*\[Eta]2[r]*
         Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
        12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*
         \[Eta]2[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] - 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]^2*
         \[Omega]1[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
        2*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]^2*\[Omega]1[r]^2*
         Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
        E^\[Nu][r]*\[Epsilon]a^2*v2[r]*(-2*\[Epsilon]p*
           (h1[r]*(2 + r*Derivative[1][\[Nu]][r])*(S\[Theta][\[Theta], 
                \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
              2*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
            r*(H0[r] - 2*KK[r])*(2*Derivative[0, 2][Y][\[Theta], 
                \[CurlyPhi]] + Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
                \[Theta], \[CurlyPhi]])) + X[\[Theta]]*
           (16*r + 16*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]] + 
            8*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
            6*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]] + 4*r^3*\[Epsilon]p*
             Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
             Derivative[1][\[Nu]][r] + 3*r*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
             Derivative[1][\[Nu]][r] + 12*\[Epsilon]p*h1[r]*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
            6*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
            6*r*\[Epsilon]p*H0[r]*Derivative[0, 2][Y][\[Theta], 
              \[CurlyPhi]] - 8*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][
              \[Theta], \[CurlyPhi]] - 4*r*\[Epsilon]p*h1[r]*
             Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
              \[CurlyPhi]] + 3*r*\[Epsilon]p*H0[r]*Derivative[1][X][\[Theta]]*
             Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 2*r*\[Epsilon]p*
             KK[r]*(16*Y[\[Theta], \[CurlyPhi]] + 6*Derivative[0, 2][Y][
                \[Theta], \[CurlyPhi]] + 9*Derivative[1][X][\[Theta]]*
               Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
              4*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]]) - 
            4*r*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], 
              \[CurlyPhi]]) - 6*X[\[Theta]]^2*(4*r + 4*r*\[Epsilon]p*H2[r]*
             Y[\[Theta], \[CurlyPhi]] + 2*r^2*\[Epsilon]p*Y[\[Theta], 
              \[CurlyPhi]]*Derivative[1][KK][r] + r^3*\[Epsilon]p*
             Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
             Derivative[1][\[Nu]][r] - 2*\[Epsilon]p*h1[r]*
             Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
            r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
             Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
            r*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
            2*r*\[Epsilon]p*KK[r]*(-4*Y[\[Theta], \[CurlyPhi]] + 
              Derivative[2, 0][Y][\[Theta], \[CurlyPhi]])))) + 
      E^\[Nu][r]*\[Epsilon]a^2*m2[r]*
       (r*\[Epsilon]p*(KK[r]*(3*Y[\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]]^2 - 4*Derivative[0, 2][Y][\[Theta], 
              \[CurlyPhi]] - 2*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
              \[Theta], \[CurlyPhi]]) + 2*H0[r]*
           (2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
            Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]])) + 6*r*X[\[Theta]]^2*
         (-2 - \[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
          \[Epsilon]p*KK[r]*(4*Y[\[Theta], \[CurlyPhi]] + Derivative[2, 0][Y][
             \[Theta], \[CurlyPhi]])) + X[\[Theta]]*
         (6*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]]*(2 + r*Derivative[1][\[Nu]][r]) + 
          r*\[Epsilon]p*KK[r]*(-20*Y[\[Theta], \[CurlyPhi]] + 
            6*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
            3*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]] - 4*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]]) + 
          r*(8 + \[Epsilon]p*H0[r]*(-6*Derivative[0, 2][Y][\[Theta], 
                \[CurlyPhi]] - 3*Derivative[1][X][\[Theta]]*Derivative[1, 0][
                 Y][\[Theta], \[CurlyPhi]] + 4*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]]))))))/(4*E^\[Nu][r]*r^3*(r - 2*M[r])^2*
    X[\[Theta]]), 
 -(\[Epsilon]p*\[Kappa]*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
    (P[r]*(2 + 2*\[Epsilon]a^2*p0[r] + \[Epsilon]a^2*p2[r]*
        (2 - 3*X[\[Theta]])) + \[Epsilon]a^2*
      (2*p0[r] + p2[r]*(2 - 3*X[\[Theta]]))*\[Rho][r])) + 
  (\[Epsilon]p*h1[r]*(-((r - 2*M[r])*S\[Theta][\[Theta], \[CurlyPhi]]*
        X[\[Theta]]*(4*E^\[Nu][r]*r - 4*E^\[Nu][r]*\[Epsilon]a^2*m2[r] + 
         16*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r] + 6*E^\[Nu][r]*\[Epsilon]a^2*
          m2[r]*X[\[Theta]] - 24*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*
          X[\[Theta]] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] - 
         12*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r] + 
         4*E^\[Nu][r]*r*Derivative[1][M][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*
          Derivative[1][m0][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*
          Derivative[1][m2][r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*
          Derivative[1][m2][r] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          Derivative[1][v2][r] + 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*
          Derivative[1][v2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          Derivative[1][M][r]*Derivative[1][v2][r] - 6*E^\[Nu][r]*r^2*
          \[Epsilon]a^2*X[\[Theta]]*Derivative[1][M][r]*Derivative[1][v2][
           r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
         4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
          Derivative[1][\[Eta]0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          X[\[Theta]]*Derivative[1][\[Eta]2][r] - 2*E^\[Nu][r]*r^2*
          Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*
          Derivative[1][\[Nu]][r] - 3*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*
          X[\[Theta]]*Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*
          Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
         2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][m0][r]*
          Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
          Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
         3*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][m2][r]*
          Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
         3*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][v2][r]*
          Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] - 
         2*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][\[Eta]2][r]*
          Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          X[\[Theta]]*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
         E^\[Nu][r]*r^3*Derivative[1][\[Nu]][r]^2 + 2*E^\[Nu][r]*r^2*
          \[Epsilon]a^2*m2[r]*Derivative[1][\[Nu]][r]^2 - 
         3*E^\[Nu][r]*r^2*\[Epsilon]a^2*m2[r]*X[\[Theta]]*
          Derivative[1][\[Nu]][r]^2 + r^5*\[Epsilon]a^2*X[\[Theta]]*
          Derivative[1][\[Omega]1][r]^2 - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          Derivative[2][v2][r] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*
          Derivative[2][v2][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
          Derivative[2][\[Eta]0][r] - 2*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][
           r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*m2[r]*Derivative[2][\[Nu]][
           r] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*m2[r]*X[\[Theta]]*
          Derivative[2][\[Nu]][r] + 2*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*
          (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
           2*r^2*Derivative[2][\[Nu]][r]) + 2*M[r]*(-2*E^\[Nu][r] - 
           4*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
           6*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][
             r] + E^\[Nu][r]*r*Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*
            \[Epsilon]a^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
           3*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][
             r]*Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^2*
            Derivative[1][\[Nu]][r]^2 - E^\[Nu][r]*r*\[Epsilon]a^2*
            (-2 + 3*X[\[Theta]])*Derivative[1][v2][r]*
            (3 + r*Derivative[1][\[Nu]][r]) + 2*E^\[Nu][r]*r*\[Epsilon]a^2*
            Derivative[1][\[Eta]0][r]*(1 + 2*r*Derivative[1][\[Nu]][r]) - 
           r^4*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Omega]1][r]^2 + 
           4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][v2][r] - 
           6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[2][v2][r] + 
           4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
           2*E^\[Nu][r]*r^2*Derivative[2][\[Nu]][r]))) + 
      2*r*(3*E^\[Nu][r]*\[Epsilon]a^2*m2[r]*Derivative[1][X][\[Theta]]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        (r - 2*M[r])*(-(E^\[Nu][r]*\[Epsilon]a^2*v2[r]*
            (-2 + 3*X[\[Theta]])) - E^\[Nu][r]*(1 + 2*\[Epsilon]a^2*
             \[Eta]2[r]) + \[Epsilon]a^2*X[\[Theta]]*
           (3*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega] - \[Omega]1[r])^
              2))*(Derivative[0, 2][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          Derivative[1, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]))) - 
    r^2*(6*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1][X][\[Theta]] - 12*E^\[Nu][r]*\[Epsilon]a^2*M[r]*
       X[\[Theta]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] - 
      12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] - 
      3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*
       Derivative[1][X][\[Theta]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
       M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
       Derivative[1][H0][r]*Derivative[1][X][\[Theta]] - 
      2*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
       Derivative[1][X][\[Theta]] + 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]^2*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][KK][r]*Derivative[1][X][\[Theta]] + 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*v2[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
       Derivative[1][X][\[Theta]] - 12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
       M[r]*v2[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
       Derivative[1][X][\[Theta]] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*
       \[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
       Derivative[1][KK][r]*Derivative[1][X][\[Theta]] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][KK][r]*
       Derivative[1][X][\[Theta]] + 4*r^4*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
       Derivative[1][KK][r]*Derivative[1][X][\[Theta]] - 
      8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
       Derivative[1][X][\[Theta]] - 2*r^4*\[Epsilon]a^2*\[Epsilon]p*
       X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
       Derivative[1][KK][r]*Derivative[1][X][\[Theta]] + 
      4*r^3*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r]*
       Derivative[1][X][\[Theta]] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
       X[\[Theta]]*Derivative[1][v2][r]*Derivative[1][X][\[Theta]] + 
      12*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*Derivative[1][v2][r]*
       Derivative[1][X][\[Theta]] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
       \[Epsilon]p*H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
      12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
       Derivative[1][\[Eta]2][r] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*
       \[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
      3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
       Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
       H0[r]*M[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
       Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
      2*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
       Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
      4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*S\[CurlyPhi][\[Theta], 
        \[CurlyPhi]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] - 
      4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*X[\[Theta]]*
       Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
      8*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*X[\[Theta]]*
       Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
      4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*\[Omega]1[r]*
       Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
      8*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
       Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
      2*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]*
       Derivative[1][h0][r]*Derivative[0, 1][S\[Theta]][\[Theta], 
        \[CurlyPhi]] - 4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]*
       X[\[Theta]]*Derivative[1][h0][r]*Derivative[0, 1][S\[Theta]][\[Theta], 
        \[CurlyPhi]] - 2*r^2*\[Epsilon]a*\[Epsilon]p*X[\[Theta]]*\[Omega]1[r]*
       Derivative[1][h0][r]*Derivative[0, 1][S\[Theta]][\[Theta], 
        \[CurlyPhi]] + 4*r*\[Epsilon]a*\[Epsilon]p*M[r]*X[\[Theta]]*
       \[Omega]1[r]*Derivative[1][h0][r]*Derivative[0, 1][S\[Theta]][
        \[Theta], \[CurlyPhi]] + 4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
       h0[r]*X[\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] - 8*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*
       X[\[Theta]]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
      4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*\[Omega]1[r]*
       Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
      8*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
       Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
      4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]*
       Derivative[1][h0][r]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] + 8*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*M[r]*
       X[\[Theta]]*Derivative[1][h0][r]*Derivative[1, 0][S\[CurlyPhi]][
        \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*X[\[Theta]]*
       \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1, 0][S\[CurlyPhi]][
        \[Theta], \[CurlyPhi]] - 8*r*\[Epsilon]a*\[Epsilon]p*M[r]*X[\[Theta]]*
       \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1, 0][S\[CurlyPhi]][
        \[Theta], \[CurlyPhi]] + 2*r^2*\[Epsilon]a*\[Epsilon]p*
       \[CapitalOmega]*h0[r]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
       Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
      4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*M[r]*X[\[Theta]]*
       Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] - 2*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*
       \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[CurlyPhi]][
        \[Theta], \[CurlyPhi]] + 4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*
       X[\[Theta]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
       Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
      2*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*X[\[Theta]]*
       Derivative[1][\[Omega]1][r]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] - 4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*M[r]*X[\[Theta]]*
       Derivative[1][\[Omega]1][r]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] + 2*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      2*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*X[\[Theta]]*Derivative[1, 0][Y][
        \[Theta], \[CurlyPhi]] - 4*E^\[Nu][r]*\[Epsilon]p*H0[r]*M[r]*
       X[\[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*H2[r]*m0[r]*X[\[Theta]]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*\[Eta]0[r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       \[Eta]0[r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      8*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       \[Eta]2[r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*\[Eta]2[r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
       \[Eta]2[r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      2*E^\[Nu][r]*r^2*\[Epsilon]p*X[\[Theta]]*Derivative[1][H0][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*r*\[Epsilon]p*M[r]*X[\[Theta]]*Derivative[1][H0][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*\[Eta]0[r]*
       Derivative[1][H0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*\[Eta]0[r]*
       Derivative[1][H0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1][H0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1][H0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*\[Eta]2[r]*
       Derivative[1][H0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*\[Eta]2[r]*
       Derivative[1][H0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]p*X[\[Theta]]*Derivative[1][KK][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]p*M[r]*X[\[Theta]]*Derivative[1][KK][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*v2[r]*X[\[Theta]]*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*v2[r]*X[\[Theta]]*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      2*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]^2*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*M[r]*X[\[Theta]]^2*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*v2[r]*X[\[Theta]]^2*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*v2[r]*X[\[Theta]]^2*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]*\[Eta]2[r]*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]^2*\[Eta]2[r]*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*M[r]*X[\[Theta]]^2*\[Eta]2[r]*
       Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]^2*
       \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1, 0][Y][\[Theta], 
        \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*M[r]*
       X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][KK][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 2*r^4*\[Epsilon]a^2*
       \[Epsilon]p*X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][KK][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*
       \[Epsilon]p*M[r]*X[\[Theta]]^2*\[Omega]1[r]^2*Derivative[1][KK][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]^2*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]^2*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]^2*
       Derivative[1][v2][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Derivative[1][\[Eta]0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*X[\[Theta]]*
       Derivative[1][\[Eta]0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       Derivative[1][\[Eta]0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
       Derivative[1][\[Eta]0][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*M[r]*X[\[Theta]]*
       Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*m0[r]*X[\[Theta]]*
       Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*\[Eta]0[r]*
       Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       \[Eta]0[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], 
        \[CurlyPhi]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
       X[\[Theta]]*\[Eta]2[r]*Derivative[1][\[Nu]][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]*
       \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], 
        \[CurlyPhi]] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
       X[\[Theta]]^2*\[Eta]2[r]*Derivative[1][\[Nu]][r]*
       Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*M[r]*X[\[Theta]]^2*
       \[Eta]2[r]*Derivative[1][\[Nu]][r]*Derivative[1, 0][Y][\[Theta], 
        \[CurlyPhi]] - E^\[Nu][r]*\[Epsilon]a^2*m2[r]*X[\[Theta]]*
       (3*Derivative[1][X][\[Theta]]*(-2 + r*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*(Derivative[1][H0][r] - 
            Derivative[1][KK][r]) - r*Derivative[1][\[Nu]][r] + 
          \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           (2 + r*Derivative[1][\[Nu]][r])) + \[Epsilon]p*H2[r]*
         (-2 + 3*X[\[Theta]])*(2 + r*Derivative[1][\[Nu]][r])*
         Derivative[1, 0][Y][\[Theta], \[CurlyPhi]]) + 
      r*\[Epsilon]a^2*\[Epsilon]p*KK[r]*(r - 2*M[r])*X[\[Theta]]*
       (Y[\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
         (-2*r*\[CapitalOmega]^2 + 6*E^\[Nu][r]*Derivative[1][v2][r] - 
          6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] + r^2*\[CapitalOmega]^2*
           Derivative[1][\[Nu]][r] + r*\[Omega]1[r]^2*
           (-2 + r*Derivative[1][\[Nu]][r]) + 4*r^2*\[CapitalOmega]*
           Derivative[1][\[Omega]1][r] - 2*r*\[Omega]1[r]*
           (-2*\[CapitalOmega] + r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + 
            2*r*Derivative[1][\[Omega]1][r])) + 
        (-4*E^\[Nu][r]*(Derivative[1][v2][r] - Derivative[1][\[Eta]2][r]) + 
          X[\[Theta]]*(-2*r*\[CapitalOmega]^2 + 6*E^\[Nu][r]*
             Derivative[1][v2][r] - 6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] + 
            r^2*\[CapitalOmega]^2*Derivative[1][\[Nu]][r] + 
            r*\[Omega]1[r]^2*(-2 + r*Derivative[1][\[Nu]][r]) + 
            2*r^2*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
            2*r*\[Omega]1[r]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
               Derivative[1][\[Nu]][r] + r*Derivative[1][\[Omega]1][r])))*
         Derivative[1, 0][Y][\[Theta], \[CurlyPhi]]) + 
      2*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*X[\[Theta]]*
       Derivative[1, 1][Y][\[Theta], \[CurlyPhi]] - 
      4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*M[r]*X[\[Theta]]*
       Derivative[1, 1][Y][\[Theta], \[CurlyPhi]] - 
      2*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*X[\[Theta]]*\[Omega]1[r]*
       Derivative[1, 1][Y][\[Theta], \[CurlyPhi]] + 
      4*r*\[Epsilon]a*\[Epsilon]p*H1[r]*M[r]*X[\[Theta]]*\[Omega]1[r]*
       Derivative[1, 1][Y][\[Theta], \[CurlyPhi]]))/
   (4*E^\[Nu][r]*r^3*(r - 2*M[r])*X[\[Theta]]), 
 -2*\[Kappa]*(\[Epsilon]p*h1[r]*P[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]] + 
    (r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
      (P[r] + \[Rho][r])*\[Omega]1[r])/E^\[Nu][r] + 
    (\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
      (P[r] + \[Rho][r])*(2*E^\[Nu][r]*p0[r] - E^\[Nu][r]*p2[r]*
        (-2 + 3*X[\[Theta]]) + 2*r^2*\[CapitalOmega]*X[\[Theta]]*
        \[Omega]1[r]))/(2*E^\[Nu][r])) - 
  (\[Epsilon]p*(r^2*X[\[Theta]]*(-2*r^2*\[Epsilon]a*\[CapitalOmega]*
        Derivative[1][h0][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
         \[CurlyPhi]] + 4*r*\[Epsilon]a*\[CapitalOmega]*M[r]*
        Derivative[1][h0][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
         \[CurlyPhi]] + 2*r^2*\[Epsilon]a*\[Omega]1[r]*Derivative[1][h0][r]*
        Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
       4*r*\[Epsilon]a*M[r]*\[Omega]1[r]*Derivative[1][h0][r]*
        Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r*H0[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r*H2[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*H0[r]*M[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*H2[r]*M[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*\[Epsilon]a^2*H2[r]*m0[r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 4*E^\[Nu][r]*\[Epsilon]a^2*H2[r]*m2[r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*
        \[CapitalOmega]^2*KK[r]*X[\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 4*r^2*\[Epsilon]a^2*\[CapitalOmega]^2*KK[r]*M[r]*
        X[\[Theta]]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       6*E^\[Nu][r]*\[Epsilon]a^2*H2[r]*m2[r]*X[\[Theta]]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*\[Eta]0[r]*Derivative[0, 1][Y][
         \[Theta], \[CurlyPhi]] + 8*E^\[Nu][r]*\[Epsilon]a^2*H0[r]*M[r]*
        \[Eta]0[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*\[Eta]2[r]*Derivative[0, 1][Y][
         \[Theta], \[CurlyPhi]] + 8*E^\[Nu][r]*\[Epsilon]a^2*H0[r]*M[r]*
        \[Eta]2[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       6*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*X[\[Theta]]*\[Eta]2[r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       12*E^\[Nu][r]*\[Epsilon]a^2*H0[r]*M[r]*X[\[Theta]]*\[Eta]2[r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*
        \[CapitalOmega]*KK[r]*X[\[Theta]]*\[Omega]1[r]*Derivative[0, 1][Y][
         \[Theta], \[CurlyPhi]] - 8*r^2*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*
        M[r]*X[\[Theta]]*\[Omega]1[r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*KK[r]*X[\[Theta]]*\[Omega]1[r]^2*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a^2*
        KK[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 2*E^\[Nu][r]*r^2*Derivative[1][H0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r*M[r]*
        Derivative[1][H0][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]0[r]*Derivative[1][H0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*\[Eta]0[r]*Derivative[1][H0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][H0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*\[Eta]2[r]*Derivative[1][H0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r]*
        Derivative[1][H0][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       12*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*\[Eta]2[r]*
        Derivative[1][H0][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*Derivative[1][KK][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 4*E^\[Nu][r]*r*M[r]*Derivative[1][KK][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r^2*\[Epsilon]a^2*v2[r]*Derivative[1][KK][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*v2[r]*Derivative[1][KK][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       6*E^\[Nu][r]*r^2*\[Epsilon]a^2*v2[r]*X[\[Theta]]*Derivative[1][KK][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       12*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*v2[r]*X[\[Theta]]*
        Derivative[1][KK][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][KK][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       8*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*\[Eta]2[r]*Derivative[1][KK][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r]*
        Derivative[1][KK][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       12*E^\[Nu][r]*r*\[Epsilon]a^2*M[r]*X[\[Theta]]*\[Eta]2[r]*
        Derivative[1][KK][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H0[r]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*M[r]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       8*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       3*E^\[Nu][r]*r^2*\[Epsilon]a^2*H0[r]*X[\[Theta]]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       3*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*X[\[Theta]]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       6*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*X[\[Theta]]*Derivative[1][v2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       6*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*M[r]*X[\[Theta]]*
        Derivative[1][v2][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       6*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]*X[\[Theta]]*
        Derivative[1][v2][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       12*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]*X[\[Theta]]*
        Derivative[1][v2][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H0[r]*Derivative[1][\[Eta]0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H2[r]*Derivative[1][\[Eta]0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*M[r]*Derivative[1][\[Eta]0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*M[r]*Derivative[1][\[Eta]0][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*Derivative[1][\[Eta]2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       8*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]*Derivative[1][\[Eta]2][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       6*E^\[Nu][r]*r^2*\[Epsilon]a^2*KK[r]*X[\[Theta]]*
        Derivative[1][\[Eta]2][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*KK[r]*M[r]*X[\[Theta]]*
        Derivative[1][\[Eta]2][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - E^\[Nu][r]*r^2*H0[r]*Derivative[1][\[Nu]][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - E^\[Nu][r]*r^2*H2[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r*H0[r]*M[r]*Derivative[1][\[Nu]][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 2*E^\[Nu][r]*r*H2[r]*
        M[r]*Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*m0[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*m2[r]*Derivative[1][\[Nu]][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + r^4*\[Epsilon]a^2*
        \[CapitalOmega]^2*KK[r]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*
        \[CapitalOmega]^2*KK[r]*M[r]*X[\[Theta]]*Derivative[1][\[Nu]][r]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       3*E^\[Nu][r]*r*\[Epsilon]a^2*H2[r]*m2[r]*X[\[Theta]]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H0[r]*\[Eta]0[r]*Derivative[1][\[Nu]][
         r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*M[r]*\[Eta]0[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       2*E^\[Nu][r]*r^2*\[Epsilon]a^2*H0[r]*\[Eta]2[r]*Derivative[1][\[Nu]][
         r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*M[r]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       3*E^\[Nu][r]*r^2*\[Epsilon]a^2*H0[r]*X[\[Theta]]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       6*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*M[r]*X[\[Theta]]*\[Eta]2[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       2*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*X[\[Theta]]*\[Omega]1[r]*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       4*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*X[\[Theta]]*
        \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + r^4*\[Epsilon]a^2*KK[r]*X[\[Theta]]*\[Omega]1[r]^2*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       2*r^3*\[Epsilon]a^2*KK[r]*M[r]*X[\[Theta]]*\[Omega]1[r]^2*
        Derivative[1][\[Nu]][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
       r^4*\[Epsilon]a^2*\[CapitalOmega]*H0[r]*X[\[Theta]]*
        Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - r^4*\[Epsilon]a^2*\[CapitalOmega]*H2[r]*X[\[Theta]]*
        Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*r^4*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*X[\[Theta]]*
        Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*\[CapitalOmega]*H0[r]*M[r]*
        X[\[Theta]]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*r^3*\[Epsilon]a^2*\[CapitalOmega]*H2[r]*M[r]*
        X[\[Theta]]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[CapitalOmega]*KK[r]*M[r]*
        X[\[Theta]]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - r^4*\[Epsilon]a^2*H0[r]*X[\[Theta]]*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + r^4*\[Epsilon]a^2*H2[r]*X[\[Theta]]*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 2*r^4*\[Epsilon]a^2*KK[r]*X[\[Theta]]*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] + 2*r^3*\[Epsilon]a^2*H0[r]*M[r]*X[\[Theta]]*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][
         \[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*H2[r]*M[r]*X[\[Theta]]*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][
         \[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*KK[r]*M[r]*X[\[Theta]]*
        \[Omega]1[r]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][
         \[Theta], \[CurlyPhi]] + r*\[Epsilon]a*H1[r]*(r - 2*M[r])*
        (X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
          ((-2*M[r]*(-7 + r*Derivative[1][\[Nu]][r]) + 
             r*(-8 + 2*Derivative[1][M][r] + r*Derivative[1][\[Nu]][r]))*
            Derivative[1][\[Omega]1][r] - 2*r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r]) + 2*(\[CapitalOmega] - \[Omega]1[r])*
          Derivative[0, 2][Y][\[Theta], \[CurlyPhi]]) - 
       r*\[Epsilon]a*h0[r]*(r - 2*M[r])*(3*S\[Theta][\[Theta], \[CurlyPhi]]*
          Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][r] + 
         2*(-\[CapitalOmega] + \[Omega]1[r])*Derivative[1][\[Nu]][r]*
          Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
         2*X[\[Theta]]*Derivative[1][\[Omega]1][r]*
          Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]])) + 
     h1[r]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
        (-3*E^\[Nu][r]*r*\[Epsilon]a^2*m2[r]*Derivative[1][X][\[Theta]]^2 - 
         E^\[Nu][r]*X[\[Theta]]*(4*M[r]^2*(-2 - 4*r*\[Epsilon]a^2*
              Derivative[1][\[Eta]2][r] + r*Derivative[1][\[Nu]][r] + 
             2*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]2][r]*Derivative[1][
                \[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 2*r*\[Epsilon]a^2*
              Derivative[1][v2][r]*(3 + r*Derivative[1][\[Nu]][r]) + 
             2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*(1 + 2*r*
                Derivative[1][\[Nu]][r]) + 4*r^2*\[Epsilon]a^2*
              Derivative[2][v2][r] + 4*r^2*\[Epsilon]a^2*Derivative[2][
                \[Eta]0][r] + 2*r^2*Derivative[2][\[Nu]][r]) + 
           2*M[r]*(r*(6 + 16*\[Epsilon]a^2*v2[r] + 8*\[Epsilon]a^2*
                \[Eta]2[r] + 4*Derivative[1][M][r] + 4*\[Epsilon]a^2*
                Derivative[1][m0][r] + 4*\[Epsilon]a^2*Derivative[1][m2][r] - 
               14*r*\[Epsilon]a^2*Derivative[1][v2][r] + 4*r*\[Epsilon]a^2*
                Derivative[1][M][r]*Derivative[1][v2][r] - 6*r*\[Epsilon]a^2*
                Derivative[1][\[Eta]0][r] + 4*r*\[Epsilon]a^2*
                Derivative[1][M][r]*Derivative[1][\[Eta]0][r] + 8*r*
                \[Epsilon]a^2*Derivative[1][\[Eta]2][r] - 3*r*
                Derivative[1][\[Nu]][r] + 2*r*Derivative[1][M][r]*
                Derivative[1][\[Nu]][r] + 2*r*\[Epsilon]a^2*Derivative[1][m0][
                 r]*Derivative[1][\[Nu]][r] + 2*r*\[Epsilon]a^2*
                Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 4*r^2*
                \[Epsilon]a^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
               8*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
                Derivative[1][\[Nu]][r] - 4*r^2*\[Epsilon]a^2*
                Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 2*r^2*
                Derivative[1][\[Nu]][r]^2 - 8*r^2*\[Epsilon]a^2*
                Derivative[2][v2][r] - 8*r^2*\[Epsilon]a^2*Derivative[2][
                  \[Eta]0][r] - 4*r^2*Derivative[2][\[Nu]][r]) + 
             2*\[Epsilon]a^2*m0[r]*(-2 + r*Derivative[1][\[Nu]][r] + r^2*
                Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
             2*\[Epsilon]a^2*m2[r]*(-2 + r*Derivative[1][\[Nu]][r] + r^2*
                Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r])) + 
           r*(-2*\[Epsilon]a^2*m0[r]*(-2 + r*Derivative[1][\[Nu]][r] + r^2*
                Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
             2*\[Epsilon]a^2*m2[r]*(4 + r*Derivative[1][\[Nu]][r] + r^2*
                Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
             r*(-4 - 16*\[Epsilon]a^2*v2[r] - 8*\[Epsilon]a^2*\[Eta]2[r] - 4*
                Derivative[1][M][r] - 4*\[Epsilon]a^2*Derivative[1][m0][r] - 
               4*\[Epsilon]a^2*Derivative[1][m2][r] + 8*r*\[Epsilon]a^2*
                Derivative[1][v2][r] - 4*r*\[Epsilon]a^2*Derivative[1][M][r]*
                Derivative[1][v2][r] + 4*r*\[Epsilon]a^2*Derivative[1][
                  \[Eta]0][r] - 4*r*\[Epsilon]a^2*Derivative[1][M][r]*
                Derivative[1][\[Eta]0][r] - 4*r*\[Epsilon]a^2*
                Derivative[1][\[Eta]2][r] + 2*r*Derivative[1][\[Nu]][r] - 2*r*
                Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 2*r*
                \[Epsilon]a^2*Derivative[1][m0][r]*Derivative[1][\[Nu]][r] - 
               2*r*\[Epsilon]a^2*Derivative[1][m2][r]*Derivative[1][\[Nu]][
                 r] + 2*r^2*\[Epsilon]a^2*Derivative[1][v2][r]*
                Derivative[1][\[Nu]][r] + 4*r^2*\[Epsilon]a^2*
                Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] + 2*r^2*
                \[Epsilon]a^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
                 r] + r^2*Derivative[1][\[Nu]][r]^2 + 4*r^2*\[Epsilon]a^2*
                Derivative[2][v2][r] + 4*r^2*\[Epsilon]a^2*Derivative[2][
                  \[Eta]0][r] + 2*r^2*Derivative[2][\[Nu]][r]))) + 
         \[Epsilon]a^2*X[\[Theta]]^2*(-3*E^\[Nu][r]*m2[r]*
            (-2*M[r]*(-2 + r*Derivative[1][\[Nu]][r] + r^2*
                Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
             r*(6 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^
                 2 + 2*r^2*Derivative[2][\[Nu]][r])) + r*(r - 2*M[r])*
            (-24*E^\[Nu][r]*v2[r] - 12*E^\[Nu][r]*\[Eta]2[r] - 
             6*E^\[Nu][r]*Derivative[1][m2][r] + 12*E^\[Nu][r]*r*
              Derivative[1][v2][r] - 18*E^\[Nu][r]*M[r]*Derivative[1][v2][
               r] - 6*E^\[Nu][r]*r*Derivative[1][M][r]*Derivative[1][v2][r] - 
             6*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] + 12*E^\[Nu][r]*M[r]*
              Derivative[1][\[Eta]2][r] - 3*E^\[Nu][r]*r*Derivative[1][m2][r]*
              Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^2*Derivative[1][v2][r]*
              Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r*M[r]*Derivative[1][
                v2][r]*Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^2*
              Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
             6*E^\[Nu][r]*r*M[r]*Derivative[1][\[Eta]2][r]*Derivative[1][
                \[Nu]][r] - 8*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][
               r] + 14*r^2*\[CapitalOmega]*M[r]*Derivative[1][\[Omega]1][r] + 
             8*r^3*\[Omega]1[r]*Derivative[1][\[Omega]1][r] - 
             14*r^2*M[r]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
             2*r^3*\[CapitalOmega]*Derivative[1][M][r]*Derivative[1][
                \[Omega]1][r] - 2*r^3*\[Omega]1[r]*Derivative[1][M][r]*
              Derivative[1][\[Omega]1][r] + r^4*\[CapitalOmega]*
              Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
             2*r^3*\[CapitalOmega]*M[r]*Derivative[1][\[Nu]][r]*
              Derivative[1][\[Omega]1][r] - r^4*\[Omega]1[r]*Derivative[1][
                \[Nu]][r]*Derivative[1][\[Omega]1][r] + 2*r^3*M[r]*
              \[Omega]1[r]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][
               r] + 3*r^4*Derivative[1][\[Omega]1][r]^2 - 
             6*r^3*M[r]*Derivative[1][\[Omega]1][r]^2 + 6*E^\[Nu][r]*r^2*
              Derivative[2][v2][r] - 12*E^\[Nu][r]*r*M[r]*Derivative[2][v2][
               r] - 2*r^4*\[CapitalOmega]*Derivative[2][\[Omega]1][r] + 
             4*r^3*\[CapitalOmega]*M[r]*Derivative[2][\[Omega]1][r] + 
             2*r^4*\[Omega]1[r]*Derivative[2][\[Omega]1][r] - 
             4*r^3*M[r]*\[Omega]1[r]*Derivative[2][\[Omega]1][r]))) + 
       E^\[Nu][r]*r*(Derivative[1][X][\[Theta]]*
          ((r + 3*\[Epsilon]a^2*m2[r]*X[\[Theta]] - r*\[Epsilon]a^2*v2[r]*
              (2 + 3*X[\[Theta]]) + 2*r*\[Epsilon]a^2*\[Eta]2[r] + 
             6*r*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r] + 
             2*M[r]*(-1 + \[Epsilon]a^2*v2[r]*(2 + 3*X[\[Theta]]) - 2*
                \[Epsilon]a^2*(1 + 3*X[\[Theta]])*\[Eta]2[r]))*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           (-r + 3*\[Epsilon]a^2*m2[r]*X[\[Theta]] + r*\[Epsilon]a^2*v2[r]*
              (2 + 3*X[\[Theta]]) - 2*r*\[Epsilon]a^2*\[Eta]2[r] - 
             6*r*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r] + 
             M[r]*(2 - 2*\[Epsilon]a^2*v2[r]*(2 + 3*X[\[Theta]]) + 4*
                \[Epsilon]a^2*(1 + 3*X[\[Theta]])*\[Eta]2[r]))*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) - 
         2*(r - 2*M[r])*X[\[Theta]]*(1 + \[Epsilon]a^2*v2[r]*
            (-2 + 3*X[\[Theta]]) + \[Epsilon]a^2*(2 - 3*X[\[Theta]])*
            \[Eta]2[r])*(Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])))))/
   (4*E^\[Nu][r]*r^3*(r - 2*M[r])*X[\[Theta]]), 
 -(r^2*\[Kappa]*(P[r]*(2 + 4*\[Epsilon]a^2*v2[r] - 6*\[Epsilon]a^2*v2[r]*
        X[\[Theta]] + 2*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]] + 
       2*\[Epsilon]a^2*p0[r]*(1 + \[Epsilon]p*KK[r]*Y[\[Theta], 
           \[CurlyPhi]]) - \[Epsilon]a^2*p2[r]*(-2 + 3*X[\[Theta]])*
        (1 + \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]) - 
       4*\[Epsilon]a^2*\[Eta]2[r] + 6*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r]) + 
     \[Epsilon]a^2*(2*p0[r] + p2[r]*(2 - 3*X[\[Theta]]))*\[Rho][r] + 
     \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
      (\[Delta]p[r]*(2 + 2*\[Epsilon]a^2*v2[r]*(2 - 3*X[\[Theta]]) + 
         2*\[Epsilon]a^2*(-2 + 3*X[\[Theta]])*\[Eta]2[r]) + 
       \[Epsilon]a^2*KK[r]*(2*p0[r] + p2[r]*(2 - 3*X[\[Theta]]))*
        \[Rho][r]))) + 
  (4*M[r]^2*(r*\[Epsilon]a^2*X[\[Theta]]^2*(-6*E^\[Nu][r]*\[Eta]2[r] + 
        6*E^\[Nu][r]*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 
        6*E^\[Nu][r]*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][H0][r] - 6*E^\[Nu][r]*r*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] - 
        9*r^3*\[Epsilon]p*\[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r] + 18*r^3*\[Epsilon]p*\[CapitalOmega]*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] - 
        9*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
         Derivative[1][KK][r] - 9*E^\[Nu][r]*r*Derivative[1][v2][r] + 
        9*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][v2][r] + 3*E^\[Nu][r]*r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][r] + 
        3*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r]*Derivative[1][v2][r] + 6*E^\[Nu][r]*r^2*
         \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
         Derivative[1][v2][r] + 6*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] - 
        3*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
        9*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
        9*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
        3*E^\[Nu][r]*r*\[Eta]2[r]*Derivative[1][\[Nu]][r] - 
        3*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*
         Derivative[1][\[Nu]][r] - 3*E^\[Nu][r]*r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r]*
         Derivative[1][\[Nu]][r] + 2*r^4*\[Epsilon]p*\[CapitalOmega]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
          r] - 4*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
        2*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
         Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
        3*E^\[Nu][r]*r^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
        3*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
        3*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
        6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
        3*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
        3*E^\[Nu][r]*r^2*\[Eta]2[r]*Derivative[1][\[Nu]][r]^2 - 
        3*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]^2 + 6*r^4*\[Epsilon]p*
         \[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r] - 6*r^4*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
         Derivative[1][\[Omega]1][r] - r^4*Derivative[1][\[Omega]1][r]^2 - 
        r^4*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Omega]1][r]^2 + r^4*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
        12*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[2][H0][r] - 2*r^4*\[Epsilon]p*\[CapitalOmega]^2*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
        4*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]*Derivative[2][KK][r] - 2*r^4*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
        6*E^\[Nu][r]*r^2*Derivative[2][v2][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]p*
         H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
        6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[2][\[Eta]2][r] + 6*E^\[Nu][r]*r^2*\[Eta]2[r]*
         Derivative[2][\[Nu]][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][\[Nu]][r] + 
        3*E^\[Nu][r]*v2[r]*(2 - r*Derivative[1][\[Nu]][r] - 
          r^2*Derivative[1][\[Nu]][r]^2 + r*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*(Derivative[1][H2][r]*
             (2 + r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*
             (1 + 2*r*Derivative[1][\[Nu]][r]) + 2*r*Derivative[2][H0][r]) - 
          2*r^2*Derivative[2][\[Nu]][r] + \[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r])) + 
        r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
         (-3*E^\[Nu][r]*Derivative[1][\[Eta]2][r]*
           (1 + 2*r*Derivative[1][\[Nu]][r]) + r*\[Omega]1[r]^2*
           (-6 + 5*r*Derivative[1][\[Nu]][r] + 2*r^2*Derivative[2][\[Nu]][
              r]) - 2*r*\[Omega]1[r]*(-6*\[CapitalOmega] + 
            9*r*Derivative[1][\[Omega]1][r] + r*Derivative[1][\[Nu]][r]*
             (5*\[CapitalOmega] - 2*r*Derivative[1][\[Omega]1][r]) + 
            2*r^2*\[CapitalOmega]*Derivative[2][\[Nu]][r] + 
            2*r^2*Derivative[2][\[Omega]1][r]) + 
          r*(r*\[CapitalOmega]*Derivative[1][\[Nu]][r]*(5*\[CapitalOmega] - 
              4*r*Derivative[1][\[Omega]1][r]) + 
            2*(9*r*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
              2*r^2*Derivative[1][\[Omega]1][r]^2 - 3*E^\[Nu][r]*
               Derivative[2][\[Eta]2][r] + \[CapitalOmega]*(
                -3*\[CapitalOmega] + r^2*\[CapitalOmega]*Derivative[2][\[Nu]][
                  r] + 2*r^2*Derivative[2][\[Omega]1][r]))))) - 
      E^\[Nu][r]*\[Epsilon]p*(2*r*Derivative[1][h1][r] + 
        h1[r]*(-1 + 2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
          2*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
          r*Derivative[1][\[Nu]][r]))*(S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] + 2*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]]) + X[\[Theta]]*(-2*E^\[Nu][r]*r - 
        2*E^\[Nu][r]*r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]] + 
        4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] - 2*r^2*\[Epsilon]a*
         \[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         Derivative[1][h0][r] + 2*r^2*\[Epsilon]a*\[Epsilon]p*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
         Derivative[1][h0][r] - E^\[Nu][r]*r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]0[r]*Derivative[1][H0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][H0][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
        4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]2[r]*Derivative[1][H2][r] + 3*E^\[Nu][r]*r^2*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
        6*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][v2][r] - 
        2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][v2][r] - 2*E^\[Nu][r]*r^3*
         \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r]*Derivative[1][v2][r] - 4*E^\[Nu][r]*r^3*
         \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][v2][r] - 
        6*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
        12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][X][\[Theta]] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Eta]0][r] - 
        2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r]*Derivative[1][\[Eta]0][r] + 
        2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] - 
        4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
        6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] + 
        6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
        3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
        E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] + 2*r^2*\[Epsilon]a*
         \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^2*\[Epsilon]p*
         KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r] - 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][\[Nu]][r] - 
        2*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r] + 
        4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
        4*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
        2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]0[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
        8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]2[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
        E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
        2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]2[r]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
        E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
        2*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][v2][r]*
         Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
         Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
         H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r]*
         Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r]*
         Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
         KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^3*Derivative[1][\[Nu]][r]^2 + 
        E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Nu]][r]^2 - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         \[Eta]2[r]*Derivative[1][\[Nu]][r]^2 + 6*r^2*\[Epsilon]a*\[Epsilon]p*
         h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][
          r] + 6*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] - 
        4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
        4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[2][h0][r] + 4*r^3*\[Epsilon]a*\[Epsilon]p*
         S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
         Derivative[2][h0][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         \[Eta]0[r]*Derivative[2][H0][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
         \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
         Derivative[2][H0][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][v2][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
        2*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][r] + 4*r^3*\[Epsilon]a*
         \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*Derivative[2][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*
         KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][r] - 
        4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*Derivative[2][\[Nu]][r] - 
        4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
          \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][\[Nu]][r] - 
        E^\[Nu][r]*\[Epsilon]a^2*v2[r]*(4*r + 3*\[Epsilon]p*h1[r]*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 
          6*r*\[Epsilon]p*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
          2*r^2*Derivative[1][\[Nu]][r] - 3*r*\[Epsilon]p*h1[r]*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
           Derivative[1][\[Nu]][r] - 2*r^3*Derivative[1][\[Nu]][r]^2 + 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           (Derivative[1][H2][r]*(2 + r*Derivative[1][\[Nu]][r]) + 
            Derivative[1][H0][r]*(1 + 2*r*Derivative[1][\[Nu]][r]) + 
            2*r*Derivative[2][H0][r]) - 4*r^3*Derivative[2][\[Nu]][r] + 
          2*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r])) + E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*(2 - 2*r*\[Epsilon]a^2*
           Derivative[1][\[Eta]0][r] + 4*r*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r] - r*Derivative[1][\[Nu]][r] - 
          4*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][
            r] - 2*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]2][r]*
           Derivative[1][\[Nu]][r] - r^2*Derivative[1][\[Nu]][r]^2 - 
          2*r*\[Epsilon]a^2*Derivative[1][v2][r]*
           (3 + r*Derivative[1][\[Nu]][r]) - 4*r^2*\[Epsilon]a^2*
           Derivative[2][v2][r] - 4*r^2*\[Epsilon]a^2*Derivative[2][\[Eta]0][
            r] - 2*r^2*Derivative[2][\[Nu]][r] + 2*\[Epsilon]a^2*\[Eta]2[r]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r])) + 4*r^3*\[Epsilon]a*\[Epsilon]p*
         h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[2][\[Omega]1][
          r] + 2*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
        4*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        2*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
         Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
         \[Omega]1[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
         \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
         h1[r]*Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][
          \[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
         \[CapitalOmega]*h1[r]*Derivative[1][\[Omega]1][r]*
         Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
        4*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]*
         Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
          \[CurlyPhi]] + 2*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*
         Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 2*r^2*\[Epsilon]a*
         \[Epsilon]p*H1[r]*\[Omega]1[r]*Derivative[0, 1][Y][\[Theta], 
          \[CurlyPhi]] + 4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
         Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
        4*r^3*\[Epsilon]a*\[Epsilon]p*\[Omega]1[r]*Derivative[1][H1][r]*
         Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a*
         \[Epsilon]p*H1[r]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][
          \[Theta], \[CurlyPhi]])) + 
    r*(2*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*
       (r*X[\[Theta]]*(2 + r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] + 4*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r] - 3*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - r*Derivative[1][\[Nu]][r] + 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] + 2*r^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - r^2*Derivative[1][\[Nu]][r]^2 + 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          2*r^2*Derivative[2][\[Nu]][r] + 2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
          \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r])) + \[Epsilon]p*
         (h1[r]*(-1 + r*Derivative[1][\[Nu]][r])*
           (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
            2*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
          r*(2*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
             Derivative[1][X][\[Theta]] + 4*Derivative[1][h1][r]*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
            H2[r]*(2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
              Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
                \[CurlyPhi]])))) + E^\[Nu][r]*\[Epsilon]a^2*m2[r]*
       (3*r*X[\[Theta]]^2*(2 + r*Derivative[1][\[Nu]][r] + 
          r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r] + 
          \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r]) - r*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*(-3*Derivative[1][KK][r] + 
            2*H2[r]*Derivative[1][\[Nu]][r] - r*Derivative[1][KK][r]*
             Derivative[1][\[Nu]][r] + 2*r*H2[r]*Derivative[1][\[Nu]][r]^2 + 
            2*Derivative[1][H2][r]*(2 + r*Derivative[1][\[Nu]][r]) + 
            Derivative[1][H0][r]*(1 + 2*r*Derivative[1][\[Nu]][r]) + 
            2*r*Derivative[2][H0][r] - 2*r*Derivative[2][KK][r] + 
            4*r*H2[r]*Derivative[2][\[Nu]][r])) + X[\[Theta]]*
         (-8*r + 2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] + 8*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r] - 6*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - 3*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 6*r*\[Epsilon]p*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
           Derivative[1][X][\[Theta]] - 2*r^2*Derivative[1][\[Nu]][r] + 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] + 4*r^3*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - 6*r*\[Epsilon]p*h1[r]*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
           Derivative[1][\[Nu]][r] - 2*r^3*Derivative[1][\[Nu]][r]^2 + 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          4*r^3*Derivative[2][\[Nu]][r] + 6*\[Epsilon]p*h1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          12*r*\[Epsilon]p*Derivative[1][h1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          6*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          3*r*\[Epsilon]p*H0[r]*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - r*\[Epsilon]p*KK[r]*
           (2*Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
              r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][
                r]) + 3*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
              \[Theta], \[CurlyPhi]]) + r*\[Epsilon]p*H2[r]*
           (4*Y[\[Theta], \[CurlyPhi]]*(1 + r*Derivative[1][\[Nu]][r] + 
              r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][
                r]) + 6*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
            3*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]])) + 2*\[Epsilon]p*
         (h1[r]*(-1 + r*Derivative[1][\[Nu]][r])*
           (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
            2*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
          r*(2*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
             Derivative[1][X][\[Theta]] + 4*Derivative[1][h1][r]*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
            H2[r]*(2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
              Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
                \[CurlyPhi]])))) + r*(r*\[Epsilon]a^2*X[\[Theta]]^2*
         (-10*r^3*\[Epsilon]p*\[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] + 20*r^3*\[Epsilon]p*\[CapitalOmega]*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] - 
          10*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r] + 2*r^3*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][M][
            r] - 4*r^3*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][M][r] + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][M][r] + 6*E^\[Nu][r]*
           Derivative[1][m2][r] - 12*E^\[Nu][r]*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
          3*E^\[Nu][r]*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] + 3*E^\[Nu][r]*r*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][m2][r] - 12*E^\[Nu][r]*r*Derivative[1][v2][r] + 
          12*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r] + 3*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][
            r] + 3*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][v2][r] + 6*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r*Derivative[1][M][r]*
           Derivative[1][v2][r] - 6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][v2][
            r] + 6*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] - 
          6*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
          9*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
          9*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
          2*r^4*\[Epsilon]p*\[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          4*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          2*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r*Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          3*E^\[Nu][r]*r^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
          3*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
            r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          6*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
          6*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
          r^4*Derivative[1][\[Omega]1][r]^2 - r^4*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 + 
          r^4*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Omega]1][r]^2 - 2*r^4*\[Epsilon]p*
           \[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          4*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[2][KK][r] - 2*r^4*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
          6*E^\[Nu][r]*r^2*Derivative[2][v2][r] + 6*E^\[Nu][r]*r^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Eta]2][r] + 3*E^\[Nu][r]*v2[r]*
           (2*Derivative[1][M][r]*(2 + r*Derivative[1][\[Nu]][r]) - 
            r*(2*Derivative[1][\[Nu]][r] + r*Derivative[1][\[Nu]][r]^2 + 
              2*r*Derivative[2][\[Nu]][r]) + \[Epsilon]p*Y[\[Theta], 
              \[CurlyPhi]]*(-4*H2[r]*Derivative[1][M][r] + 
              2*r*H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*Derivative[1][M][
                r]*Derivative[1][\[Nu]][r] + r^2*H2[r]*Derivative[1][\[Nu]][
                 r]^2 + r*Derivative[1][H2][r]*(2 + r*Derivative[1][\[Nu]][
                  r]) + 2*r*Derivative[1][H0][r]*(1 - Derivative[1][M][r] + 
                r*Derivative[1][\[Nu]][r]) + 2*r^2*Derivative[2][H0][r] + 
              2*r^2*H2[r]*Derivative[2][\[Nu]][r])) + 3*E^\[Nu][r]*\[Eta]2[r]*
           (4 + 4*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]] - 
            4*Derivative[1][M][r] + 2*r*Derivative[1][\[Nu]][r] - 
            2*r*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r] - 
            \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(-4*H2[r]*Derivative[1][M][
                r] + 2*r*H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*
               Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
              r^2*H2[r]*Derivative[1][\[Nu]][r]^2 + r*Derivative[1][H2][r]*(
                2 + r*Derivative[1][\[Nu]][r]) + 4*r*Derivative[1][H0][r]*(
                1 - Derivative[1][M][r] + r*Derivative[1][\[Nu]][r]) + 
              4*r^2*Derivative[2][H0][r] + 2*r^2*H2[r]*Derivative[2][\[Nu]][
                r]))) + r*\[Epsilon]p*KK[r]*(-2*r^2*\[Epsilon]a^2*
           Y[\[Theta], \[CurlyPhi]]*(\[CapitalOmega] - \[Omega]1[r])^2*
           Derivative[1][X][\[Theta]]^2 + \[Epsilon]a^2*X[\[Theta]]^2*
           Y[\[Theta], \[CurlyPhi]]*(-12*r^2*\[CapitalOmega]^2 + 
            6*E^\[Nu][r]*Derivative[1][m2][r] - 6*E^\[Nu][r]*r*
             Derivative[1][\[Eta]2][r] + 6*r^3*\[CapitalOmega]^2*
             Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r*Derivative[1][m2][r]*
             Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^2*
             Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
            20*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
            4*r^4*\[CapitalOmega]*Derivative[1][\[Nu]][r]*
             Derivative[1][\[Omega]1][r] - 4*r^4*Derivative[1][\[Omega]1][r]^
              2 - 2*r*Derivative[1][M][r]*(-3*E^\[Nu][r]*Derivative[1][
                 \[Eta]2][r] + r*\[CapitalOmega]*(-2*\[CapitalOmega] + 
                r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + 
                2*r*Derivative[1][\[Omega]1][r])) - 6*E^\[Nu][r]*r^2*
             Derivative[2][\[Eta]2][r] + 2*r^4*\[CapitalOmega]^2*
             Derivative[2][\[Nu]][r] + 2*r^2*\[Omega]1[r]^2*
             (-6 + 3*r*Derivative[1][\[Nu]][r] + Derivative[1][M][r]*(2 - 
                r*Derivative[1][\[Nu]][r]) + r^2*Derivative[2][\[Nu]][r]) + 
            4*r^4*\[CapitalOmega]*Derivative[2][\[Omega]1][r] - 
            4*r^2*\[Omega]1[r]*(-6*\[CapitalOmega] + 5*r*Derivative[1][
                 \[Omega]1][r] + r*Derivative[1][\[Nu]][r]*(
                3*\[CapitalOmega] - r*Derivative[1][\[Omega]1][r]) - 
              Derivative[1][M][r]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
                 Derivative[1][\[Nu]][r] + r*Derivative[1][\[Omega]1][r]) + 
              r^2*\[CapitalOmega]*Derivative[2][\[Nu]][r] + 
              r^2*Derivative[2][\[Omega]1][r])) + X[\[Theta]]*
           (Y[\[Theta], \[CurlyPhi]]*(4*r^2*\[Epsilon]a^2*\[CapitalOmega]^2 - 
              8*r^2*\[Epsilon]a^2*\[CapitalOmega]*\[Omega]1[r] + 
              4*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 4*E^\[Nu][r]*\[Epsilon]a^
                2*Derivative[1][m0][r] - 4*E^\[Nu][r]*\[Epsilon]a^2*
               Derivative[1][m2][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*
               Derivative[1][\[Eta]0][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*
               Derivative[1][\[Eta]2][r] + 2*E^\[Nu][r]*r*Derivative[1][
                 \[Nu]][r] - 2*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][m0][
                r]*Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r*\[Epsilon]a^
                2*Derivative[1][m2][r]*Derivative[1][\[Nu]][r] + 
              4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
               Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
               Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
              E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r]^2 - 2*E^\[Nu][r]*
               Derivative[1][M][r]*(2 + 2*r*\[Epsilon]a^2*Derivative[1][
                   \[Eta]0][r] + 2*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][
                  r] + r*Derivative[1][\[Nu]][r]) + 4*E^\[Nu][r]*r^2*
               \[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 4*E^\[Nu][r]*r^
                2*\[Epsilon]a^2*Derivative[2][\[Eta]2][r] + 2*E^\[Nu][r]*r^
                2*Derivative[2][\[Nu]][r]) - \[Epsilon]a^2*
             (3*E^\[Nu][r]*\[Eta]2[r] + r^2*(\[CapitalOmega] - \[Omega]1[r])^
                2)*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]])) + X[\[Theta]]*(-2*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[1][H0][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - 4*E^\[Nu][r]*r*Derivative[1][M][r] - 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*Derivative[1][M][r] + 
          4*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][M][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           H2[r]*v2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][M][r] + 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*v2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][M][r] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*
           Derivative[1][m0][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m0][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m0][r] - 4*E^\[Nu][r]*r*
           \[Epsilon]a^2*Derivative[1][m2][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m2][r] + 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*Derivative[1][v2][r] - 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][
            r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][
            r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][
            r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
           Derivative[1][v2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
           H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*Derivative[1][h1][r]*
           Derivative[1][X][\[Theta]] - 6*E^\[Nu][r]*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*
           Derivative[1][M][r]*Derivative[1][X][\[Theta]] - 
          3*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][X][\[Theta]] + 
          12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][X][\[Theta]] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]0][r] - 
          2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Eta]0][r] + 
          2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]2][r] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
          2*E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*v2[r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*v2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] - E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][
            r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][
            r] + E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*v2[r]*Derivative[1][M][r]*
           Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][\[Nu]][
            r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][v2][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*
           Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*Derivative[1][X][
            \[Theta]]*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r]*
           Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r]*Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r]*Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^3*
           Derivative[1][\[Nu]][r]^2 + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*v2[r]*
           Derivative[1][\[Nu]][r]^2 - E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 - 
          2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 - 
          2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][H0][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           v2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[2][H0][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][v2][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
          2*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*v2[r]*Derivative[2][\[Nu]][r] - 
          2*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*v2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Nu]][r] + 2*r^2*\[Epsilon]a*\[Epsilon]p*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(Derivative[1][h0][r]*
             (-2*\[CapitalOmega] + 2*\[CapitalOmega]*Derivative[1][M][r] + 
              2*r*\[CapitalOmega]*Derivative[1][\[Nu]][r] - 2*\[Omega]1[r]*(
                -1 + Derivative[1][M][r] + r*Derivative[1][\[Nu]][r]) + 
              3*r*Derivative[1][\[Omega]1][r]) + 
            2*(r*(-\[CapitalOmega] + \[Omega]1[r])*Derivative[2][h0][r] + 
              h0[r]*(-((-2 + Derivative[1][M][r])*Derivative[1][\[Omega]1][
                   r]) - Derivative[1][\[Nu]][r]*(-\[CapitalOmega] + 
                  \[Omega]1[r] + \[CapitalOmega]*Derivative[1][M][r] - 
                  \[Omega]1[r]*Derivative[1][M][r] + r*Derivative[1][
                     \[Omega]1][r]) + r*((\[CapitalOmega] - \[Omega]1[r])*
                   Derivative[2][\[Nu]][r] + Derivative[2][\[Omega]1][
                   r])))) + 4*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           h1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
           \[Omega]1[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]^2*h1[r]*Derivative[1][M][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] - 4*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           \[Omega]1[r]^2*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 6*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*
           h1[r]*Derivative[1][m2][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           h1[r]*Derivative[1][\[Eta]2][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]*h1[r]*Derivative[1][\[Omega]1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*H1[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
          4*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*\[Omega]1[r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*Derivative[1][H1][r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a*
           \[Epsilon]p*\[Omega]1[r]*Derivative[1][H1][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*H1[r]*Derivative[1][M][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*
           \[Omega]1[r]*Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 2*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*
           Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           H2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*\[Omega]1[r]*
           Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*\[Omega]1[r]^2*Derivative[0, 2][Y][\[Theta], 
            \[CurlyPhi]] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           v2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] - 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           v2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] + E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r]*
           (-12*r + 8*r*Derivative[1][M][r] - 6*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 
            4*r^2*Derivative[1][\[Nu]][r] + 4*r^2*Derivative[1][M][r]*
             Derivative[1][\[Nu]][r] + 3*r*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
             Derivative[1][\[Nu]][r] - 2*r^3*Derivative[1][\[Nu]][r]^2 - 
            4*r^3*Derivative[2][\[Nu]][r] + 2*r*\[Epsilon]p*
             Y[\[Theta], \[CurlyPhi]]*(-4*H2[r]*Derivative[1][M][r] + 
              2*r*H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*Derivative[1][M][
                r]*Derivative[1][\[Nu]][r] + r^2*H2[r]*Derivative[1][\[Nu]][
                 r]^2 + r*Derivative[1][H2][r]*(2 + r*Derivative[1][\[Nu]][
                  r]) + 4*r*Derivative[1][H0][r]*(1 - Derivative[1][M][r] + 
                r*Derivative[1][\[Nu]][r]) + 4*r^2*Derivative[2][H0][r] + 
              2*r^2*H2[r]*Derivative[2][\[Nu]][r]) - 6*r*\[Epsilon]p*H0[r]*
             (2*Y[\[Theta], \[CurlyPhi]] + Derivative[0, 2][Y][\[Theta], 
               \[CurlyPhi]] + Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
                \[Theta], \[CurlyPhi]]))) + \[Epsilon]p*
         (-(E^\[Nu][r]*S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][
             \[Theta]]*(2*r*Derivative[1][h1][r] + 
             h1[r]*(-2*Derivative[1][M][r] - 2*\[Epsilon]a^2*
                Derivative[1][m0][r] - 2*\[Epsilon]a^2*Derivative[1][m2][r] + 
               2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 2*r*
                \[Epsilon]a^2*Derivative[1][\[Eta]2][r] + r*
                Derivative[1][\[Nu]][r]))) + 2*r*\[Epsilon]a*h0[r]*
           (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][X][\[Theta]]*
           (Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
          E^\[Nu][r]*(-4*r*Derivative[1][h1][r]*Derivative[0, 1][
               S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
            2*h1[r]*(2*Derivative[1][M][r] + 2*\[Epsilon]a^2*Derivative[1][
                 m0][r] + 2*\[Epsilon]a^2*Derivative[1][m2][r] - 
              2*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] - 2*r*\[Epsilon]a^
                2*Derivative[1][\[Eta]2][r] - r*Derivative[1][\[Nu]][r])*
             Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
            r*(H2[r] + H0[r]*(-1 + 2*\[Epsilon]a^2*\[Eta]0[r] + 
                2*\[Epsilon]a^2*\[Eta]2[r]))*(2*Derivative[0, 2][Y][\[Theta], 
                \[CurlyPhi]] + Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
                \[Theta], \[CurlyPhi]]))))) - 
    2*M[r]*(r*\[Epsilon]a^2*X[\[Theta]]^2*
       (-3*E^\[Nu][r]*m2[r]*(2 + r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] + 4*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r] - 3*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - r*Derivative[1][\[Nu]][r] + 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] + 2*r^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - r^2*Derivative[1][\[Nu]][r]^2 + 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          2*r^2*Derivative[2][\[Nu]][r] + 2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
          \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r])) + r*(6*E^\[Nu][r]*\[Eta]2[r] + 
          12*E^\[Nu][r]*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r] + 6*E^\[Nu][r]*\[Epsilon]p*H2[r]*Y[\[Theta], 
            \[CurlyPhi]]*\[Eta]2[r] - 18*E^\[Nu][r]*r*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r] - 
          12*E^\[Nu][r]*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H2][r] - 19*r^3*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
          38*r^3*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r] - 19*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r] - 
          12*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][M][r] + 
          12*E^\[Nu][r]*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][M][r] + 12*E^\[Nu][r]*r*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*
           Derivative[1][M][r] + 2*r^3*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][M][
            r] - 4*r^3*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][M][r] + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][M][r] + 6*E^\[Nu][r]*
           Derivative[1][m2][r] - 12*E^\[Nu][r]*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
          3*E^\[Nu][r]*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] + 3*E^\[Nu][r]*r*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][m2][r] - 21*E^\[Nu][r]*r*Derivative[1][v2][r] + 
          21*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][
            r] + 6*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][v2][r] + 12*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r*Derivative[1][M][r]*
           Derivative[1][v2][r] - 6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][v2][
            r] + 12*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] - 
          9*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
          18*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
          18*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
          9*E^\[Nu][r]*r*\[Eta]2[r]*Derivative[1][\[Nu]][r] - 
          9*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r]*
           Derivative[1][\[Nu]][r] + 4*r^4*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
            r] - 8*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          4*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r*\[Eta]2[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] + 6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r*Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
            r] - 12*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          6*E^\[Nu][r]*r^2*\[Eta]2[r]*Derivative[1][\[Nu]][r]^2 - 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][\[Nu]][r]^2 + 12*r^4*\[Epsilon]p*
           \[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Omega]1][r] - 12*r^4*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
           Derivative[1][\[Omega]1][r] - 2*r^4*Derivative[1][\[Omega]1][r]^
            2 - 2*r^4*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Omega]1][r]^2 + 2*r^4*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
          24*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[2][H0][r] - 4*r^4*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          8*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[2][KK][r] - 4*r^4*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
          12*E^\[Nu][r]*r^2*Derivative[2][v2][r] + 12*E^\[Nu][r]*r^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
          12*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Eta]2][r] + 12*E^\[Nu][r]*r^2*\[Eta]2[r]*
           Derivative[2][\[Nu]][r] - 12*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][\[Nu]][r] + 
          3*E^\[Nu][r]*v2[r]*(2 + 4*Derivative[1][M][r] - 
            3*r*Derivative[1][\[Nu]][r] + 2*r*Derivative[1][M][r]*
             Derivative[1][\[Nu]][r] - 2*r^2*Derivative[1][\[Nu]][r]^2 + 
            r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(2*Derivative[1][H2][r]*(
                2 + r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*(3 - 
                2*Derivative[1][M][r] + 4*r*Derivative[1][\[Nu]][r]) + 
              4*r*Derivative[2][H0][r]) - 4*r^2*Derivative[2][\[Nu]][r] + 
            \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
             (-2 + 3*r*Derivative[1][\[Nu]][r] + 2*r^2*Derivative[1][\[Nu]][
                 r]^2 - 2*Derivative[1][M][r]*(2 + r*Derivative[1][\[Nu]][
                  r]) + 4*r^2*Derivative[2][\[Nu]][r])) + 
          \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-18*r^2*\[CapitalOmega]^2 + 6*E^\[Nu][r]*Derivative[1][m2][r] - 
            9*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] + 
            11*r^3*\[CapitalOmega]^2*Derivative[1][\[Nu]][r] + 
            3*E^\[Nu][r]*r*Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
            12*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
              r] + 38*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
            8*r^4*\[CapitalOmega]*Derivative[1][\[Nu]][r]*
             Derivative[1][\[Omega]1][r] - 8*r^4*Derivative[1][\[Omega]1][r]^
              2 - 2*r*Derivative[1][M][r]*(-3*E^\[Nu][r]*Derivative[1][
                 \[Eta]2][r] + r*\[CapitalOmega]*(-2*\[CapitalOmega] + 
                r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + 
                2*r*Derivative[1][\[Omega]1][r])) - 12*E^\[Nu][r]*r^2*
             Derivative[2][\[Eta]2][r] + 4*r^4*\[CapitalOmega]^2*
             Derivative[2][\[Nu]][r] + r^2*\[Omega]1[r]^2*
             (-18 + 11*r*Derivative[1][\[Nu]][r] + Derivative[1][M][r]*(4 - 
                2*r*Derivative[1][\[Nu]][r]) + 4*r^2*Derivative[2][\[Nu]][
                r]) + 8*r^4*\[CapitalOmega]*Derivative[2][\[Omega]1][r] - 
            2*r^2*\[Omega]1[r]*(-18*\[CapitalOmega] + 19*r*Derivative[1][
                 \[Omega]1][r] + r*Derivative[1][\[Nu]][r]*(
                11*\[CapitalOmega] - 4*r*Derivative[1][\[Omega]1][r]) - 
              2*Derivative[1][M][r]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
                 Derivative[1][\[Nu]][r] + r*Derivative[1][\[Omega]1][r]) + 
              4*r^2*\[CapitalOmega]*Derivative[2][\[Nu]][r] + 
              4*r^2*Derivative[2][\[Omega]1][r])))) + 
      \[Epsilon]p*(-(E^\[Nu][r]*h1[r]*(-2*\[Epsilon]a^2*m0[r]*
            (-1 + r*Derivative[1][\[Nu]][r]) - 2*\[Epsilon]a^2*m2[r]*
            (-1 + r*Derivative[1][\[Nu]][r]) + 
           r*(-1 - 2*Derivative[1][M][r] - 2*\[Epsilon]a^2*Derivative[1][m0][
               r] - 2*\[Epsilon]a^2*Derivative[1][m2][r] + 4*r*\[Epsilon]a^2*
              Derivative[1][\[Eta]0][r] + 4*r*\[Epsilon]a^2*Derivative[1][
                \[Eta]2][r] + 2*r*Derivative[1][\[Nu]][r]))*
          (S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
           2*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])) + 
        r*(-4*E^\[Nu][r]*(r - \[Epsilon]a^2*m0[r] - \[Epsilon]a^2*m2[r])*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
           Derivative[1][X][\[Theta]] - 2*r^3*\[Epsilon]a^2*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*(\[CapitalOmega] - \[Omega]1[r])^2*
           Derivative[1][X][\[Theta]]^2 + 2*r*\[Epsilon]a*\[CapitalOmega]*
           h0[r]*Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][
            \[Theta], \[CurlyPhi]] - 2*r*\[Epsilon]a*h0[r]*\[Omega]1[r]*
           Derivative[1][X][\[Theta]]*Derivative[0, 1][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 8*E^\[Nu][r]*r*Derivative[1][h1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*Derivative[1][h1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*E^\[Nu][r]*\[Epsilon]a^2*m2[r]*Derivative[1][h1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          2*E^\[Nu][r]*r*H0[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          2*E^\[Nu][r]*r*H2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*\[Eta]0[r]*Derivative[0, 2][Y][
            \[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*
           \[Eta]2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 
          2*r*\[Epsilon]a*\[CapitalOmega]*h0[r]*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          2*r*\[Epsilon]a*h0[r]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          E^\[Nu][r]*r*H0[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
            \[Theta], \[CurlyPhi]] + E^\[Nu][r]*r*H2[r]*Derivative[1][X][
            \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
          2*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*\[Eta]0[r]*Derivative[1][X][
            \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
          2*E^\[Nu][r]*r*\[Epsilon]a^2*H0[r]*\[Eta]2[r]*Derivative[1][X][
            \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]])) - 
      X[\[Theta]]*(2*E^\[Nu][r]*r*\[Epsilon]a^2*m0[r]*
         (-2 - r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
          4*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
          3*r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
          r*Derivative[1][\[Nu]][r] - 2*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] - 2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
          r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 - 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
          2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          2*r^2*Derivative[2][\[Nu]][r] - 2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
          \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r])) + E^\[Nu][r]*\[Epsilon]a^2*m2[r]*
         (-4*r - 2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] - 8*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r] + 6*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] + 3*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 6*r*\[Epsilon]p*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
           Derivative[1][X][\[Theta]] + 2*r^2*Derivative[1][\[Nu]][r] - 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] - 4*r^3*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] + 6*r*\[Epsilon]p*h1[r]*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
           Derivative[1][\[Nu]][r] + 2*r^3*Derivative[1][\[Nu]][r]^2 - 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          4*r^3*Derivative[2][\[Nu]][r] - 4*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
          2*r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r]) - 6*\[Epsilon]p*h1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          12*r*\[Epsilon]p*Derivative[1][h1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          6*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + 
        r*(2*E^\[Nu][r]*r + 2*E^\[Nu][r]*r*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]^2*KK[r]*Y[\[Theta], \[CurlyPhi]] + 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] + 12*E^\[Nu][r]*r*
           \[Epsilon]a^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r] + 8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 4*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 + 
          6*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][
            \[Theta], \[CurlyPhi]]*Derivative[1][h0][r] - 
          6*r^2*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][h0][r] + 3*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[1][H0][r] - 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
          8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][H2][r] - 7*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] + 
          4*E^\[Nu][r]*r*Derivative[1][M][r] + 4*E^\[Nu][r]*r*\[Epsilon]p*
           KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] - 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][M][r] - 
          4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][
            \[Theta], \[CurlyPhi]]*Derivative[1][h0][r]*Derivative[1][M][r] + 
          4*r^2*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][M][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][M][r] + 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] + 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] + 2*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][M][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*
           Derivative[1][m0][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m0][r] + 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m0][r] + 4*E^\[Nu][r]*r*
           \[Epsilon]a^2*Derivative[1][m2][r] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] + 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m2][r] - 14*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*Derivative[1][v2][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][v2][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][v2][r] + 8*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][v2][r] + 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*Derivative[1][M][r]*Derivative[1][v2][r] + 
          12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
          3*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][X][\[Theta]] - 
          24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][v2][r]*Derivative[1][X][\[Theta]] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] + 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
          12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
          12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] - 
          3*E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] - 6*r^2*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][\[Nu]][r] - 3*E^\[Nu][r]*r^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][
            r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*
           Derivative[1][\[Nu]][r] + 6*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[1][\[Nu]][r] - 8*r^3*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           Derivative[1][h0][r]*Derivative[1][\[Nu]][r] + 
          8*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
          16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          2*E^\[Nu][r]*r^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
          4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*
           Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 4*r^2*\[Epsilon]a*
           \[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][\[Nu]][
            r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][v2][r]*
           Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
           Derivative[1][\[Nu]][r] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r]*Derivative[1][\[Nu]][r] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r]*Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
           Derivative[1][\[Nu]][r] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r]*Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*
           Derivative[1][\[Nu]][r]^2 - 2*E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][\[Nu]][r]^
            2 - 14*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][\[Omega]1][r] - 12*r^3*\[Epsilon]a*
           \[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] + 
          4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] + 
          8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][
            r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[2][h0][r] - 
          8*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[2][h0][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[2][H0][r] - 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[2][H0][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][v2][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
          4*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][r] - 8*r^3*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[2][\[Nu]][r] - 4*E^\[Nu][r]*r^3*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][
            r] + 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*
           Derivative[2][\[Nu]][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[2][\[Nu]][r] - 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[2][\[Omega]1][r] - 
          6*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          12*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          6*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] + 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
           \[Omega]1[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]^2*h1[r]*Derivative[1][M][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] + 4*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           \[Omega]1[r]^2*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 6*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*
           h1[r]*Derivative[1][m2][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 12*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*Derivative[1][\[Eta]2][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*
           Derivative[1][\[Omega]1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          6*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 6*r^2*\[Epsilon]a*
           \[Epsilon]p*H1[r]*\[Omega]1[r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
           Derivative[1][H1][r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
          8*r^3*\[Epsilon]a*\[Epsilon]p*\[Omega]1[r]*Derivative[1][H1][r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*H1[r]*Derivative[1][M][r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a*
           \[Epsilon]p*H1[r]*\[Omega]1[r]*Derivative[1][M][r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a*
           \[Epsilon]p*H1[r]*Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           H0[r]*\[Eta]2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          r*\[Epsilon]p*H2[r]*(E^\[Nu][r]*Y[\[Theta], \[CurlyPhi]]*
             (-2 - 8*\[Epsilon]a^2*Derivative[1][m0][r] - 8*\[Epsilon]a^
                2*Derivative[1][m2][r] + 14*r*\[Epsilon]a^2*Derivative[1][v2][
                r] + 6*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] - 
              8*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
              3*r*Derivative[1][\[Nu]][r] - 4*r*\[Epsilon]a^2*Derivative[1][
                 m0][r]*Derivative[1][\[Nu]][r] - 4*r*\[Epsilon]a^2*
               Derivative[1][m2][r]*Derivative[1][\[Nu]][r] + 
              4*r^2*\[Epsilon]a^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][
                r] + 8*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
               Derivative[1][\[Nu]][r] + 4*r^2*\[Epsilon]a^2*Derivative[1][
                 \[Eta]2][r]*Derivative[1][\[Nu]][r] + 
              2*r^2*Derivative[1][\[Nu]][r]^2 - 2*Derivative[1][M][r]*(2 + 
                2*r*\[Epsilon]a^2*Derivative[1][v2][r] + 2*r*\[Epsilon]a^2*
                 Derivative[1][\[Eta]0][r] + r*Derivative[1][\[Nu]][r]) + 
              8*r^2*\[Epsilon]a^2*Derivative[2][v2][r] + 8*r^2*\[Epsilon]a^
                2*Derivative[2][\[Eta]0][r] + 4*r^2*Derivative[2][\[Nu]][r] + 
              2*\[Epsilon]a^2*\[Eta]2[r]*(2 - 3*r*Derivative[1][\[Nu]][r] - 
                2*r^2*Derivative[1][\[Nu]][r]^2 + 2*Derivative[1][M][r]*
                 (2 + r*Derivative[1][\[Nu]][r]) - 4*r^2*Derivative[2][\[Nu]][
                  r])) + 2*r^2*\[Epsilon]a^2*(\[CapitalOmega] - \[Omega]1[r])^
              2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]]) + 
          r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*
           Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           \[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
            \[Theta], \[CurlyPhi]] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           KK[r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
            \[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]*KK[r]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*\[Omega]1[r]^2*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 
          E^\[Nu][r]*\[Epsilon]a^2*v2[r]*(4*r + 8*r*Derivative[1][M][r] + 
            3*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]] - 12*r*\[Epsilon]p*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
             Derivative[1][X][\[Theta]] + 6*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
             Derivative[1][X][\[Theta]] - 6*r^2*Derivative[1][\[Nu]][r] + 
            4*r^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
            6*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
            4*r^3*Derivative[1][\[Nu]][r]^2 + 2*r^2*\[Epsilon]p*
             Y[\[Theta], \[CurlyPhi]]*(2*Derivative[1][H2][r]*(2 + 
                r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*(3 - 
                2*Derivative[1][M][r] + 4*r*Derivative[1][\[Nu]][r]) + 
              4*r*Derivative[2][H0][r]) - 8*r^3*Derivative[2][\[Nu]][r] - 
            3*r*\[Epsilon]p*H0[r]*Derivative[1][X][\[Theta]]*
             Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + r*\[Epsilon]p*H2[r]*
             (Y[\[Theta], \[CurlyPhi]]*(-4 + 6*r*Derivative[1][\[Nu]][r] + 
                4*r^2*Derivative[1][\[Nu]][r]^2 - 4*Derivative[1][M][r]*
                 (2 + r*Derivative[1][\[Nu]][r]) + 8*r^2*Derivative[2][\[Nu]][
                  r]) + 3*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
                \[Theta], \[CurlyPhi]]))))))/(4*E^\[Nu][r]*r^2*(r - 2*M[r])*
    X[\[Theta]]), (-2*r^2*\[Epsilon]a*\[Epsilon]p*\[Kappa]*h0[r]*
    S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*(P[r] + \[Rho][r])*
    \[Omega]1[r])/E^\[Nu][r] + 
  (\[Epsilon]p*((-2*\[Epsilon]a*(r*(r - 2*M[r])*S\[Theta][\[Theta], 
          \[CurlyPhi]]*X[\[Theta]]*Derivative[1][h0][r]*
         Derivative[1][\[Omega]1][r] + 
        h0[r]*(-2*(r - 2*M[r])*S\[Theta][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
           Derivative[1][\[Omega]1][r] + (\[CapitalOmega] - \[Omega]1[r])*
           (Derivative[0, 2][S\[Theta]][\[Theta], \[CurlyPhi]] - 
            Derivative[1, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]))))/
      E^\[Nu][r] + 
     (h1[r]*(r*(2*Derivative[1][M][r] - r*Derivative[1][\[Nu]][r]) + 
         2*M[r]*(-1 + r*Derivative[1][\[Nu]][r]))*
        (S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 
         X[\[Theta]]*(Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]])) + 
       r*(-2*(r - 2*M[r])*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
          Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
         r*(-H0[r] + H2[r])*Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][
           \[Theta], \[CurlyPhi]] + 2*X[\[Theta]]*
          ((r - 2*M[r])*Derivative[1][h1][r]*(Derivative[0, 1][S\[Theta]][
              \[Theta], \[CurlyPhi]] + Derivative[1, 0][S\[CurlyPhi]][
              \[Theta], \[CurlyPhi]]) + r*(H0[r] - H2[r])*Derivative[1, 1][Y][
             \[Theta], \[CurlyPhi]])))/(r^2*X[\[Theta]]) + 
     \[Epsilon]a^2*((r*h1[r]*(r - 2*M[r])*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
         (\[CapitalOmega] - \[Omega]1[r])*Derivative[1][X][\[Theta]]*
         Derivative[1][\[Omega]1][r])/E^\[Nu][r] - 3*H0[r]*\[Eta]2[r]*
        Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][\[Theta], 
         \[CurlyPhi]] - 3*KK[r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*
        Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
       ((\[CapitalOmega] - \[Omega]1[r])^2*Derivative[1][X][\[Theta]]*
         (2*h1[r]*(r - 2*M[r])*S\[CurlyPhi][\[Theta], \[CurlyPhi]] + 
          r^2*KK[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]]))/E^\[Nu][r] + 
       (Derivative[1][X][\[Theta]]*
         (-((h1[r]*(r - 2*M[r])*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
             X[\[Theta]]*(\[CapitalOmega] - \[Omega]1[r])*
             (-2*\[CapitalOmega] + 2*\[Omega]1[r] + r*Derivative[1][
                 \[Omega]1][r]))/E^\[Nu][r]) + 3*H0[r]*X[\[Theta]]*
           (v2[r] - \[Eta]2[r])*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
          H0[r]*(2*\[Eta]0[r] + (2 - 3*X[\[Theta]])*\[Eta]2[r])*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]]))/X[\[Theta]] + 
       (h1[r]*(r*(r - 2*M[r])*(2*E^\[Nu][r]*Derivative[1][\[Eta]0][r] - 
            E^\[Nu][r]*(-2 + 3*X[\[Theta]])*Derivative[1][\[Eta]2][r] + 
            r^2*X[\[Theta]]*(\[CapitalOmega] - \[Omega]1[r])*
             Derivative[1][\[Omega]1][r])*
           (-(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][X][
               \[Theta]]) + X[\[Theta]]*(Derivative[0, 1][S\[Theta]][
               \[Theta], \[CurlyPhi]] + Derivative[1, 0][S\[CurlyPhi]][
               \[Theta], \[CurlyPhi]])) + E^\[Nu][r]*r*Derivative[1][\[Nu]][
            r]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(2*m0[r] + 
              m2[r]*(2 - 3*X[\[Theta]]) + 3*(r - 2*M[r])*X[\[Theta]]*(v2[r] - 
                \[Eta]2[r]))*Derivative[1][X][\[Theta]] + 
            X[\[Theta]]*(-2*m0[r] + m2[r]*(-2 + 3*X[\[Theta]]))*
             (Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
              Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]))))/
        (E^\[Nu][r]*r^2*X[\[Theta]]) + 
       (2*(r^2*KK[r]*(\[CapitalOmega] - \[Omega]1[r])^2*Derivative[1][X][
            \[Theta]]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
          E^\[Nu][r]*H0[r]*(-2*\[Eta]0[r]*Derivative[1, 1][Y][\[Theta], 
              \[CurlyPhi]] + \[Eta]2[r]*(3*Derivative[1][X][\[Theta]]*
               Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
              (-2 + 3*X[\[Theta]])*Derivative[1, 1][Y][\[Theta], 
                \[CurlyPhi]]))))/E^\[Nu][r] + 
       (h1[r]*(r - 2*M[r])*(6*E^\[Nu][r]*M[r]*S\[CurlyPhi][\[Theta], 
             \[CurlyPhi]]*v2[r]*X[\[Theta]]*Derivative[1][X][\[Theta]] - 
           6*E^\[Nu][r]*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
            \[Eta]2[r]*Derivative[1][X][\[Theta]] - 6*E^\[Nu][r]*r*
            S\[CurlyPhi][\[Theta], \[CurlyPhi]]*v2[r]*X[\[Theta]]*
            Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
           6*E^\[Nu][r]*r*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
            \[Eta]2[r]*Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
           2*E^\[Nu][r]*r*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
            Derivative[1][m0][r]*Derivative[1][X][\[Theta]] + 
           2*E^\[Nu][r]*r*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
            Derivative[1][m2][r]*Derivative[1][X][\[Theta]] - 
           3*E^\[Nu][r]*r*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
            Derivative[1][m2][r]*Derivative[1][X][\[Theta]] + 
           6*E^\[Nu][r]*r^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
            Derivative[1][v2][r]*Derivative[1][X][\[Theta]] - 
           12*E^\[Nu][r]*r*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
            X[\[Theta]]*Derivative[1][v2][r]*Derivative[1][X][\[Theta]] - 
           6*E^\[Nu][r]*r^2*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*X[\[Theta]]*
            Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
           12*E^\[Nu][r]*r*M[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
            X[\[Theta]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][
             r] + r^4*\[CapitalOmega]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
            X[\[Theta]]*Derivative[1][X][\[Theta]]*Derivative[1][\[Omega]1][
             r] - 2*r^3*\[CapitalOmega]*M[r]*S\[CurlyPhi][\[Theta], 
             \[CurlyPhi]]*X[\[Theta]]*Derivative[1][X][\[Theta]]*
            Derivative[1][\[Omega]1][r] - r^4*S\[CurlyPhi][\[Theta], 
             \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
            Derivative[1][\[Omega]1][r] + 2*r^3*M[r]*S\[CurlyPhi][\[Theta], 
             \[CurlyPhi]]*X[\[Theta]]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
            Derivative[1][\[Omega]1][r] - 2*E^\[Nu][r]*r*X[\[Theta]]*
            Derivative[1][m0][r]*Derivative[0, 1][S\[Theta]][\[Theta], 
             \[CurlyPhi]] - 2*E^\[Nu][r]*r*X[\[Theta]]*Derivative[1][m2][r]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           3*E^\[Nu][r]*r*X[\[Theta]]^2*Derivative[1][m2][r]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           r^4*\[CapitalOmega]*X[\[Theta]]^2*Derivative[1][\[Omega]1][r]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           2*r^3*\[CapitalOmega]*M[r]*X[\[Theta]]^2*Derivative[1][\[Omega]1][
             r]*Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           r^4*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
           2*r^3*M[r]*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*
            Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
           2*E^\[Nu][r]*r*X[\[Theta]]*Derivative[1][m0][r]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
           2*E^\[Nu][r]*r*X[\[Theta]]*Derivative[1][m2][r]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           3*E^\[Nu][r]*r*X[\[Theta]]^2*Derivative[1][m2][r]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
           r^4*\[CapitalOmega]*X[\[Theta]]^2*Derivative[1][\[Omega]1][r]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           2*r^3*\[CapitalOmega]*M[r]*X[\[Theta]]^2*Derivative[1][\[Omega]1][
             r]*Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
           r^4*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
           2*r^3*M[r]*X[\[Theta]]^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r]*
            Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
           2*E^\[Nu][r]*m0[r]*(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
              Derivative[1][X][\[Theta]] - X[\[Theta]]*(Derivative[0, 1][
                 S\[Theta]][\[Theta], \[CurlyPhi]] + Derivative[1, 0][
                 S\[CurlyPhi]][\[Theta], \[CurlyPhi]])) - E^\[Nu][r]*m2[r]*
            (-2 + 3*X[\[Theta]])*(-(S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
               Derivative[1][X][\[Theta]]) + X[\[Theta]]*
              (Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
               Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]))) + 
         E^\[Nu][r]*r*(3*(r - 2*M[r])*X[\[Theta]]*(v2[r] - \[Eta]2[r])*
            Derivative[1][X][\[Theta]]*(2*(r - 2*M[r])*S\[CurlyPhi][\[Theta], 
               \[CurlyPhi]]*Derivative[1][h1][r] - r*H2[r]*Derivative[0, 1][
                Y][\[Theta], \[CurlyPhi]]) + 
           m0[r]*(4*(r - 2*M[r])*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
              Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
             2*r*H2[r]*Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][
               \[Theta], \[CurlyPhi]] + X[\[Theta]]*(-4*(r - 2*M[r])*
                Derivative[1][h1][r]*(Derivative[0, 1][S\[Theta]][\[Theta], 
                  \[CurlyPhi]] + Derivative[1, 0][S\[CurlyPhi]][\[Theta], 
                  \[CurlyPhi]]) + 4*r*H2[r]*Derivative[1, 1][Y][\[Theta], 
                 \[CurlyPhi]])) - m2[r]*(2*(r - 2*M[r])*S\[CurlyPhi][
               \[Theta], \[CurlyPhi]]*(-2 + 3*X[\[Theta]])*Derivative[1][h1][
               r]*Derivative[1][X][\[Theta]] + 2*r*H2[r]*Derivative[1][X][
               \[Theta]]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
             6*X[\[Theta]]^2*((r - 2*M[r])*Derivative[1][h1][r]*
                (Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
                 Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) - r*
                H2[r]*Derivative[1, 1][Y][\[Theta], \[CurlyPhi]]) + 
             X[\[Theta]]*(4*(r - 2*M[r])*Derivative[1][h1][r]*
                (Derivative[0, 1][S\[Theta]][\[Theta], \[CurlyPhi]] + 
                 Derivative[1, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]]) + r*
                (3*KK[r]*Derivative[1][X][\[Theta]]*Derivative[0, 1][Y][
                   \[Theta], \[CurlyPhi]] - 4*H2[r]*Derivative[1, 1][Y][
                   \[Theta], \[CurlyPhi]])))))/(E^\[Nu][r]*r^2*(r - 2*M[r])*
         X[\[Theta]]))))/4, 
 -((r^2*\[Kappa]*X[\[Theta]]*(\[Epsilon]a*\[Rho][r]*
       (2*E^\[Nu][r]*\[Epsilon]a*p0[r] - E^\[Nu][r]*\[Epsilon]a*p2[r]*
         (-2 + 3*X[\[Theta]]) + 2*\[Omega]1[r]*
         (2*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]] + 
          r^2*\[Epsilon]a*X[\[Theta]]*\[Omega]1[r])) + 
      P[r]*(2*E^\[Nu][r]*\[Epsilon]a^2*p0[r]*(1 + \[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]) - E^\[Nu][r]*\[Epsilon]a^2*p2[r]*
         (-2 + 3*X[\[Theta]])*(1 + \[Epsilon]p*KK[r]*Y[\[Theta], 
            \[CurlyPhi]]) + 2*(E^\[Nu][r] - E^\[Nu][r]*\[Epsilon]a^2*v2[r]*
           (-2 + 3*X[\[Theta]]) - 2*E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r] + 
          3*E^\[Nu][r]*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r] + 
          2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r] + r^2*\[Epsilon]a^2*X[\[Theta]]*\[Omega]1[r]^2 + 
          r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 + \[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*(E^\[Nu][r] + 2*r^2*\[Epsilon]a^2*
             \[CapitalOmega]*X[\[Theta]]*\[Omega]1[r]))) - 
      \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       (-(\[Epsilon]a^2*(2*r^2*X[\[Theta]]*(\[Delta]\[Rho][r] + 
             H0[r]*\[Rho][r])*\[Omega]1[r]^2 + KK[r]*\[Rho][r]*
            (2*E^\[Nu][r]*p0[r] - E^\[Nu][r]*p2[r]*(-2 + 3*X[\[Theta]]) + 
             4*r^2*\[CapitalOmega]*X[\[Theta]]*\[Omega]1[r]))) + 
        \[Delta]p[r]*(2*E^\[Nu][r]*\[Epsilon]a^2*v2[r]*(-2 + 3*X[\[Theta]]) - 
          2*(E^\[Nu][r] + E^\[Nu][r]*\[Epsilon]a^2*(-2 + 3*X[\[Theta]])*
             \[Eta]2[r] + r^2*\[Epsilon]a^2*X[\[Theta]]*\[Omega]1[r]^2)))))/
    E^\[Nu][r]) + (4*M[r]^2*X[\[Theta]]*(-2*E^\[Nu][r]*r - 
      2*E^\[Nu][r]*r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]] - 
      6*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] - 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r] + 
      12*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 6*r^3*\[Epsilon]a^2*
       \[Epsilon]p*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       \[Omega]1[r]^2 - 2*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
       S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][h0][r] + 
      2*r^2*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
       \[Omega]1[r]*Derivative[1][h0][r] - E^\[Nu][r]*r^2*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       \[Eta]0[r]*Derivative[1][H0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
       \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r] - 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r] - 
      2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] - 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] + 
      3*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][KK][r] - 9*r^4*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]^2*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][KK][r] + 18*r^4*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
       Derivative[1][KK][r] - 9*r^4*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r] + 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][v2][r] - 
      9*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][v2][r] - 
      2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H0][r]*Derivative[1][v2][r] + 3*E^\[Nu][r]*r^3*
       \[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H0][r]*Derivative[1][v2][r] - 2*E^\[Nu][r]*r^3*
       \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H2][r]*Derivative[1][v2][r] + 3*E^\[Nu][r]*r^3*
       \[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H2][r]*Derivative[1][v2][r] - 4*E^\[Nu][r]*r^3*
       \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][KK][r]*Derivative[1][v2][r] + 6*E^\[Nu][r]*r^3*
       \[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][KK][r]*Derivative[1][v2][r] - 
      12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
        \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
      12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*S\[Theta][\[Theta], 
        \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][h1][r]*
       Derivative[1][X][\[Theta]] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
       Derivative[1][\[Eta]0][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
       H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H0][r]*Derivative[1][\[Eta]0][r] - 
      2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H2][r]*Derivative[1][\[Eta]0][r] + 
      2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] - 
      4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
      6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][r] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
      2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
      3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
      3*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
      6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
      9*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Eta]2][
        r] + 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
        r] - 9*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][
        r] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
       S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
       Derivative[1][\[Eta]2][r] + E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] + 
      2*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
       S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r] + 
      E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][\[Nu]][r] + 5*r^4*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]^2*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*
       Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*
       \[Eta]2[r]*Derivative[1][\[Nu]][r] - 2*r^2*\[Epsilon]a*\[Epsilon]p*
       h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
       Derivative[1][\[Nu]][r] - 10*r^4*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       \[Omega]1[r]*Derivative[1][\[Nu]][r] + 5*r^4*\[Epsilon]a^2*\[Epsilon]p*
       KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
       Derivative[1][\[Nu]][r] + 4*r^3*\[Epsilon]a*\[Epsilon]p*
       \[CapitalOmega]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
       Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
      4*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
       \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
      2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       \[Eta]0[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
      8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       \[Eta]2[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] - 
      12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*
       Derivative[1][\[Nu]][r] - E^\[Nu][r]*r^3*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][
        r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r]*
       Derivative[1][\[Nu]][r] - 3*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r]*
       Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^3*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
        r] + 2*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
        r] - 4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
       Derivative[1][\[Nu]][r] + 2*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[1][KK][r]*
       Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
       Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
      3*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][v2][r]*
       Derivative[1][\[Nu]][r] + 9*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
       h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
       Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
       Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r]*
       Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r]*
       Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
       Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] - 
      3*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][r]*
       Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
       Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
       Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       H0[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
       Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
       KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
       Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^3*Derivative[1][\[Nu]][r]^2 + 
      E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][\[Nu]][r]^2 - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*
       Derivative[1][\[Nu]][r]^2 + 3*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*
       \[Eta]2[r]*Derivative[1][\[Nu]][r]^2 + 14*r^2*\[Epsilon]a*\[Epsilon]p*
       h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][
        r] + 18*r^4*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*
       X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r] - 
      18*r^4*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
      2*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
       Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] + 
      2*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Omega]1][
        r] - 2*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
       Derivative[1][\[Omega]1][r] - 4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
       S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]*
       Derivative[1][\[Omega]1][r] - 4*r^5*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] + 
      4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][\[Nu]][r]*
       Derivative[1][\[Omega]1][r] - 3*r^5*\[Epsilon]a^2*X[\[Theta]]*
       Derivative[1][\[Omega]1][r]^2 - 3*r^5*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
       X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
      4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
      4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][\[Theta], 
        \[CurlyPhi]]*Derivative[2][h0][r] + 4*r^3*\[Epsilon]a*\[Epsilon]p*
       S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
       Derivative[2][h0][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       \[Eta]0[r]*Derivative[2][H0][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
       \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][H0][r] - 
      12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][H0][r] + 
      2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
       Derivative[2][KK][r] - 2*r^5*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]^2*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       Derivative[2][KK][r] + 4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
       X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
       Derivative[2][KK][r] - 2*r^5*\[Epsilon]a^2*\[Epsilon]p*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[2][KK][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][v2][r] - 
      6*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*Derivative[2][v2][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
      6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] - 
      6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
      2*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][r] + 4*r^3*\[Epsilon]a*
       \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
       Derivative[2][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][r] + 
      2*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][r] - 
      4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*Derivative[2][\[Nu]][r] + 
      6*E^\[Nu][r]*r^3*\[Epsilon]a^2*X[\[Theta]]*\[Eta]2[r]*
       Derivative[2][\[Nu]][r] - 4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
       S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
       Derivative[2][\[Nu]][r] - 4*r^5*\[Epsilon]a^2*\[Epsilon]p*
       \[CapitalOmega]*KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*
       \[Omega]1[r]*Derivative[2][\[Nu]][r] + 2*r^5*\[Epsilon]a^2*\[Epsilon]p*
       KK[r]*X[\[Theta]]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
       Derivative[2][\[Nu]][r] - r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
       (-2*E^\[Nu][r] + 2*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][
          r] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
        6*E^\[Nu][r]*r*\[Epsilon]a^2*X[\[Theta]]*Derivative[1][\[Eta]2][r] + 
        E^\[Nu][r]*r*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] + 
        2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] - 3*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*
         Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
        E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r]^2 - E^\[Nu][r]*r*\[Epsilon]a^2*
         (-2 + 3*X[\[Theta]])*Derivative[1][v2][r]*
         (3 + r*Derivative[1][\[Nu]][r]) - 3*r^4*\[Epsilon]a^2*X[\[Theta]]*
         Derivative[1][\[Omega]1][r]^2 + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         Derivative[2][v2][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*X[\[Theta]]*
         Derivative[2][v2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
         Derivative[2][\[Eta]0][r] + 2*E^\[Nu][r]*r^2*Derivative[2][\[Nu]][
          r] + E^\[Nu][r]*\[Epsilon]a^2*(-2 + 3*X[\[Theta]])*\[Eta]2[r]*
         (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
          2*r^2*Derivative[2][\[Nu]][r])) + E^\[Nu][r]*\[Epsilon]a^2*v2[r]*
       (-4*r + 4*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]] - 
        2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] - 
        4*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
        3*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] - 6*r*\[Epsilon]p*S\[Theta][\[Theta], 
          \[CurlyPhi]]*Derivative[1][h1][r]*Derivative[1][X][\[Theta]] + 
        2*r^2*Derivative[1][\[Nu]][r] - 2*r^2*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r] - 
        4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
         Derivative[1][\[Nu]][r] - 2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
        3*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
        2*r^3*Derivative[1][\[Nu]][r]^2 - 2*r^3*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 - 
        4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
        4*r^3*Derivative[2][\[Nu]][r] - 4*r^3*\[Epsilon]p*H2[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][r] + 
        3*r*X[\[Theta]]*(2 - r*Derivative[1][\[Nu]][r] - 
          r^2*Derivative[1][\[Nu]][r]^2 + r*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*(Derivative[1][H2][r]*
             (2 + r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*
             (1 + 2*r*Derivative[1][\[Nu]][r]) + 2*r*Derivative[2][H0][r]) - 
          2*r^2*Derivative[2][\[Nu]][r] + \[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][
              r]))) + 4*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
       S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[2][\[Omega]1][r] + 
      4*r^5*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Omega]1][r] - 
      4*r^5*\[Epsilon]a^2*\[Epsilon]p*KK[r]*X[\[Theta]]*
       Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[2][\[Omega]1][r] + 
      2*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
       Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
      4*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
       Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
      2*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
       Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
      4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*Derivative[1][h1][r]*
       Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
      8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*\[Omega]1[r]*
       Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[Omega]1[r]^2*
       Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
        \[CurlyPhi]] + 2*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*H1[r]*
       Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
      2*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*\[Omega]1[r]*
       Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 
      4*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*Derivative[1][H1][r]*
       Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
      4*r^3*\[Epsilon]a*\[Epsilon]p*\[Omega]1[r]*Derivative[1][H1][r]*
       Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
      2*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*Derivative[1][\[Omega]1][r]*
       Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 2*E^\[Nu][r]*\[Epsilon]p*
       h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]p*Derivative[1][h1][r]*
       Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][\[Eta]0][
        r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
      4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][\[Eta]2][
        r]*Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
      6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*X[\[Theta]]*
       Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
        \[CurlyPhi]] - 2*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*
       Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
        \[CurlyPhi]]) - 2*M[r]*(r^2*\[Epsilon]a^2*\[Epsilon]p*
       Y[\[Theta], \[CurlyPhi]]*(3*E^\[Nu][r]*H0[r]*\[Eta]2[r] + 
        r^2*KK[r]*(\[CapitalOmega] - \[Omega]1[r])^2)*
       Derivative[1][X][\[Theta]]^2 + X[\[Theta]]*
       (2*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*(2*r + r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
          4*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
          3*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
          r^2*Derivative[1][\[Nu]][r] + 2*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] + 2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - r^3*Derivative[1][\[Nu]][r]^2 + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          2*r^3*Derivative[2][\[Nu]][r] + 2*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
          r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r]) - 2*\[Epsilon]p*h1[r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*r*\[Epsilon]p*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
            \[Theta], \[CurlyPhi]] + 2*r*\[Epsilon]p*h1[r]*
           Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]]) + E^\[Nu][r]*\[Epsilon]a^2*m2[r]*
         (4*r + 2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] + 8*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r] - 6*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - 6*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*Derivative[1][X][\[Theta]] - 
          2*r^2*Derivative[1][\[Nu]][r] + 4*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] + 4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - 3*r*\[Epsilon]p*h1[r]*
           S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
           Derivative[1][\[Nu]][r] - 2*r^3*Derivative[1][\[Nu]][r]^2 + 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          4*r^3*Derivative[2][\[Nu]][r] + 4*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
          2*r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r]) - 4*\[Epsilon]p*h1[r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          8*r*\[Epsilon]p*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
            \[Theta], \[CurlyPhi]] + 4*r*\[Epsilon]p*h1[r]*
           Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]]) + r*(-2*E^\[Nu][r]*r - 2*E^\[Nu][r]*r*\[Epsilon]p*
           KK[r]*Y[\[Theta], \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]^2*KK[r]*Y[\[Theta], \[CurlyPhi]] - 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r] - 24*E^\[Nu][r]*r*
           \[Epsilon]a^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r] + 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
           KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r] - 8*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2 - 
          6*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][
            \[Theta], \[CurlyPhi]]*Derivative[1][h0][r] + 
          6*r^2*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][h0][r] - 3*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
          6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[1][H0][r] + 12*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
          8*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][H2][r] + 7*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
          4*E^\[Nu][r]*r*Derivative[1][M][r] - 4*E^\[Nu][r]*r*\[Epsilon]p*
           KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] + 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][M][r] + 
          4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*S\[CurlyPhi][
            \[Theta], \[CurlyPhi]]*Derivative[1][h0][r]*Derivative[1][M][r] - 
          4*r^2*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][M][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][M][r] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*
           Derivative[1][m0][r] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m0][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m0][r] - 4*E^\[Nu][r]*r*
           \[Epsilon]a^2*Derivative[1][m2][r] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m2][r] + 14*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*Derivative[1][v2][r] - 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][v2][r] - 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][v2][r] - 8*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][v2][r] - 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*Derivative[1][M][r]*Derivative[1][v2][r] - 
          18*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], 
            \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]] + 
          24*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*S\[Theta][\[Theta], 
            \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][h1][r]*Derivative[1][X][
            \[Theta]] - 12*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r]*
           Derivative[1][X][\[Theta]] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][\[Eta]0][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 8*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r] + 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
          12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] + 
          12*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]2][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]2][r] + 24*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
          3*E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] + 6*r^2*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][
            r] - 6*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*
           Derivative[1][\[Nu]][r] - 6*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[1][\[Nu]][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
          8*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][h0][r]*Derivative[1][\[Nu]][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
          16*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] - 2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] + 
          2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
          4*r^2*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Eta]2[r]*
           Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 4*r^2*\[Epsilon]a*
           \[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][\[Nu]][
            r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][v2][r]*
           Derivative[1][\[Nu]][r] + 18*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
           Derivative[1][\[Nu]][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r]*Derivative[1][\[Nu]][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r]*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
           Derivative[1][\[Nu]][r] + 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r]*Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^3*
           Derivative[1][\[Nu]][r]^2 + 2*E^\[Nu][r]*r^3*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][\[Nu]][r]^
            2 + 30*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][\[Omega]1][r] + 4*r^3*\[Epsilon]a*
           \[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           Derivative[1][h0][r]*Derivative[1][\[Omega]1][r] - 
          4*r^2*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Omega]1][r] - 
          8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][
            r] - 8*r^3*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[2][h0][r] + 
          8*r^3*\[Epsilon]a*\[Epsilon]p*S\[CurlyPhi][\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[2][h0][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[2][H0][r] + 16*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[2][H0][r] + 4*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][v2][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
          8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
          4*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][r] + 8*r^3*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*h0[r]*S\[CurlyPhi][\[Theta], 
            \[CurlyPhi]]*Derivative[2][\[Nu]][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][
            r] - 8*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Eta]2[r]*
           Derivative[2][\[Nu]][r] - 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[2][\[Nu]][r] + 8*r^3*\[Epsilon]a*\[Epsilon]p*h0[r]*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*Derivative[2][\[Omega]1][r] + 
          6*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*h1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          12*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          6*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] - 16*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
           \[Omega]1[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 8*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]^2*h1[r]*Derivative[1][M][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] - 4*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           \[Omega]1[r]^2*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 6*r^2*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*H1[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
          6*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*\[Omega]1[r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 8*r^3*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*Derivative[1][H1][r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 8*r^3*\[Epsilon]a*
           \[Epsilon]p*\[Omega]1[r]*Derivative[1][H1][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*H1[r]*Derivative[1][M][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*
           \[Omega]1[r]*Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 4*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*
           Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           KK[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*KK[r]*\[Omega]1[r]*
           Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*\[Omega]1[r]^2*Derivative[0, 2][Y][\[Theta], 
            \[CurlyPhi]] + 2*E^\[Nu][r]*\[Epsilon]p*h1[r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          8*E^\[Nu][r]*r*\[Epsilon]p*Derivative[1][h1][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*\[Epsilon]p*h1[r]*Derivative[1][M][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][m0][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][m2][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           Derivative[1][\[Eta]0][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 4*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*
           Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           KK[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] - 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           \[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
            \[Theta], \[CurlyPhi]] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           KK[r]*\[Eta]2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
            \[Theta], \[CurlyPhi]] + 8*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]*KK[r]*\[Omega]1[r]*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a^2*
           \[Epsilon]p*KK[r]*\[Omega]1[r]^2*Derivative[1][X][\[Theta]]*
           Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
          E^\[Nu][r]*\[Epsilon]a^2*v2[r]*(4*r + 8*r*Derivative[1][M][r] - 
            3*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]] + 12*r*\[Epsilon]p*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][h1][r]*
             Derivative[1][X][\[Theta]] - 6*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
             Derivative[1][X][\[Theta]] - 6*r^2*Derivative[1][\[Nu]][r] + 
            4*r^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
            6*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
            4*r^3*Derivative[1][\[Nu]][r]^2 + 2*r^2*\[Epsilon]p*
             Y[\[Theta], \[CurlyPhi]]*(2*Derivative[1][H2][r]*(2 + 
                r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*(3 - 
                2*Derivative[1][M][r] + 4*r*Derivative[1][\[Nu]][r]) + 
              4*r*Derivative[2][H0][r]) - 8*r^3*Derivative[2][\[Nu]][r] + 
            3*r*\[Epsilon]p*H0[r]*Derivative[1][X][\[Theta]]*
             Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + r*\[Epsilon]p*H2[r]*
             (Y[\[Theta], \[CurlyPhi]]*(-4 + 6*r*Derivative[1][\[Nu]][r] + 
                4*r^2*Derivative[1][\[Nu]][r]^2 - 4*Derivative[1][M][r]*
                 (2 + r*Derivative[1][\[Nu]][r]) + 8*r^2*Derivative[2][\[Nu]][
                  r]) - 3*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][
                \[Theta], \[CurlyPhi]])) + 4*r*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*h0[r]*Derivative[1, 1][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
           Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
           Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
           Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          r*\[Epsilon]p*H2[r]*(E^\[Nu][r]*Y[\[Theta], \[CurlyPhi]]*
             (2 + 8*\[Epsilon]a^2*Derivative[1][m0][r] + 8*\[Epsilon]a^2*
               Derivative[1][m2][r] - 14*r*\[Epsilon]a^2*Derivative[1][v2][
                r] - 6*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
              8*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] - 
              3*r*Derivative[1][\[Nu]][r] + 4*r*\[Epsilon]a^2*Derivative[1][
                 m0][r]*Derivative[1][\[Nu]][r] + 4*r*\[Epsilon]a^2*
               Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
              4*r^2*\[Epsilon]a^2*Derivative[1][v2][r]*Derivative[1][\[Nu]][
                r] - 8*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r]*
               Derivative[1][\[Nu]][r] - 4*r^2*\[Epsilon]a^2*Derivative[1][
                 \[Eta]2][r]*Derivative[1][\[Nu]][r] - 
              2*r^2*Derivative[1][\[Nu]][r]^2 + 2*Derivative[1][M][r]*(2 + 
                2*r*\[Epsilon]a^2*Derivative[1][v2][r] + 2*r*\[Epsilon]a^2*
                 Derivative[1][\[Eta]0][r] + r*Derivative[1][\[Nu]][r]) - 
              8*r^2*\[Epsilon]a^2*Derivative[2][v2][r] - 8*r^2*\[Epsilon]a^
                2*Derivative[2][\[Eta]0][r] - 4*r^2*Derivative[2][\[Nu]][r] + 
              2*\[Epsilon]a^2*\[Eta]2[r]*(-2 + 3*r*Derivative[1][\[Nu]][r] + 
                2*r^2*Derivative[1][\[Nu]][r]^2 - 2*Derivative[1][M][r]*
                 (2 + r*Derivative[1][\[Nu]][r]) + 4*r^2*Derivative[2][\[Nu]][
                  r])) - 2*(r^2*\[Epsilon]a^2*(\[CapitalOmega] - \[Omega]1[
                  r])^2*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
              E^\[Nu][r]*(3*\[Epsilon]a^2*\[Eta]2[r]*Derivative[1][X][
                  \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] - 
                Derivative[2, 0][Y][\[Theta], \[CurlyPhi]]))) - 
          2*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], 
            \[CurlyPhi]] + 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           \[Eta]0[r]*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*\[Eta]2[r]*
           Derivative[2, 0][Y][\[Theta], \[CurlyPhi]])) + 
      \[Epsilon]a^2*X[\[Theta]]^2*(-3*E^\[Nu][r]*m2[r]*
         (2*r + r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][
            r] + 4*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r] - 3*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - r^2*Derivative[1][\[Nu]][r] + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] + 2*r^3*\[Epsilon]p*Y[\[Theta], 
            \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - r^3*Derivative[1][\[Nu]][r]^2 + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          2*r^3*Derivative[2][\[Nu]][r] + 2*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
          r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r]) - 2*\[Epsilon]p*h1[r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*r*\[Epsilon]p*Derivative[1][h1][r]*Derivative[1, 0][S\[Theta]][
            \[Theta], \[CurlyPhi]] + 2*r*\[Epsilon]p*h1[r]*
           Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]]) + r*(18*E^\[Nu][r]*r*\[Eta]2[r] + 
          36*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r] + 6*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r] - 18*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H0][r] - 12*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r] - 
          19*r^4*\[Epsilon]p*\[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] + 38*r^4*\[Epsilon]p*\[CapitalOmega]*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] - 
          19*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r] - 12*E^\[Nu][r]*r*\[Eta]2[r]*
           Derivative[1][M][r] + 12*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r] + 
          12*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] + 2*r^4*\[Epsilon]p*
           \[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][M][r] - 4*r^4*\[Epsilon]p*\[CapitalOmega]*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
           Derivative[1][M][r] + 2*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]^2*Derivative[1][KK][r]*Derivative[1][M][r] + 
          6*E^\[Nu][r]*r*Derivative[1][m2][r] - 12*E^\[Nu][r]*r*\[Epsilon]p*
           H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
          3*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] + 3*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][m2][r] - 21*E^\[Nu][r]*r^2*Derivative[1][v2][r] + 
          21*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][
            r] + 6*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][v2][r] + 12*E^\[Nu][r]*r^3*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r^2*Derivative[1][M][r]*
           Derivative[1][v2][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][v2][
            r] + 12*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r] - 
          9*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
          18*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
          18*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
          9*E^\[Nu][r]*r^2*\[Eta]2[r]*Derivative[1][\[Nu]][r] - 
          9*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][H2][r]*
           Derivative[1][\[Nu]][r] + 4*r^5*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][\[Nu]][
            r] - 8*r^5*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          4*r^5*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r^2*\[Eta]2[r]*Derivative[1][M][r]*
           Derivative[1][\[Nu]][r] + 6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][M][r]*
           Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r^2*Derivative[1][m2][r]*
           Derivative[1][\[Nu]][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][\[Nu]][
            r] - 6*E^\[Nu][r]*r^3*Derivative[1][v2][r]*Derivative[1][\[Nu]][
            r] + 6*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r^3*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
            r] - 12*E^\[Nu][r]*r^3*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          6*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          6*E^\[Nu][r]*r^3*\[Eta]2[r]*Derivative[1][\[Nu]][r]^2 - 
          6*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]2[r]*Derivative[1][\[Nu]][r]^2 + 4*r^5*\[Epsilon]p*
           \[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Omega]1][r] - 4*r^5*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r]*
           Derivative[1][\[Omega]1][r] - 6*r^5*Derivative[1][\[Omega]1][r]^
            2 - 6*r^5*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Omega]1][r]^2 + 6*r^5*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 - 
          24*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*
           Derivative[2][H0][r] - 4*r^5*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          8*r^5*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[2][KK][r] - 4*r^5*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
          12*E^\[Nu][r]*r^3*Derivative[2][v2][r] + 12*E^\[Nu][r]*r^3*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
          12*E^\[Nu][r]*r^3*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Eta]2][r] + 12*E^\[Nu][r]*r^3*\[Eta]2[r]*
           Derivative[2][\[Nu]][r] - 12*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[2][\[Nu]][r] + 
          3*E^\[Nu][r]*r*v2[r]*(2 + 4*Derivative[1][M][r] - 
            3*r*Derivative[1][\[Nu]][r] + 2*r*Derivative[1][M][r]*
             Derivative[1][\[Nu]][r] - 2*r^2*Derivative[1][\[Nu]][r]^2 + 
            r*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(2*Derivative[1][H2][r]*(
                2 + r*Derivative[1][\[Nu]][r]) + Derivative[1][H0][r]*(3 - 
                2*Derivative[1][M][r] + 4*r*Derivative[1][\[Nu]][r]) + 
              4*r*Derivative[2][H0][r]) - 4*r^2*Derivative[2][\[Nu]][r] + 
            \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
             (-2 + 3*r*Derivative[1][\[Nu]][r] + 2*r^2*Derivative[1][\[Nu]][
                 r]^2 - 2*Derivative[1][M][r]*(2 + r*Derivative[1][\[Nu]][
                  r]) + 4*r^2*Derivative[2][\[Nu]][r])) - 
          6*E^\[Nu][r]*\[Epsilon]p*h1[r]*Derivative[1][m2][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          12*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*Derivative[1][\[Eta]2][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          6*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*\[Eta]2[r]*Derivative[2, 0][Y][
            \[Theta], \[CurlyPhi]] + r*\[Epsilon]p*KK[r]*
           (Y[\[Theta], \[CurlyPhi]]*(-2*r^2*\[CapitalOmega]^2 + 
              6*E^\[Nu][r]*Derivative[1][m2][r] - 9*E^\[Nu][r]*r*
               Derivative[1][\[Eta]2][r] + 11*r^3*\[CapitalOmega]^2*
               Derivative[1][\[Nu]][r] + 3*E^\[Nu][r]*r*Derivative[1][m2][
                r]*Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*r^2*Derivative[1][
                 \[Eta]2][r]*Derivative[1][\[Nu]][r] + 38*r^3*\[CapitalOmega]*
               Derivative[1][\[Omega]1][r] - 8*r^4*\[CapitalOmega]*
               Derivative[1][\[Nu]][r]*Derivative[1][\[Omega]1][r] - 
              8*r^4*Derivative[1][\[Omega]1][r]^2 - 2*r*Derivative[1][M][r]*(
                -3*E^\[Nu][r]*Derivative[1][\[Eta]2][r] + r*\[CapitalOmega]*
                 (-2*\[CapitalOmega] + r*\[CapitalOmega]*Derivative[1][\[Nu]][
                    r] + 2*r*Derivative[1][\[Omega]1][r])) - 12*E^\[Nu][r]*r^
                2*Derivative[2][\[Eta]2][r] + 4*r^4*\[CapitalOmega]^2*
               Derivative[2][\[Nu]][r] + r^2*\[Omega]1[r]^2*(-2 + 
                11*r*Derivative[1][\[Nu]][r] + Derivative[1][M][r]*
                 (4 - 2*r*Derivative[1][\[Nu]][r]) + 4*r^2*Derivative[2][
                   \[Nu]][r]) + 8*r^4*\[CapitalOmega]*Derivative[2][
                 \[Omega]1][r] - 2*r^2*\[Omega]1[r]*(-2*\[CapitalOmega] + 
                19*r*Derivative[1][\[Omega]1][r] + r*Derivative[1][\[Nu]][r]*
                 (11*\[CapitalOmega] - 4*r*Derivative[1][\[Omega]1][r]) - 
                2*Derivative[1][M][r]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
                   Derivative[1][\[Nu]][r] + r*Derivative[1][\[Omega]1][r]) + 
                4*r^2*\[CapitalOmega]*Derivative[2][\[Nu]][r] + 
                4*r^2*Derivative[2][\[Omega]1][r])) - 
            2*r^2*(\[CapitalOmega] - \[Omega]1[r])^2*Derivative[2, 0][Y][
              \[Theta], \[CurlyPhi]])))) + 
    r*(E^\[Nu][r]*\[Epsilon]a^2*m2[r]*X[\[Theta]]*
       (-8*r + 4*r*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]] + 
        2*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
        8*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
        6*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
        6*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]] - 2*r^2*Derivative[1][\[Nu]][r] - 
        2*r^2*\[Epsilon]p*KK[r]*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][\[Nu]][r] + 4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H0][r]*Derivative[1][\[Nu]][r] + 
        4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*
         Derivative[1][\[Nu]][r] - 2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
        3*r*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
         Derivative[1][X][\[Theta]]*Derivative[1][\[Nu]][r] - 
        2*r^3*Derivative[1][\[Nu]][r]^2 - 2*r^3*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 + 
        4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
        4*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
        4*r^3*Derivative[2][\[Nu]][r] - 4*r^3*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Nu]][r] - 
        4*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] + 8*r*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        4*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        3*r*\[Epsilon]p*H0[r]*Derivative[1][X][\[Theta]]*
         Derivative[1, 0][Y][\[Theta], \[CurlyPhi]] + 3*r*\[Epsilon]p*KK[r]*
         Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
          \[CurlyPhi]] - 3*X[\[Theta]]*(-6*r + r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
          4*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
          3*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
          r^2*Derivative[1][\[Nu]][r] + 2*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] + 2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
          r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][\[Nu]][r] - r^3*Derivative[1][\[Nu]][r]^2 + 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
          2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
          2*r^3*Derivative[2][\[Nu]][r] - r*\[Epsilon]p*KK[r]*
           Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
          2*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] + 4*r*\[Epsilon]p*Derivative[1][h1][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          2*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          2*r*\[Epsilon]p*H2[r]*(Y[\[Theta], \[CurlyPhi]]*
             (2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
              2*r^2*Derivative[2][\[Nu]][r]) - Derivative[2, 0][Y][\[Theta], 
             \[CurlyPhi]])) + 2*r*\[Epsilon]p*H2[r]*
         (2*Y[\[Theta], \[CurlyPhi]]*(1 + r*Derivative[1][\[Nu]][r] + 
            r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) + 
          3*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] - 2*Derivative[2, 0][Y][\[Theta], \[CurlyPhi]])) + 
      2*E^\[Nu][r]*\[Epsilon]a^2*m0[r]*X[\[Theta]]*
       (2*r + r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
        4*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
        3*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r] - 
        r^2*Derivative[1][\[Nu]][r] + 2*r^3*\[Epsilon]p*
         Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
          r] + 2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
         Derivative[1][H2][r]*Derivative[1][\[Nu]][r] - 
        r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
         Derivative[1][\[Nu]][r] - r^3*Derivative[1][\[Nu]][r]^2 + 
        2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] - 
        2*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] - 
        2*r^3*Derivative[2][\[Nu]][r] - r*\[Epsilon]p*KK[r]*
         Y[\[Theta], \[CurlyPhi]]*(-2 + r*Derivative[1][\[Nu]][r] + 
          r^2*Derivative[1][\[Nu]][r]^2 + 2*r^2*Derivative[2][\[Nu]][r]) - 
        2*\[Epsilon]p*h1[r]*Derivative[1, 0][S\[Theta]][\[Theta], 
          \[CurlyPhi]] + 4*r*\[Epsilon]p*Derivative[1][h1][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        2*r*\[Epsilon]p*h1[r]*Derivative[1][\[Nu]][r]*
         Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
        2*r*\[Epsilon]p*H2[r]*(Y[\[Theta], \[CurlyPhi]]*
           (-2 + r*Derivative[1][\[Nu]][r] + r^2*Derivative[1][\[Nu]][r]^2 + 
            2*r^2*Derivative[2][\[Nu]][r]) - Derivative[2, 0][Y][\[Theta], 
           \[CurlyPhi]])) + r*(3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
         Y[\[Theta], \[CurlyPhi]]*\[Eta]2[r]*Derivative[1][X][\[Theta]]^2 + 
        r*\[Epsilon]p*KK[r]*(r^2*\[Epsilon]a^2*Y[\[Theta], \[CurlyPhi]]*
           (\[CapitalOmega] - \[Omega]1[r])^2*Derivative[1][X][\[Theta]]^2 + 
          X[\[Theta]]*(Y[\[Theta], \[CurlyPhi]]*(-8*r^2*\[Epsilon]a^2*
               \[CapitalOmega]^2 + 16*r^2*\[Epsilon]a^2*\[CapitalOmega]*
               \[Omega]1[r] - 8*r^2*\[Epsilon]a^2*\[Omega]1[r]^2 - 
              4*E^\[Nu][r]*\[Epsilon]a^2*Derivative[1][m0][r] - 
              4*E^\[Nu][r]*\[Epsilon]a^2*Derivative[1][m2][r] + 
              4*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
              4*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][\[Eta]2][r] + 
              2*E^\[Nu][r]*r*Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r*
               \[Epsilon]a^2*Derivative[1][m0][r]*Derivative[1][\[Nu]][r] - 
              2*E^\[Nu][r]*r*\[Epsilon]a^2*Derivative[1][m2][r]*Derivative[1][
                 \[Nu]][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][
                 \[Eta]0][r]*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*
               \[Epsilon]a^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
                r] + E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r]^2 - 
              2*E^\[Nu][r]*Derivative[1][M][r]*(2 + 2*r*\[Epsilon]a^2*
                 Derivative[1][\[Eta]0][r] + 2*r*\[Epsilon]a^2*
                 Derivative[1][\[Eta]2][r] + r*Derivative[1][\[Nu]][r]) + 
              4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
              4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[2][\[Eta]2][r] + 
              2*E^\[Nu][r]*r^2*Derivative[2][\[Nu]][r]) - \[Epsilon]a^2*
             (2*r^2*(\[CapitalOmega] - \[Omega]1[r])^2*Derivative[0, 2][Y][
                \[Theta], \[CurlyPhi]] + (-3*E^\[Nu][r]*\[Eta]2[r] + 
                4*r^2*(\[CapitalOmega] - \[Omega]1[r])^2)*Derivative[1][X][
                \[Theta]]*Derivative[1, 0][Y][\[Theta], \[CurlyPhi]])) + 
          \[Epsilon]a^2*X[\[Theta]]^2*(Y[\[Theta], \[CurlyPhi]]*
             (4*r^2*\[CapitalOmega]^2 + 6*E^\[Nu][r]*Derivative[1][m2][r] - 
              6*E^\[Nu][r]*r*Derivative[1][\[Eta]2][r] + 
              6*r^3*\[CapitalOmega]^2*Derivative[1][\[Nu]][r] + 
              3*E^\[Nu][r]*r*Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
              6*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
                r] + 20*r^3*\[CapitalOmega]*Derivative[1][\[Omega]1][r] - 
              4*r^4*\[CapitalOmega]*Derivative[1][\[Nu]][r]*Derivative[1][
                 \[Omega]1][r] - 4*r^4*Derivative[1][\[Omega]1][r]^2 - 
              2*r*Derivative[1][M][r]*(-3*E^\[Nu][r]*Derivative[1][\[Eta]2][
                  r] + r*\[CapitalOmega]*(-2*\[CapitalOmega] + 
                  r*\[CapitalOmega]*Derivative[1][\[Nu]][r] + 
                  2*r*Derivative[1][\[Omega]1][r])) - 6*E^\[Nu][r]*r^2*
               Derivative[2][\[Eta]2][r] + 2*r^4*\[CapitalOmega]^2*
               Derivative[2][\[Nu]][r] + 2*r^2*\[Omega]1[r]^2*(2 + 
                3*r*Derivative[1][\[Nu]][r] + Derivative[1][M][r]*
                 (2 - r*Derivative[1][\[Nu]][r]) + r^2*Derivative[2][\[Nu]][
                  r]) + 4*r^4*\[CapitalOmega]*Derivative[2][\[Omega]1][r] - 
              4*r^2*\[Omega]1[r]*(2*\[CapitalOmega] + 5*r*Derivative[1][
                   \[Omega]1][r] + r*Derivative[1][\[Nu]][r]*
                 (3*\[CapitalOmega] - r*Derivative[1][\[Omega]1][r]) - 
                Derivative[1][M][r]*(-2*\[CapitalOmega] + r*\[CapitalOmega]*
                   Derivative[1][\[Nu]][r] + r*Derivative[1][\[Omega]1][r]) + 
                r^2*\[CapitalOmega]*Derivative[2][\[Nu]][r] + 
                r^2*Derivative[2][\[Omega]1][r])) - 
            2*r^2*(\[CapitalOmega] - \[Omega]1[r])^2*Derivative[2, 0][Y][
              \[Theta], \[CurlyPhi]])) + \[Epsilon]a^2*X[\[Theta]]^2*
         (-10*r^4*\[Epsilon]p*\[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] + 20*r^4*\[Epsilon]p*\[CapitalOmega]*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*Derivative[1][KK][r] - 
          10*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r] + 2*r^4*\[Epsilon]p*\[CapitalOmega]^2*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][M][
            r] - 4*r^4*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][M][r] + 
          2*r^4*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][M][r] + 6*E^\[Nu][r]*r*
           Derivative[1][m2][r] - 12*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] - 
          3*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] + 3*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][m2][r] - 12*E^\[Nu][r]*r^2*Derivative[1][v2][r] + 
          12*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r] + 3*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][
            r] + 3*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][v2][r] + 6*E^\[Nu][r]*r^3*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][v2][r] + 6*E^\[Nu][r]*r^2*Derivative[1][M][r]*
           Derivative[1][v2][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][v2][
            r] + 6*E^\[Nu][r]*r^2*Derivative[1][\[Eta]2][r] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] - 
          9*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] - 
          9*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][M][r]*Derivative[1][\[Eta]2][r] + 
          2*r^5*\[Epsilon]p*\[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          4*r^5*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          2*r^5*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r^2*Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          6*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] - 
          3*E^\[Nu][r]*r^3*Derivative[1][v2][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r]*Derivative[1][\[Nu]][r] - 
          3*E^\[Nu][r]*r^3*Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][
            r] - 6*E^\[Nu][r]*r^3*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          3*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          2*r^5*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
          2*r^5*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]*
           Derivative[1][KK][r]*Derivative[1][\[Omega]1][r] - 
          3*r^5*Derivative[1][\[Omega]1][r]^2 - 3*r^5*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Omega]1][r]^2 + 
          3*r^5*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Omega]1][r]^2 - 2*r^5*\[Epsilon]p*
           \[CapitalOmega]^2*Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          4*r^5*\[Epsilon]p*\[CapitalOmega]*Y[\[Theta], \[CurlyPhi]]*
           \[Omega]1[r]*Derivative[2][KK][r] - 2*r^5*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Omega]1[r]^2*Derivative[2][KK][r] - 
          6*E^\[Nu][r]*r^3*Derivative[2][v2][r] + 6*E^\[Nu][r]*r^3*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] - 
          6*E^\[Nu][r]*r^3*\[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Eta]2][r] + 3*E^\[Nu][r]*r*v2[r]*
           (2*Derivative[1][M][r]*(2 + r*Derivative[1][\[Nu]][r]) - 
            r*(2*Derivative[1][\[Nu]][r] + r*Derivative[1][\[Nu]][r]^2 + 
              2*r*Derivative[2][\[Nu]][r]) + \[Epsilon]p*Y[\[Theta], 
              \[CurlyPhi]]*(-4*H2[r]*Derivative[1][M][r] + 
              2*r*H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*Derivative[1][M][
                r]*Derivative[1][\[Nu]][r] + r^2*H2[r]*Derivative[1][\[Nu]][
                 r]^2 + r*Derivative[1][H2][r]*(2 + r*Derivative[1][\[Nu]][
                  r]) + 2*r*Derivative[1][H0][r]*(1 - Derivative[1][M][r] + 
                r*Derivative[1][\[Nu]][r]) + 2*r^2*Derivative[2][H0][r] + 
              2*r^2*H2[r]*Derivative[2][\[Nu]][r])) - 6*E^\[Nu][r]*
           \[Epsilon]p*h1[r]*Derivative[1][m2][r]*Derivative[1, 0][S\[Theta]][
            \[Theta], \[CurlyPhi]] + 6*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*
           Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 3*E^\[Nu][r]*r*\[Eta]2[r]*
           (-8 + 4*Derivative[1][M][r] - 2*r*Derivative[1][\[Nu]][r] + 
            2*r*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
            r^2*Derivative[1][\[Nu]][r]^2 - 2*r^2*Derivative[2][\[Nu]][r] + 
            \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*(-4*H2[r]*Derivative[1][M][
                r] + 2*r*H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*
               Derivative[1][M][r]*Derivative[1][\[Nu]][r] + 
              r^2*H2[r]*Derivative[1][\[Nu]][r]^2 + r*Derivative[1][H2][r]*(
                2 + r*Derivative[1][\[Nu]][r]) + 4*r*Derivative[1][H0][r]*(
                1 - Derivative[1][M][r] + r*Derivative[1][\[Nu]][r]) + 
              4*r^2*Derivative[2][H0][r] + 2*r^2*H2[r]*Derivative[2][\[Nu]][
                r]) + 2*\[Epsilon]p*H0[r]*(-6*Y[\[Theta], \[CurlyPhi]] + 
              Derivative[2, 0][Y][\[Theta], \[CurlyPhi]]))) + 
        X[\[Theta]]*(-2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
           v2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[1][H0][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r] - 4*E^\[Nu][r]*r*Derivative[1][M][r] - 
          8*E^\[Nu][r]*r*\[Epsilon]a^2*v2[r]*Derivative[1][M][r] + 
          4*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][M][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           H2[r]*v2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][M][r] + 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*v2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*
           Derivative[1][H0][r]*Derivative[1][M][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*
           Derivative[1][M][r] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*
           Derivative[1][m0][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m0][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m0][r] - 4*E^\[Nu][r]*r*
           \[Epsilon]a^2*Derivative[1][m2][r] + 8*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r] + 
          2*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][m2][r] - 2*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][m2][r] + 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*Derivative[1][v2][r] - 8*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][v2][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][v2][
            r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][v2][
            r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][KK][r]*Derivative[1][v2][
            r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
           Derivative[1][v2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*
           H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][v2][r] - 6*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*Derivative[1][h1][r]*
           Derivative[1][X][\[Theta]] + 6*E^\[Nu][r]*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*
           Derivative[1][M][r]*Derivative[1][X][\[Theta]] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]0][r] - 
          2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H2][r]*Derivative[1][\[Eta]0][r] + 
          2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]0][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H0[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][H0][r]*Derivative[1][\[Eta]2][r] + 
          6*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Eta]2][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*
           Derivative[1][\[Eta]2][r] + 12*E^\[Nu][r]*r*\[Epsilon]a^2*
           \[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
           Derivative[1][X][\[Theta]]*Derivative[1][\[Eta]2][r] + 
          2*E^\[Nu][r]*r^2*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*
           \[Epsilon]a^2*v2[r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*v2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H0][r]*Derivative[1][\[Nu]][
            r] + 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*\[Eta]0[r]*Derivative[1][H0][r]*
           Derivative[1][\[Nu]][r] - E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][
            r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][H2][r]*Derivative[1][\[Nu]][
            r] + E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[1][KK][r]*Derivative[1][\[Nu]][r] - 
          2*E^\[Nu][r]*r^2*Derivative[1][M][r]*Derivative[1][\[Nu]][r] - 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*v2[r]*Derivative[1][M][r]*
           Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][M][r]*Derivative[1][\[Nu]][
            r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][m0][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^2*\[Epsilon]a^2*
           Derivative[1][m2][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^2*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][m2][r]*Derivative[1][\[Nu]][
            r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[1][v2][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][v2][r]*
           Derivative[1][\[Nu]][r] - 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*
           h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*v2[r]*Derivative[1][X][
            \[Theta]]*Derivative[1][\[Nu]][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*Derivative[1][\[Eta]0][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][r]*
           Derivative[1][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]0][
            r]*Derivative[1][\[Nu]][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           Derivative[1][\[Eta]2][r]*Derivative[1][\[Nu]][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][r]*
           Derivative[1][\[Nu]][r] - 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Eta]2][
            r]*Derivative[1][\[Nu]][r] + E^\[Nu][r]*r^3*
           Derivative[1][\[Nu]][r]^2 + 2*E^\[Nu][r]*r^3*\[Epsilon]a^2*v2[r]*
           Derivative[1][\[Nu]][r]^2 - E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 - 
          2*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*v2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[1][\[Nu]][r]^2 - 
          2*E^\[Nu][r]*r^3*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][H0][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*
           v2[r]*Y[\[Theta], \[CurlyPhi]]*Derivative[2][H0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*Y[\[Theta], \[CurlyPhi]]*
           \[Eta]0[r]*Derivative[2][H0][r] + 2*E^\[Nu][r]*r^3*\[Epsilon]p*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][KK][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][v2][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][v2][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*Derivative[2][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] - 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]0][r] + 
          4*E^\[Nu][r]*r^3*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           Y[\[Theta], \[CurlyPhi]]*Derivative[2][\[Eta]2][r] + 
          2*E^\[Nu][r]*r^3*Derivative[2][\[Nu]][r] + 4*E^\[Nu][r]*r^3*
           \[Epsilon]a^2*v2[r]*Derivative[2][\[Nu]][r] - 
          2*E^\[Nu][r]*r^3*\[Epsilon]p*H2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Nu]][r] - 4*E^\[Nu][r]*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*v2[r]*Y[\[Theta], \[CurlyPhi]]*
           Derivative[2][\[Nu]][r] + 2*r^2*\[Epsilon]a*\[Epsilon]p*
           S\[CurlyPhi][\[Theta], \[CurlyPhi]]*(Derivative[1][h0][r]*
             (-2*\[CapitalOmega] + 2*\[CapitalOmega]*Derivative[1][M][r] + 
              2*r*\[CapitalOmega]*Derivative[1][\[Nu]][r] - 2*\[Omega]1[r]*(
                -1 + Derivative[1][M][r] + r*Derivative[1][\[Nu]][r]) + 
              r*Derivative[1][\[Omega]1][r]) + 
            2*(r*(-\[CapitalOmega] + \[Omega]1[r])*Derivative[2][h0][r] + 
              h0[r]*(-((-4 + Derivative[1][M][r])*Derivative[1][\[Omega]1][
                   r]) - Derivative[1][\[Nu]][r]*(-\[CapitalOmega] + 
                  \[Omega]1[r] + \[CapitalOmega]*Derivative[1][M][r] - 
                  \[Omega]1[r]*Derivative[1][M][r] + r*Derivative[1][
                     \[Omega]1][r]) + r*((\[CapitalOmega] - \[Omega]1[r])*
                   Derivative[2][\[Nu]][r] + Derivative[2][\[Omega]1][
                   r])))) + 4*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           h1[r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*\[Omega]1[r]^2*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] - 8*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*
           \[Omega]1[r]*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a^2*\[Epsilon]p*
           \[Omega]1[r]^2*Derivative[1][h1][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a^2*\[Epsilon]p*
           \[CapitalOmega]^2*h1[r]*Derivative[1][M][r]*
           Derivative[0, 1][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          8*r^2*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*h1[r]*\[Omega]1[r]*
           Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][\[Theta], 
            \[CurlyPhi]] - 4*r^2*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           \[Omega]1[r]^2*Derivative[1][M][r]*Derivative[0, 1][S\[CurlyPhi]][
            \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*H1[r]*Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 
          4*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*\[Omega]1[r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] + 4*r^3*\[Epsilon]a*
           \[Epsilon]p*\[CapitalOmega]*Derivative[1][H1][r]*
           Derivative[0, 1][Y][\[Theta], \[CurlyPhi]] - 4*r^3*\[Epsilon]a*
           \[Epsilon]p*\[Omega]1[r]*Derivative[1][H1][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] - 4*r^2*\[Epsilon]a*\[Epsilon]p*
           \[CapitalOmega]*H1[r]*Derivative[1][M][r]*Derivative[0, 1][Y][
            \[Theta], \[CurlyPhi]] + 4*r^2*\[Epsilon]a*\[Epsilon]p*H1[r]*
           \[Omega]1[r]*Derivative[1][M][r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 2*r^3*\[Epsilon]a*\[Epsilon]p*H1[r]*
           Derivative[1][\[Omega]1][r]*Derivative[0, 1][Y][\[Theta], 
            \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]^2*
           H2[r]*Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] + 
          4*r^3*\[Epsilon]a^2*\[Epsilon]p*\[CapitalOmega]*H2[r]*\[Omega]1[r]*
           Derivative[0, 2][Y][\[Theta], \[CurlyPhi]] - 2*r^3*\[Epsilon]a^2*
           \[Epsilon]p*H2[r]*\[Omega]1[r]^2*Derivative[0, 2][Y][\[Theta], 
            \[CurlyPhi]] - 4*E^\[Nu][r]*r*\[Epsilon]p*Derivative[1][h1][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*\[Epsilon]p*h1[r]*Derivative[1][M][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][m0][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] + 
          4*E^\[Nu][r]*\[Epsilon]a^2*\[Epsilon]p*h1[r]*Derivative[1][m2][r]*
           Derivative[1, 0][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           Derivative[1][\[Eta]0][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 4*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*h1[r]*
           Derivative[1][\[Eta]2][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 2*E^\[Nu][r]*r*\[Epsilon]p*h1[r]*
           Derivative[1][\[Nu]][r]*Derivative[1, 0][S\[Theta]][\[Theta], 
            \[CurlyPhi]] - 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H0[r]*
           v2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] + 3*E^\[Nu][r]*r*\[Epsilon]a^2*\[Epsilon]p*H2[r]*
           v2[r]*Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
            \[CurlyPhi]] + 4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
           Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
           Derivative[1, 1][S\[Theta]][\[Theta], \[CurlyPhi]] - 
          4*r*\[Epsilon]a*\[Epsilon]p*\[CapitalOmega]*h0[r]*
           Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] + 
          4*r*\[Epsilon]a*\[Epsilon]p*h0[r]*\[Omega]1[r]*
           Derivative[2, 0][S\[CurlyPhi]][\[Theta], \[CurlyPhi]] - 
          2*E^\[Nu][r]*r*\[Epsilon]p*H0[r]*Derivative[2, 0][Y][\[Theta], 
            \[CurlyPhi]] + 2*E^\[Nu][r]*r*\[Epsilon]p*H2[r]*
           Derivative[2, 0][Y][\[Theta], \[CurlyPhi]] + 4*E^\[Nu][r]*r*
           \[Epsilon]a^2*\[Epsilon]p*H0[r]*\[Eta]0[r]*Derivative[2, 0][Y][
            \[Theta], \[CurlyPhi]] + E^\[Nu][r]*\[Epsilon]a^2*\[Eta]2[r]*
           (-12*r + 8*r*Derivative[1][M][r] - 6*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]] + 
            12*r*\[Epsilon]p*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][h1][r]*Derivative[1][X][\[Theta]] - 
            12*\[Epsilon]p*h1[r]*S\[Theta][\[Theta], \[CurlyPhi]]*
             Derivative[1][M][r]*Derivative[1][X][\[Theta]] - 
            4*r^2*Derivative[1][\[Nu]][r] + 4*r^2*Derivative[1][M][r]*
             Derivative[1][\[Nu]][r] + 9*r*\[Epsilon]p*h1[r]*
             S\[Theta][\[Theta], \[CurlyPhi]]*Derivative[1][X][\[Theta]]*
             Derivative[1][\[Nu]][r] - 2*r^3*Derivative[1][\[Nu]][r]^2 - 
            4*r^3*Derivative[2][\[Nu]][r] + 2*r*\[Epsilon]p*
             Y[\[Theta], \[CurlyPhi]]*(-4*H2[r]*Derivative[1][M][r] + 
              2*r*H2[r]*Derivative[1][\[Nu]][r] - 2*r*H2[r]*Derivative[1][M][
                r]*Derivative[1][\[Nu]][r] + r^2*H2[r]*Derivative[1][\[Nu]][
                 r]^2 + r*Derivative[1][H2][r]*(2 + r*Derivative[1][\[Nu]][
                  r]) + 4*r*Derivative[1][H0][r]*(1 - Derivative[1][M][r] + 
                r*Derivative[1][\[Nu]][r]) + 4*r^2*Derivative[2][H0][r] + 
              2*r^2*H2[r]*Derivative[2][\[Nu]][r]) - 6*r*\[Epsilon]p*H2[r]*
             Derivative[1][X][\[Theta]]*Derivative[1, 0][Y][\[Theta], 
              \[CurlyPhi]] + r*\[Epsilon]p*H0[r]*(-24*Y[\[Theta], 
                \[CurlyPhi]] - 3*Derivative[1][X][\[Theta]]*Derivative[1, 0][
                 Y][\[Theta], \[CurlyPhi]] + 4*Derivative[2, 0][Y][\[Theta], 
                \[CurlyPhi]]))))))/(4*E^\[Nu][r]*r^2*(r - 2*M[r])), 2, 
 {m2[r] -> ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
      r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]), 
  p2[r] -> -\[Eta]2[r] - (r^2*\[Omega]1[r]^2)/(3*E^\[Nu][r]), 
  \[Xi]00[r] -> -((p0[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
  \[Xi]22[r] -> -((p2[r]*(P[r] + \[Rho][r]))/Derivative[1][P][r]), 
  Derivative[1][M][r] -> r^2*\[Kappa]*\[Rho][r], 
  Derivative[1][m0][r] -> 
   (r^3*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
       (M[r] + r^3*\[Kappa]*P[r]) + 
      (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/E^\[Nu][r]))/12, 
  Derivative[1][m2][r] -> 
   ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
       r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) - 
    ((r - 2*M[r])*Derivative[1][\[Nu]][r]*(-6*E^\[Nu][r]*\[Eta]2[r] + 
       r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/(6*E^\[Nu][r]) + 
    ((r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
       6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
       3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
       r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])))/(6*E^\[Nu][r]), Derivative[1][P][r] -> 
   -(((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r*(r - 2*M[r]))), 
  Derivative[1][p0][r] -> 
   (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
     r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
     8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
        \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))/
    (12*E^\[Nu][r]*(r - 2*M[r])^2), Derivative[1][p2][r] -> 
   (-2*r*\[Omega]1[r]^2)/(3*E^\[Nu][r]) - Derivative[1][\[Eta]2][r] + 
    (r^2*\[Omega]1[r]^2*Derivative[1][\[Nu]][r])/(3*E^\[Nu][r]) - 
    (2*r^2*\[Omega]1[r]*Derivative[1][\[Omega]1][r])/(3*E^\[Nu][r]), 
  Derivative[1][v2][r] -> (-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
      \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
      (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
       (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
    (6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[1][\[Eta]0][r] -> 
   (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
       r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
     r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)/
    (12*E^\[Nu][r]*(r - 2*M[r])^2), Derivative[1][\[Eta]2][r] -> 
   (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
       (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
       M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
     r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
       r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
           M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
           4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
          Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
     (M[r] + r^3*\[Kappa]*P[r])), Derivative[1][\[Nu]][r] -> 
   (2*(M[r] + r^3*\[Kappa]*P[r]))/(r*(r - 2*M[r])), 
  Derivative[1][\[Xi]00][r] -> 
   -(((P[r] + \[Rho][r])*Derivative[1][p0][r])/Derivative[1][P][r]) - 
    (p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
     Derivative[1][P][r] + (p0[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
     Derivative[1][P][r]^2, Derivative[1][\[Xi]22][r] -> 
   -(((P[r] + \[Rho][r])*Derivative[1][p2][r])/Derivative[1][P][r]) - 
    (p2[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r]))/
     Derivative[1][P][r] + (p2[r]*(P[r] + \[Rho][r])*Derivative[2][P][r])/
     Derivative[1][P][r]^2, Derivative[2][M][r] -> 
   2*r*\[Kappa]*\[Rho][r] + r^2*\[Kappa]*Derivative[1][\[Rho]][r], 
  Derivative[2][m0][r] -> 
   (r^2*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
        (M[r] + r^3*\[Kappa]*P[r]) + (8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/
        E^\[Nu][r]))/4 + 
    (r^3*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
       (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
         Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
       (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
          r])/(M[r] + r^3*\[Kappa]*P[r]) - (Derivative[1][\[Nu]][r]*
         (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/E^\[Nu][r] - 
       (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
        (M[r] + r^3*\[Kappa]*P[r]) + (8*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])/E^\[Nu][r]))/12, Derivative[2][m2][r] -> 
   ((r - 2*M[r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
       r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
        E^\[Nu][r]))/6 - (Derivative[1][\[Nu]][r]*
      ((1 - 2*Derivative[1][M][r])*(-6*E^\[Nu][r]*\[Eta]2[r] + 
         r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)) + 
       (r - 2*M[r])*(-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 
         6*E^\[Nu][r]*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
         3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
         r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
           4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
           (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
           2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
            Derivative[2][\[Omega]1][r]))))/(3*E^\[Nu][r]) + 
    (-2*(-6*E^\[Nu][r]*\[Eta]2[r] + r^3*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
       Derivative[2][M][r] + 2*(1 - 2*Derivative[1][M][r])*
       (-6*E^\[Nu][r]*Derivative[1][\[Eta]2][r] - 6*E^\[Nu][r]*\[Eta]2[r]*
         Derivative[1][\[Nu]][r] + 3*r^2*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(4*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
            r])) + (r - 2*M[r])*(-12*E^\[Nu][r]*Derivative[1][\[Eta]2][r]*
         Derivative[1][\[Nu]][r] + 6*r*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) - 
        6*E^\[Nu][r]*Derivative[2][\[Eta]2][r] - 6*\[Eta]2[r]*
         (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
           Derivative[2][\[Nu]][r]) + 6*r^2*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) + 
        r^3*(8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
              Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
           Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
          4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
              Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
            \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
            (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
              2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
          (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
            2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
     (6*E^\[Nu][r]), Derivative[2][P][r] -> 
   ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r]))/(r^2*(r - 2*M[r])) + 
    ((M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*
      (1 - 2*Derivative[1][M][r]))/(r*(r - 2*M[r])^2) - 
    ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])) - 
    ((M[r] + r^3*\[Kappa]*P[r])*(Derivative[1][P][r] + 
       Derivative[1][\[Rho]][r]))/(r*(r - 2*M[r])), 
  Derivative[2][p0][r] -> 
   -((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
         (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*
         ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
          r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
     (6*E^\[Nu][r]*(r - 2*M[r])^3) - 
    (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*
        (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r])) + r^3*(r - 2*M[r])^2*
        Derivative[1][\[Omega]1][r]^2 + 8*r*(r - 2*M[r])*\[Omega]1[r]*
        ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
         r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
     (12*E^\[Nu][r]*(r - 2*M[r])^2) + 
    (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
       Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
       (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
        r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
        (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
        m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r])) + 3*r^2*(r - 2*M[r])^2*
       Derivative[1][\[Omega]1][r]^2 + 2*r^3*(r - 2*M[r])*
       (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
      8*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
         \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
      8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
       ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
        r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
      8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
       ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
        r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
      2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
       Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
       (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
          r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
         Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
         Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
         Derivative[2][\[Omega]1][r]))/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
  Derivative[2][p2][r] -> 
   (2*Derivative[1][\[Nu]][r]*(2*r*\[Omega]1[r]^2 + 2*r^2*\[Omega]1[r]*
        Derivative[1][\[Omega]1][r]))/(3*E^\[Nu][r]) - 
    Derivative[2][\[Eta]2][r] + 
    (r^2*\[Omega]1[r]^2*(-(Derivative[1][\[Nu]][r]^2/E^\[Nu][r]) + 
       Derivative[2][\[Nu]][r]/E^\[Nu][r]))/3 - 
    (2*\[Omega]1[r]^2 + 8*r*\[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
      r^2*(2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
         Derivative[2][\[Omega]1][r]))/(3*E^\[Nu][r]), 
  Derivative[2][v2][r] -> 
   -(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/
     (6*E^\[Nu][r]*r^2*(r - 2*M[r])) - 
    ((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
        \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
        (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
     (6*E^\[Nu][r]*r*(r - 2*M[r])^2) - 
    (Derivative[1][\[Nu]][r]*(-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
        \[Eta]2[r] + r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
        (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
         (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
     (6*E^\[Nu][r]*r*(r - 2*M[r])) + 
    (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r]) - 12*E^\[Nu][r]*
       (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
      12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
       Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
       (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
        (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
      r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
      r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r]) + 8*r*\[Kappa]*(P[r] + \[Rho][r])*
         \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
        (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
        2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
          r]))/(6*E^\[Nu][r]*r*(r - 2*M[r])), Derivative[2][\[Eta]0][r] -> 
   -((1 - 2*Derivative[1][M][r])*(12*E^\[Nu][r]*
         (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2))/(6*E^\[Nu][r]*(r - 2*M[r])^3) - 
    (Derivative[1][\[Nu]][r]*(12*E^\[Nu][r]*
        (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
          (P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
        Derivative[1][\[Omega]1][r]^2))/(12*E^\[Nu][r]*(r - 2*M[r])^2) + 
    (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
       Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
       (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
        r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
        (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
        m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
        r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
        r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
          Derivative[1][\[Rho]][r])) - 3*r^2*(r - 2*M[r])^2*
       Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])*
       (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 - 
      2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
       Derivative[2][\[Omega]1][r])/(12*E^\[Nu][r]*(r - 2*M[r])^2), 
  Derivative[2][\[Eta]2][r] -> 
   -(-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2)))/(12*E^\[Nu][r]*r^2*(r - 2*M[r])*
      (M[r] + r^3*\[Kappa]*P[r])) - ((1 - 2*Derivative[1][M][r])*
      (-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])^2*
      (M[r] + r^3*\[Kappa]*P[r])) - 
    ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
      (M[r] + r^3*\[Kappa]*P[r])^2) - 
    (Derivative[1][\[Nu]][r]*(-24*E^\[Nu][r]*\[Eta]2[r]*
        (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
            \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2))))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
      (M[r] + r^3*\[Kappa]*P[r])) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
      24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*
          (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Eta]2][
        r] - 24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
        (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
        M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
       Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
       (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
        2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*
         Derivative[1][M][r] + (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][P][r] + P[r]*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r]) - Derivative[1][\[Rho]][r]))/
         2 + M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
          r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
      r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
          M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
         \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
          4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
         Derivative[1][\[Omega]1][r]^2) + 
      r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
        24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
        24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
        2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2) + 
        r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
           (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
            (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
            4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
            M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                r])) + 4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
             P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
            M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
          (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
            2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
           (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
            2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
             Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
            4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*
             Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
          2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*
             P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
           Derivative[2][\[Omega]1][r])))/(12*E^\[Nu][r]*r*(r - 2*M[r])*
      (M[r] + r^3*\[Kappa]*P[r])), Derivative[2][\[Nu]][r] -> 
   (-2*(M[r] + r^3*\[Kappa]*P[r]))/(r^2*(r - 2*M[r])) - 
    (2*(M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
     (r*(r - 2*M[r])^2) + (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
       r^3*\[Kappa]*Derivative[1][P][r]))/(r*(r - 2*M[r])), 
  Derivative[2][\[Xi]00][r] -> -2*Derivative[1][p0][r]*
     ((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/Derivative[1][P][r] - 
      ((P[r] + \[Rho][r])*Derivative[2][P][r])/Derivative[1][P][r]^2) - 
    ((P[r] + \[Rho][r])*Derivative[2][p0][r])/Derivative[1][P][r] - 
    p0[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[2][P][r])/Derivative[1][P][r]^2 + 
      (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
      (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
        Derivative[3][P][r]/Derivative[1][P][r]^2)), 
  Derivative[2][\[Xi]22][r] -> -2*Derivative[1][p2][r]*
     ((Derivative[1][P][r] + Derivative[1][\[Rho]][r])/Derivative[1][P][r] - 
      ((P[r] + \[Rho][r])*Derivative[2][P][r])/Derivative[1][P][r]^2) - 
    ((P[r] + \[Rho][r])*Derivative[2][p2][r])/Derivative[1][P][r] - 
    p2[r]*((-2*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])*
        Derivative[2][P][r])/Derivative[1][P][r]^2 + 
      (Derivative[2][P][r] + Derivative[2][\[Rho]][r])/Derivative[1][P][r] + 
      (P[r] + \[Rho][r])*((2*Derivative[2][P][r]^2)/Derivative[1][P][r]^3 - 
        Derivative[3][P][r]/Derivative[1][P][r]^2)), 
  Derivative[2][\[Omega]1][r] -> 
   (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
     r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
     r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]))/
    (r*(r - 2*M[r])), Derivative[3][M][r] -> 2*\[Kappa]*\[Rho][r] + 
    4*r*\[Kappa]*Derivative[1][\[Rho]][r] + 
    r^2*\[Kappa]*Derivative[2][\[Rho]][r], Derivative[3][m0][r] -> 
   (r*((-12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[1][\[Rho]][r])/
        (M[r] + r^3*\[Kappa]*P[r]) + (8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)/
        E^\[Nu][r]))/2 + 
    (r^2*((-12*\[Kappa]*p0[r]*(1 - 2*Derivative[1][M][r])*
         Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
       (12*\[Kappa]*(r - 2*M[r])*p0[r]*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])*
         Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])^2 - 
       (12*\[Kappa]*(r - 2*M[r])*Derivative[1][p0][r]*Derivative[1][\[Rho]][
          r])/(M[r] + r^3*\[Kappa]*P[r]) - (Derivative[1][\[Nu]][r]*
         (8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))/E^\[Nu][r] - 
       (12*\[Kappa]*(r - 2*M[r])*p0[r]*Derivative[2][\[Rho]][r])/
        (M[r] + r^3*\[Kappa]*P[r]) + (8*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*(Derivative[1][P][r] + 
           Derivative[1][\[Rho]][r]) + 16*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
         (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]^2 + 
         2*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
           r])/E^\[Nu][r]))/2 + 
    (r^3*((24*\[Kappa]*p0[r]*Derivative[1][\[Rho]][r]*Derivative[2][M][r])/
        (M[r] + r^3*\[Kappa]*P[r]) + (8*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
        (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
          E^\[Nu][r]) - 24*\[Kappa]*(1 - 2*Derivative[1][M][r])*
        (-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
             r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Rho]][r])/
           (M[r] + r^3*\[Kappa]*P[r])^2) + (Derivative[1][p0][r]*
           Derivative[1][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r]) + 
         (p0[r]*Derivative[2][\[Rho]][r])/(M[r] + r^3*\[Kappa]*P[r])) - 
       (2*Derivative[1][\[Nu]][r]*(8*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 8*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          16*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]))/
        E^\[Nu][r] - 12*\[Kappa]*(r - 2*M[r])*(Derivative[1][\[Rho]][r]*
          ((-2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
               Derivative[1][P][r])*Derivative[1][p0][r])/
            (M[r] + r^3*\[Kappa]*P[r])^2 + 
           p0[r]*((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
                 r^3*\[Kappa]*Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*
                 P[r])^3 - (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*
                Derivative[1][P][r] + Derivative[2][M][r] + r^3*\[Kappa]*
                Derivative[2][P][r])/(M[r] + r^3*\[Kappa]*P[r])^2) + 
           Derivative[2][p0][r]/(M[r] + r^3*\[Kappa]*P[r])) + 
         2*(-((p0[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*
                \[Kappa]*Derivative[1][P][r]))/(M[r] + r^3*\[Kappa]*P[r])^
              2) + Derivative[1][p0][r]/(M[r] + r^3*\[Kappa]*P[r]))*
          Derivative[2][\[Rho]][r] + (p0[r]*Derivative[3][\[Rho]][r])/
          (M[r] + r^3*\[Kappa]*P[r])) + 
       (16*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
          Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
         8*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
             Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
           \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
           (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
             2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
         (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
           2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))/
        E^\[Nu][r]))/12, Derivative[3][P][r] -> 
   2*(1/(r^2*(r - 2*M[r])) + (1 - 2*Derivative[1][M][r])/(r*(r - 2*M[r])^2))*
     ((P[r] + \[Rho][r])*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r]) + (M[r] + r^3*\[Kappa]*P[r])*
       (Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
    (M[r] + r^3*\[Kappa]*P[r])*(P[r] + \[Rho][r])*(-2/(r^3*(r - 2*M[r])) - 
      (2*(1 - 2*Derivative[1][M][r]))/(r^2*(r - 2*M[r])^2) - 
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) - 
    (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
        r^3*\[Kappa]*Derivative[1][P][r])*(Derivative[1][P][r] + 
        Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
       (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
        Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
      (M[r] + r^3*\[Kappa]*P[r])*(Derivative[2][P][r] + 
        Derivative[2][\[Rho]][r]))/(r*(r - 2*M[r])), 
  Derivative[3][p0][r] -> 
   ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
       8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
          \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
        E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
    (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
         (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
            r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
          r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
          8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
             \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])))/
        (r - 2*M[r])^3 + (-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
          Derivative[1][\[Nu]][r] - 12*E^\[Nu][r]*
          (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
           r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
            (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
            (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*
            (r - 2*M[r])*p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][
              r])) + 3*r^2*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 + 8*(r - 2*M[r])*\[Omega]1[r]*
          ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
          ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
          ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
          (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r]))/(r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
    ((-12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) + 
        r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
        8*r*(r - 2*M[r])*\[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]))*
       ((6*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^4 + 
        (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
      (4*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
          (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
            (P[r] + \[Rho][r]))*Derivative[1][\[Nu]][r] - 
         12*E^\[Nu][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
           r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
            (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
            (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*
            (r - 2*M[r])*p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][
              r])) + 3*r^2*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 + 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 + 8*(r - 2*M[r])*\[Omega]1[r]*
          ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         8*r*\[Omega]1[r]*(1 - 2*Derivative[1][M][r])*
          ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         8*r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]*
          ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
           r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
         2*r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]*
          Derivative[2][\[Omega]1][r] + 8*r*(r - 2*M[r])*\[Omega]1[r]*
          (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
             r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
            Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
            Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
            Derivative[2][\[Omega]1][r])))/(r - 2*M[r])^3 + 
      (-24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*(2*r*\[Kappa]*(r - 2*M[r])*
           p0[r]*(P[r] + \[Rho][r]) + r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
           (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
            2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
           (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*
           (r - 2*M[r])*p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][
             r])) + \[Omega]1[r]*((r - 3*M[r] - r^3*\[Kappa]*P[r])*
           \[Omega]1[r] + r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
         (16*(1 - 2*Derivative[1][M][r]) - 16*r*Derivative[2][M][r]) + 
        Derivative[1][\[Omega]1][r]^2*(6*r*(r - 2*M[r])^2 + 
          12*r^2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r]) + 
          r^3*(2*(1 - 2*Derivative[1][M][r])^2 - 4*(r - 2*M[r])*
             Derivative[2][M][r])) - 12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
         (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
           Derivative[2][\[Nu]][r]) - 12*E^\[Nu][r]*
         (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
            r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
           ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
            p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
          p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
            4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
             Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
            8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
           (2*Derivative[1][p0][r]*(Derivative[1][P][r] + Derivative[1][
                \[Rho]][r]) + (P[r] + \[Rho][r])*Derivative[2][p0][r] + 
            p0[r]*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]))) + 
        4*(3*r^2*(r - 2*M[r])^2 + 2*r^3*(r - 2*M[r])*
           (1 - 2*Derivative[1][M][r]))*Derivative[1][\[Omega]1][r]*
         Derivative[2][\[Omega]1][r] + 2*(8*(r - 2*M[r]) + 
          8*r*(1 - 2*Derivative[1][M][r]))*(Derivative[1][\[Omega]1][r]*
           ((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
            r*(r - 2*M[r])*Derivative[1][\[Omega]1][r]) + 
          \[Omega]1[r]*(\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 
              3*Derivative[1][M][r] - r^3*\[Kappa]*Derivative[1][P][r]) + 
            (r - 2*M[r])*Derivative[1][\[Omega]1][r] + 
            (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[1][\[Omega]1][r] + 
            r*(1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r] + 
            r*(r - 2*M[r])*Derivative[2][\[Omega]1][r])) + 
        r^3*(r - 2*M[r])^2*(2*Derivative[2][\[Omega]1][r]^2 + 
          2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]) + 
        8*r*(r - 2*M[r])*(((r - 3*M[r] - r^3*\[Kappa]*P[r])*\[Omega]1[r] + 
            r*(r - 2*M[r])*Derivative[1][\[Omega]1][r])*
           Derivative[2][\[Omega]1][r] + 2*Derivative[1][\[Omega]1][r]*
           (\[Omega]1[r]*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
              r^3*\[Kappa]*Derivative[1][P][r]) + (r - 2*M[r])*
             Derivative[1][\[Omega]1][r] + (r - 3*M[r] - r^3*\[Kappa]*P[r])*
             Derivative[1][\[Omega]1][r] + r*(1 - 2*Derivative[1][M][r])*
             Derivative[1][\[Omega]1][r] + r*(r - 2*M[r])*
             Derivative[2][\[Omega]1][r]) + \[Omega]1[r]*
           (2*(1 - 3*r^2*\[Kappa]*P[r] - 3*Derivative[1][M][r] - 
              r^3*\[Kappa]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r] + 
            Derivative[1][\[Omega]1][r]*(2*(1 - 2*Derivative[1][M][r]) - 
              2*r*Derivative[2][M][r]) + \[Omega]1[r]*(-6*r*\[Kappa]*P[r] - 
              6*r^2*\[Kappa]*Derivative[1][P][r] - 3*Derivative[2][M][r] - 
              r^3*\[Kappa]*Derivative[2][P][r]) + 
            (r - 3*M[r] - r^3*\[Kappa]*P[r])*Derivative[2][\[Omega]1][r] + 
            2*(r - 2*M[r] + r*(1 - 2*Derivative[1][M][r]))*
             Derivative[2][\[Omega]1][r] + r*(r - 2*M[r])*
             Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
  Derivative[3][v2][r] -> 
   ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
       r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
          \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
      (1/(3*E^\[Nu][r]*r^3) + Derivative[1][\[Nu]][r]/(3*E^\[Nu][r]*r^2) + 
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
          E^\[Nu][r])/(6*r)))/(r - 2*M[r]) + 
    2*(-1/(6*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r))*
     (-(((1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*
           (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
          r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)))/
        (r - 2*M[r])^2) + (-12*E^\[Nu][r]*\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]) - 
        12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r] - 
        12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
         Derivative[1][\[Nu]][r] + 3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
         (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
          (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
          r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]))/
       (r - 2*M[r])) + 
    ((-12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r] + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2))*
       ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2) - 
      (2*(1 - 2*Derivative[1][M][r])*(-12*E^\[Nu][r]*\[Eta]2[r]*
          (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
            Derivative[1][P][r]) - 12*E^\[Nu][r]*(M[r] + r^3*\[Kappa]*P[r])*
          Derivative[1][\[Eta]2][r] - 12*E^\[Nu][r]*
          (M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*Derivative[1][\[Nu]][r] + 
         3*r^2*(r - M[r] + r^3*\[Kappa]*P[r])*
          (4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2 + 
           (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
         r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
           r^3*\[Kappa]*Derivative[1][P][r])*(4*r*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2) + 
         r^3*(r - M[r] + r^3*\[Kappa]*P[r])*(4*\[Kappa]*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
            (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
           8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
            Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
            Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
            Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r])))/
       (r - 2*M[r])^2 + 
      (-24*E^\[Nu][r]*(\[Eta]2[r]*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][
             r] + r^3*\[Kappa]*Derivative[1][P][r]) + 
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[1][\[Eta]2][r])*
         Derivative[1][\[Nu]][r] + (4*r*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*Derivative[1][\[Omega]1][r]^2)*
         (6*r*(r - M[r] + r^3*\[Kappa]*P[r]) + 
          6*r^2*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r]) + r^3*(6*r*\[Kappa]*P[r] + 
            6*r^2*\[Kappa]*Derivative[1][P][r] - Derivative[2][M][r] + 
            r^3*\[Kappa]*Derivative[2][P][r])) - 12*E^\[Nu][r]*
         (2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
             Derivative[1][P][r])*Derivative[1][\[Eta]2][r] + 
          \[Eta]2[r]*(6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][
              r] + Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r]) + 
          (M[r] + r^3*\[Kappa]*P[r])*Derivative[2][\[Eta]2][r]) - 
        12*(M[r] + r^3*\[Kappa]*P[r])*\[Eta]2[r]*
         (E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + E^\[Nu][r]*
           Derivative[2][\[Nu]][r]) + 
        2*(3*r^2*(r - M[r] + r^3*\[Kappa]*P[r]) + 
          r^3*(1 + 3*r^2*\[Kappa]*P[r] - Derivative[1][M][r] + 
            r^3*\[Kappa]*Derivative[1][P][r]))*(4*\[Kappa]*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + 4*r*\[Kappa]*\[Omega]1[r]^2*
           (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
          8*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]*
           Derivative[1][\[Omega]1][r] + (1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) + 
        r^3*(r - M[r] + r^3*\[Kappa]*P[r])*
         (8*\[Kappa]*(\[Omega]1[r]^2*(Derivative[1][P][r] + Derivative[1][
                \[Rho]][r]) + 2*(P[r] + \[Rho][r])*\[Omega]1[r]*
             Derivative[1][\[Omega]1][r]) - 2*Derivative[1][\[Omega]1][r]^2*
           Derivative[2][M][r] + 4*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r] + 
          4*r*\[Kappa]*(4*\[Omega]1[r]*(Derivative[1][P][r] + 
              Derivative[1][\[Rho]][r])*Derivative[1][\[Omega]1][r] + 
            \[Omega]1[r]^2*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]) + 
            (P[r] + \[Rho][r])*(2*Derivative[1][\[Omega]1][r]^2 + 
              2*\[Omega]1[r]*Derivative[2][\[Omega]1][r])) + 
          (r - 2*M[r])*(2*Derivative[2][\[Omega]1][r]^2 + 
            2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r])))/
       (r - 2*M[r]))/(6*E^\[Nu][r]*r), Derivative[3][\[Eta]0][r] -> 
   ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
         r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
       r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2)*
      (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
        E^\[Nu][r]))/(12*(r - 2*M[r])^2) - 
    (Derivative[1][\[Nu]][r]*((-2*(1 - 2*Derivative[1][M][r])*
         (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
            r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - 
          r^3*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2))/(r - 2*M[r])^3 + 
       (12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + 
           r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]))*
          Derivative[1][\[Nu]][r] + 12*E^\[Nu][r]*
          (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
           r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
            (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
            (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*
            (r - 2*M[r])*p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][
              r])) - 3*r^2*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 - 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])^2*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r])/
        (r - 2*M[r])^2))/(6*E^\[Nu][r]) + 
    ((12*E^\[Nu][r]*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*
           (r - 2*M[r])*p0[r]*(P[r] + \[Rho][r])) - r^3*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2)*((6*(1 - 2*Derivative[1][M][r])^2)/
         (r - 2*M[r])^4 + (4*Derivative[2][M][r])/(r - 2*M[r])^3) - 
      (4*(1 - 2*Derivative[1][M][r])*(12*E^\[Nu][r]*
          (m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
            (P[r] + \[Rho][r]))*Derivative[1][\[Nu]][r] + 
         12*E^\[Nu][r]*(2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
           r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*
            (1 - 2*Derivative[1][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
            Derivative[1][m0][r] + m0[r]*(4*r*\[Kappa]*P[r] + 
             2*r^2*\[Kappa]*Derivative[1][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
            (P[r] + \[Rho][r])*Derivative[1][p0][r] + r^2*\[Kappa]*
            (r - 2*M[r])*p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][
              r])) - 3*r^2*(r - 2*M[r])^2*Derivative[1][\[Omega]1][r]^2 - 
         2*r^3*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
          Derivative[1][\[Omega]1][r]^2 - 2*r^3*(r - 2*M[r])^2*
          Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]))/
       (r - 2*M[r])^3 + (24*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
         (2*r*\[Kappa]*(r - 2*M[r])*p0[r]*(P[r] + \[Rho][r]) + 
          r^2*\[Kappa]*p0[r]*(P[r] + \[Rho][r])*(1 - 2*Derivative[1][M][r]) + 
          (1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][m0][r] + 
          m0[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) + 
          r^2*\[Kappa]*(r - 2*M[r])*(P[r] + \[Rho][r])*Derivative[1][p0][r] + 
          r^2*\[Kappa]*(r - 2*M[r])*p0[r]*(Derivative[1][P][r] + 
            Derivative[1][\[Rho]][r])) - 6*r*(r - 2*M[r])^2*
         Derivative[1][\[Omega]1][r]^2 + 
        12*(m0[r]*(1 + 2*r^2*\[Kappa]*P[r]) + r^2*\[Kappa]*(r - 2*M[r])*p0[r]*
           (P[r] + \[Rho][r]))*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
          E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 12*E^\[Nu][r]*
         (2*Derivative[1][m0][r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*
             Derivative[1][P][r]) + 2*(2*r*\[Kappa]*(r - 2*M[r]) + 
            r^2*\[Kappa]*(1 - 2*Derivative[1][M][r]))*
           ((P[r] + \[Rho][r])*Derivative[1][p0][r] + 
            p0[r]*(Derivative[1][P][r] + Derivative[1][\[Rho]][r])) + 
          p0[r]*(P[r] + \[Rho][r])*(2*\[Kappa]*(r - 2*M[r]) + 
            4*r*\[Kappa]*(1 - 2*Derivative[1][M][r]) - 2*r^2*\[Kappa]*
             Derivative[2][M][r]) + (1 + 2*r^2*\[Kappa]*P[r])*
           Derivative[2][m0][r] + m0[r]*(4*\[Kappa]*P[r] + 
            8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
             Derivative[2][P][r]) + r^2*\[Kappa]*(r - 2*M[r])*
           (2*Derivative[1][p0][r]*(Derivative[1][P][r] + Derivative[1][
                \[Rho]][r]) + (P[r] + \[Rho][r])*Derivative[2][p0][r] + 
            p0[r]*(Derivative[2][P][r] + Derivative[2][\[Rho]][r]))) - 
        6*r^2*(2*(r - 2*M[r])*(1 - 2*Derivative[1][M][r])*
           Derivative[1][\[Omega]1][r]^2 + 2*(r - 2*M[r])^2*
           Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][r]) - 
        r^3*(Derivative[1][\[Omega]1][r]^2*(2*(1 - 2*Derivative[1][M][r])^2 - 
            4*(r - 2*M[r])*Derivative[2][M][r]) + 8*(r - 2*M[r])*
           (1 - 2*Derivative[1][M][r])*Derivative[1][\[Omega]1][r]*
           Derivative[2][\[Omega]1][r] + (r - 2*M[r])^2*
           (2*Derivative[2][\[Omega]1][r]^2 + 2*Derivative[1][\[Omega]1][r]*
             Derivative[3][\[Omega]1][r])))/(r - 2*M[r])^2)/(12*E^\[Nu][r]), 
  Derivative[3][\[Eta]2][r] -> 
   ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
         (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
         M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
       r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
         r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
             M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
            \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
             4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
            Derivative[1][\[Omega]1][r]^2)))*(1/(6*E^\[Nu][r]*r^3) + 
       Derivative[1][\[Nu]][r]/(6*E^\[Nu][r]*r^2) + 
       (Derivative[1][\[Nu]][r]^2/E^\[Nu][r] - Derivative[2][\[Nu]][r]/
          E^\[Nu][r])/(12*r)))/((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])) + 
    2*(-1/(12*E^\[Nu][r]*r^2) - Derivative[1][\[Nu]][r]/(12*E^\[Nu][r]*r))*
     (-(((1 - 2*Derivative[1][M][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
           (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][
                r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
          r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
            r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
                M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
               \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
                4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
               Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])^2*
         (M[r] + r^3*\[Kappa]*P[r]))) - 
      ((3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
          Derivative[1][P][r])*(-24*E^\[Nu][r]*\[Eta]2[r]*
          (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
              \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
         r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
           r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + M[r]*
                (-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
              \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*
                \[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
              Derivative[1][\[Omega]1][r]^2))))/((r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r])^2) + (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 
        24*E^\[Nu][r]*(-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*
                P[r]) - \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*
             (3*P[r] + \[Rho][r])))*Derivative[1][\[Eta]2][r] - 
        24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
          (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
          M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*Derivative[1][\[Nu]][
          r] - 24*E^\[Nu][r]*\[Eta]2[r]*(2*r^3*\[Kappa]*
           (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
          2*M[r]*Derivative[1][M][r] + 
          (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*Derivative[1][M][r] + 
          (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
             P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
             Derivative[1][\[Rho]][r]))/2 + 
          M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
            r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
               r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
             P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2) + 
        r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
          24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
          24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
          2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2) + 
          r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
             (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
              (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
              4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][r])) + 
            4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
             (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
            8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
              2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
             Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
             (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
              2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
               Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
              4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[
                r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
            2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[
                r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
             Derivative[2][\[Omega]1][r])))/((r - 2*M[r])*
        (M[r] + r^3*\[Kappa]*P[r]))) + 
    ((-24*E^\[Nu][r]*\[Eta]2[r]*(-M[r]^2 + 
          (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]))/2 + 
          M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))) + 
        r*(-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] + 
          r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2)))*
       ((2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
           Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
         ((r - 2*M[r])^2*(M[r] + r^3*\[Kappa]*P[r])^2) + 
        ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
          (2*Derivative[2][M][r])/(r - 2*M[r])^2)/
         (M[r] + r^3*\[Kappa]*P[r]) + 
        ((2*(3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + r^3*\[Kappa]*
               Derivative[1][P][r])^2)/(M[r] + r^3*\[Kappa]*P[r])^3 - 
          (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
            Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
           (M[r] + r^3*\[Kappa]*P[r])^2)/(r - 2*M[r])) + 
      2*(-((1 - 2*Derivative[1][M][r])/((r - 2*M[r])^2*
           (M[r] + r^3*\[Kappa]*P[r]))) - (3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r])/
         ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])^2))*
       (-24*E^\[Nu][r]*(r - 2*M[r])*v2[r] - 24*E^\[Nu][r]*
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
             \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
         Derivative[1][\[Eta]2][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
         (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - 
             \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
         Derivative[1][\[Nu]][r] - 24*E^\[Nu][r]*\[Eta]2[r]*
         (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
          2*M[r]*Derivative[1][M][r] + 
          (r + r^3*\[Kappa]*(3*P[r] + \[Rho][r]))*Derivative[1][M][r] + 
          (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
             P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
             Derivative[1][\[Rho]][r]))/2 + 
          M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + 
            r^3*\[Kappa]*(3*Derivative[1][P][r] + Derivative[1][\[Rho]][
               r]))) + r^2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
             P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
           \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
            4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
           Derivative[1][\[Omega]1][r]^2) + 
        r*(-24*E^\[Nu][r]*v2[r]*(1 - 2*Derivative[1][M][r]) - 
          24*E^\[Nu][r]*(r - 2*M[r])*Derivative[1][v2][r] - 
          24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*Derivative[1][\[Nu]][r] + 
          2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2) + 
          r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
             (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
              (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
              4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][r])) + 
            4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
             (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
            8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
              2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
             Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
             (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
              2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
               Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
              4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[
                r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
            2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[
                r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
             Derivative[2][\[Omega]1][r]))) + 
      (-48*E^\[Nu][r]*Derivative[1][\[Nu]][r]*
         ((-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][
                r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
           Derivative[1][\[Eta]2][r] + \[Eta]2[r]*
           (2*r^3*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
            2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + 
                \[Rho][r]))*Derivative[1][M][r] + 
            (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
               P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][
                   r]) - Derivative[1][\[Rho]][r]))/2 + 
            M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*(
                3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])))) - 
        24*\[Eta]2[r]*(-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*
                P[r]) - \[Rho][r]))/2 + M[r]*(r + r^3*\[Kappa]*
             (3*P[r] + \[Rho][r])))*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^2 + 
          E^\[Nu][r]*Derivative[2][\[Nu]][r]) - 24*E^\[Nu][r]*
         (2*Derivative[1][\[Eta]2][r]*(2*r^3*\[Kappa]*
             (P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
            2*M[r]*Derivative[1][M][r] + (r + r^3*\[Kappa]*(3*P[r] + 
                \[Rho][r]))*Derivative[1][M][r] + 
            (r^4*\[Kappa]*((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
               P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][
                   r]) - Derivative[1][\[Rho]][r]))/2 + 
            M[r]*(1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*(
                3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]))) + 
          (-M[r]^2 + (r^4*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][
                r]))/2 + M[r]*(r + r^3*\[Kappa]*(3*P[r] + \[Rho][r])))*
           Derivative[2][\[Eta]2][r] + \[Eta]2[r]*
           (6*r^2*\[Kappa]*(P[r]*(-1 + 2*r^2*\[Kappa]*P[r]) - \[Rho][r]) - 
            2*Derivative[1][M][r]^2 + 4*r^3*\[Kappa]*
             ((-1 + 2*r^2*\[Kappa]*P[r])*Derivative[1][P][r] + 
              P[r]*(4*r*\[Kappa]*P[r] + 2*r^2*\[Kappa]*Derivative[1][P][r]) - 
              Derivative[1][\[Rho]][r]) + 2*Derivative[1][M][r]*
             (1 + 3*r^2*\[Kappa]*(3*P[r] + \[Rho][r]) + r^3*\[Kappa]*(
                3*Derivative[1][P][r] + Derivative[1][\[Rho]][r])) - 
            2*M[r]*Derivative[2][M][r] + (r + r^3*\[Kappa]*(3*P[r] + 
                \[Rho][r]))*Derivative[2][M][r] + 
            (r^4*\[Kappa]*(2*Derivative[1][P][r]*(4*r*\[Kappa]*P[r] + 
                 2*r^2*\[Kappa]*Derivative[1][P][r]) + (-1 + 2*r^2*\[Kappa]*
                  P[r])*Derivative[2][P][r] + P[r]*(4*\[Kappa]*P[r] + 
                 8*r*\[Kappa]*Derivative[1][P][r] + 2*r^2*\[Kappa]*
                  Derivative[2][P][r]) - Derivative[2][\[Rho]][r]))/2 + 
            M[r]*(6*r*\[Kappa]*(3*P[r] + \[Rho][r]) + 6*r^2*\[Kappa]*(
                3*Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
              r^3*\[Kappa]*(3*Derivative[2][P][r] + Derivative[2][\[Rho]][
                 r])))) + 2*(-24*E^\[Nu][r]*v2[r]*
           (1 - 2*Derivative[1][M][r]) - 24*E^\[Nu][r]*(r - 2*M[r])*
           Derivative[1][v2][r] - 24*E^\[Nu][r]*(r - 2*M[r])*v2[r]*
           Derivative[1][\[Nu]][r] + 2*r*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 
              2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
             (P[r] + \[Rho][r])*\[Omega]1[r]^2 + (r - 2*M[r])*
             (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
              2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]^2) + 
          r^2*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
             (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
              (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
              4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][r])) + 
            4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
             (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
            8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
              2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
             Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
             (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
              2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
               Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
              4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[
                r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
            2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[
                r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
             Derivative[2][\[Omega]1][r])) + 
        r*(-48*E^\[Nu][r]*(v2[r]*(1 - 2*Derivative[1][M][r]) + 
            (r - 2*M[r])*Derivative[1][v2][r])*Derivative[1][\[Nu]][r] + 
          2*(4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + (r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 
              4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
             Derivative[1][\[Omega]1][r]^2) - 24*E^\[Nu][r]*
           (2*(1 - 2*Derivative[1][M][r])*Derivative[1][v2][r] - 
            2*v2[r]*Derivative[2][M][r] + (r - 2*M[r])*Derivative[2][v2][
              r]) - 24*(r - 2*M[r])*v2[r]*(E^\[Nu][r]*Derivative[1][\[Nu]][r]^
              2 + E^\[Nu][r]*Derivative[2][\[Nu]][r]) + 
          4*r*(4*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]^2 + 4*r*\[Kappa]*(P[r] + \[Rho][r])*\[Omega]1[r]^2*
             (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
              (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
              4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + M[r]*(-2 + 
                12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][r])) + 
            4*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*
             (Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
            8*r*\[Kappa]*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
              M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
             \[Omega]1[r]*Derivative[1][\[Omega]1][r] + 
            (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
              2*r^6*\[Kappa]^2*P[r]^2)*(1 - 2*Derivative[1][M][r])*
             Derivative[1][\[Omega]1][r]^2 + (r - 2*M[r])*
             (-2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
              2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
               Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
              4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[
                r]*Derivative[1][P][r])*Derivative[1][\[Omega]1][r]^2 + 
            2*(r - 2*M[r])*(-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[
                r] + 2*r^6*\[Kappa]^2*P[r]^2)*Derivative[1][\[Omega]1][r]*
             Derivative[2][\[Omega]1][r]) + 
          r^2*(8*\[Kappa]*((P[r] + \[Rho][r])*\[Omega]1[r]^2*(2*r + 
                12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][r] + 
                (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                   Derivative[1][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*
                 P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*\[Omega]1[r]^2*(
                Derivative[1][P][r] + Derivative[1][\[Rho]][r]) + 
              2*(r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
                M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*
               \[Omega]1[r]*Derivative[1][\[Omega]1][r]) + 
            Derivative[1][\[Omega]1][r]^2*(2*(1 - 2*Derivative[1][M][r])*(
                -2*r + 12*r^2*\[Kappa]*M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 
                2*(r + M[r])*Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*
                 Derivative[1][M][r] + 2*M[r]*(1 + Derivative[1][M][r]) + 
                4*r^3*\[Kappa]*M[r]*Derivative[1][P][r] + 4*r^6*\[Kappa]^2*
                 P[r]*Derivative[1][P][r]) - 2*(-r^2 + 2*M[r]*(r + M[r]) + 
                4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*
               Derivative[2][M][r] + (r - 2*M[r])*(-2 + 24*r*\[Kappa]*M[r]*
                 P[r] + 60*r^4*\[Kappa]^2*P[r]^2 + 4*Derivative[1][M][r]*
                 (1 + Derivative[1][M][r]) + 48*r^5*\[Kappa]^2*P[r]*
                 Derivative[1][P][r] + 24*r^2*\[Kappa]*(P[r]*Derivative[1][M][
                    r] + M[r]*Derivative[1][P][r]) + 2*M[r]*Derivative[2][M][
                  r] + 2*(r + M[r])*Derivative[2][M][r] + 4*r^3*\[Kappa]*
                 (2*Derivative[1][M][r]*Derivative[1][P][r] + 
                  P[r]*Derivative[2][M][r] + M[r]*Derivative[2][P][r]) + 
                2*r^6*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 2*P[r]*
                   Derivative[2][P][r]))) + 4*((-r^2 + 2*M[r]*(r + M[r]) + 
                4*r^3*\[Kappa]*M[r]*P[r] + 2*r^6*\[Kappa]^2*P[r]^2)*(1 - 
                2*Derivative[1][M][r]) + (r - 2*M[r])*(-2*r + 12*r^2*\[Kappa]*
                 M[r]*P[r] + 12*r^5*\[Kappa]^2*P[r]^2 + 2*(r + M[r])*
                 Derivative[1][M][r] + 4*r^3*\[Kappa]*P[r]*Derivative[1][M][
                  r] + 2*M[r]*(1 + Derivative[1][M][r]) + 4*r^3*\[Kappa]*M[r]*
                 Derivative[1][P][r] + 4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][
                  r]))*Derivative[1][\[Omega]1][r]*Derivative[2][\[Omega]1][
              r] + 4*r*\[Kappa]*(4*\[Omega]1[r]*((P[r] + \[Rho][r])*
                 (2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                    r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                  4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                  M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                     Derivative[1][P][r])) + (r^2 + 2*M[r]^2 + 2*r^6*
                   \[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*
                 (Derivative[1][P][r] + Derivative[1][\[Rho]][r]))*
               Derivative[1][\[Omega]1][r] + \[Omega]1[r]^2*(
                2*(2*r + 12*r^5*\[Kappa]^2*P[r]^2 + 4*M[r]*Derivative[1][M][
                    r] + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[1][M][r] + 
                  4*r^6*\[Kappa]^2*P[r]*Derivative[1][P][r] + 
                  M[r]*(-2 + 12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*
                     Derivative[1][P][r]))*(Derivative[1][P][r] + 
                  Derivative[1][\[Rho]][r]) + (P[r] + \[Rho][r])*
                 (2 + 60*r^4*\[Kappa]^2*P[r]^2 + 48*r^5*\[Kappa]^2*P[r]*
                   Derivative[1][P][r] + 2*Derivative[1][M][r]*(-2 + 
                    12*r^2*\[Kappa]*P[r] + 4*r^3*\[Kappa]*Derivative[1][P][
                      r]) + (-2*r + 4*r^3*\[Kappa]*P[r])*Derivative[2][M][
                    r] + 2*(2*Derivative[1][M][r]^2 + 2*M[r]*Derivative[2][M][
                      r]) + M[r]*(24*r*\[Kappa]*P[r] + 24*r^2*\[Kappa]*
                     Derivative[1][P][r] + 4*r^3*\[Kappa]*Derivative[2][P][
                      r]) + 2*r^6*\[Kappa]^2*(2*Derivative[1][P][r]^2 + 
                    2*P[r]*Derivative[2][P][r])) + (r^2 + 2*M[r]^2 + 
                  2*r^6*\[Kappa]^2*P[r]^2 + M[r]*(-2*r + 4*r^3*\[Kappa]*
                     P[r]))*(Derivative[2][P][r] + Derivative[2][\[Rho]][
                   r])) + (r^2 + 2*M[r]^2 + 2*r^6*\[Kappa]^2*P[r]^2 + 
                M[r]*(-2*r + 4*r^3*\[Kappa]*P[r]))*(P[r] + \[Rho][r])*(
                2*Derivative[1][\[Omega]1][r]^2 + 2*\[Omega]1[r]*
                 Derivative[2][\[Omega]1][r])) + (r - 2*M[r])*
             (-r^2 + 2*M[r]*(r + M[r]) + 4*r^3*\[Kappa]*M[r]*P[r] + 
              2*r^6*\[Kappa]^2*P[r]^2)*(2*Derivative[2][\[Omega]1][r]^2 + 
              2*Derivative[1][\[Omega]1][r]*Derivative[3][\[Omega]1][r]))))/
       ((r - 2*M[r])*(M[r] + r^3*\[Kappa]*P[r])))/(12*E^\[Nu][r]*r), 
  Derivative[3][\[Nu]][r] -> (4*(M[r] + r^3*\[Kappa]*P[r]))/
     (r^3*(r - 2*M[r])) - 
    (4*(-(((M[r] + r^3*\[Kappa]*P[r])*(1 - 2*Derivative[1][M][r]))/
         (r - 2*M[r])^2) + (3*r^2*\[Kappa]*P[r] + Derivative[1][M][r] + 
         r^3*\[Kappa]*Derivative[1][P][r])/(r - 2*M[r])))/r^2 + 
    (2*((-2*(1 - 2*Derivative[1][M][r])*(3*r^2*\[Kappa]*P[r] + 
          Derivative[1][M][r] + r^3*\[Kappa]*Derivative[1][P][r]))/
        (r - 2*M[r])^2 + (M[r] + r^3*\[Kappa]*P[r])*
        ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
         (2*Derivative[2][M][r])/(r - 2*M[r])^2) + 
       (6*r*\[Kappa]*P[r] + 6*r^2*\[Kappa]*Derivative[1][P][r] + 
         Derivative[2][M][r] + r^3*\[Kappa]*Derivative[2][P][r])/
        (r - 2*M[r])))/r, Derivative[3][\[Omega]1][r] -> 
   -((-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
        (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
       r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]))/(r^2*(r - 2*M[r]))) - 
    ((1 - 2*Derivative[1][M][r])*(-4*(r - 2*M[r])*Derivative[1][\[Omega]1][
         r] + r^2*\[Kappa]*P[r]*(4*\[Omega]1[r] + 
         r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*\[Rho][r]*
        (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])))/
     (r*(r - 2*M[r])^2) + (-4*(1 - 2*Derivative[1][M][r])*
       Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
       Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
        r*Derivative[2][\[Omega]1][r]))/(r*(r - 2*M[r])), 
  Derivative[4][\[Omega]1][r] -> 
   (-4*(r - 2*M[r])*Derivative[1][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]))*(2/(r^3*(r - 2*M[r])) + 
      (2*(1 - 2*Derivative[1][M][r]))/(r^2*(r - 2*M[r])^2) + 
      ((2*(1 - 2*Derivative[1][M][r])^2)/(r - 2*M[r])^3 + 
        (2*Derivative[2][M][r])/(r - 2*M[r])^2)/r) + 
    2*(-(1/(r^2*(r - 2*M[r]))) - (1 - 2*Derivative[1][M][r])/
       (r*(r - 2*M[r])^2))*(-4*(1 - 2*Derivative[1][M][r])*
       Derivative[1][\[Omega]1][r] + 2*r*\[Kappa]*P[r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      2*r*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) + r^2*\[Kappa]*Derivative[1][P][r]*
       (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      r^2*\[Kappa]*Derivative[1][\[Rho]][r]*(4*\[Omega]1[r] + 
        r*Derivative[1][\[Omega]1][r]) - 4*(r - 2*M[r])*
       Derivative[2][\[Omega]1][r] + r^2*\[Kappa]*P[r]*
       (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
      r^2*\[Kappa]*\[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
        r*Derivative[2][\[Omega]1][r])) + 
    (2*\[Kappa]*P[r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      2*\[Kappa]*\[Rho][r]*(4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
      8*Derivative[1][\[Omega]1][r]*Derivative[2][M][r] - 
      8*(1 - 2*Derivative[1][M][r])*Derivative[2][\[Omega]1][r] + 
      4*r*\[Kappa]*(Derivative[1][P][r]*(4*\[Omega]1[r] + 
          r*Derivative[1][\[Omega]1][r]) + 
        P[r]*(5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][
            r])) + 4*r*\[Kappa]*(Derivative[1][\[Rho]][r]*
         (4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r]) + 
        \[Rho][r]*(5*Derivative[1][\[Omega]1][r] + 
          r*Derivative[2][\[Omega]1][r])) - 4*(r - 2*M[r])*
       Derivative[3][\[Omega]1][r] + r^2*\[Kappa]*
       ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
         Derivative[2][P][r] + 2*Derivative[1][P][r]*
         (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
        P[r]*(6*Derivative[2][\[Omega]1][r] + r*Derivative[3][\[Omega]1][
            r])) + r^2*\[Kappa]*
       ((4*\[Omega]1[r] + r*Derivative[1][\[Omega]1][r])*
         Derivative[2][\[Rho]][r] + 2*Derivative[1][\[Rho]][r]*
         (5*Derivative[1][\[Omega]1][r] + r*Derivative[2][\[Omega]1][r]) + 
        \[Rho][r]*(6*Derivative[2][\[Omega]1][r] + 
          r*Derivative[3][\[Omega]1][r])))/(r*(r - 2*M[r]))}}


==> anc/equations_and_solutions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    477469,      12169]
NotebookOptionsPosition[    469229,      11912]
NotebookOutlinePosition[    469562,      11927]
CellTagsIndexPosition[    469519,      11924]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Tidal perturbations of a spinning geometry to second order in the spin\n",
 StyleBox["Reference: \[OpenCurlyDoubleQuote]Tidal deformations of a spinning \
compact object\[CloseCurlyDoubleQuote], P. Pani, L. Gualtieri, A. Maselli, V. \
Ferrari (2015)\nReview: Paolo Pani, \[OpenCurlyDoubleQuote]Advanced methods \
in Black-Hole Perturbation Theory\[CloseCurlyDoubleQuote] (2013)",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.537166800678636*^9, 3.537166824376327*^9}, {
  3.570731826826799*^9, 3.570731827006875*^9}, {3.618736056277123*^9, 
  3.618736056956745*^9}, {3.6228657004322042`*^9, 3.622865701190032*^9}, {
  3.622958284449485*^9, 3.622958287246566*^9}, {3.6267650323907127`*^9, 
  3.626765043889511*^9}, {3.635765365378861*^9, 3.635765399855102*^9}, {
  3.635769251297731*^9, 3.6357692524141693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.618739278166973*^9, 3.6187392794223003`*^9}}],

Cell[CellGroupData[{

Cell["Axisymmetric case (m=0): Radial equations", "Section",
 CellChangeTimes->{{3.624282849366116*^9, 3.624282851286437*^9}, {
  3.63576557795511*^9, 3.635765583925774*^9}, {3.635765956046962*^9, 
  3.635765961720286*^9}}],

Cell[TextData[{
 "Field equations before the angular decompositions: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"X", "[", "\[Theta]", "]"}], "=", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", " ", 
     RowBox[{"Y", " ", "and", " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["S", "\[Theta]"], ",", 
        SubscriptBox["S", "\[CurlyPhi]"]}], ")"}], " ", "are", " ", "the", 
      " ", "spherical", " ", "harmonics", " ", "as", " ", "defined", " ", 
      "in", " ", "the", " ", "paper"}]}], ")"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.6357676516417637`*^9, 3.635767663551512*^9}, {
  3.6357693040694933`*^9, 3.635769310767498*^9}, {3.636280470922247*^9, 
  3.636280535768281*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"filename", "=", 
  "\"\<eqs_second_order.m\>\""}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQS", "=", 
   RowBox[{"Get", "[", "filename", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq11", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
  RowBox[{"eq12", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";", 
  RowBox[{"eq13", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";", 
  RowBox[{"eq14", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";", 
  RowBox[{"eq22", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";", 
  RowBox[{"eq23", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";", 
  RowBox[{"eq24", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq33", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], ";", 
  RowBox[{"eq34", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "9", "]"}], "]"}]}], ";", 
  RowBox[{"eq44", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "10", "]"}], "]"}]}], ";", 
  RowBox[{"ORDERa", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "11", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulebackground", "=", 
   RowBox[{"EQS", "[", 
    RowBox[{"[", "12", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6357664589167843`*^9, 3.635766471684568*^9}}],

Cell[BoxData["\<\"eqs_second_order.m\"\>"], "Output",
 CellChangeTimes->{{3.635766463893359*^9, 3.6357664734443274`*^9}, 
   3.635767149609809*^9, 3.635769272607717*^9, 3.6362804844875526`*^9}]
}, Open  ]],

Cell["For example:", "Text",
 CellChangeTimes->{{3.635769277777718*^9, 3.6357692808135223`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["eq11"], "Input",
 CellChangeTimes->{{3.635769272869651*^9, 3.635769273286768*^9}, {
  3.636280480596117*^9, 3.6362804823832817`*^9}, {3.636280556851404*^9, 
  3.636280557104349*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{
              SuperscriptBox["P", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]]}], "\[Kappa]", " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Epsilon]a", "2"], " ", 
              RowBox[{"P", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p0", "[", "r", "]"}], "+", 
                   RowBox[{"p2", "[", "r", "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"\[Epsilon]p", " ", 
                    RowBox[{"H0", "[", "r", "]"}], " ", 
                    RowBox[{"Y", "[", 
                    RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
                  ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[Rho]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"X", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[Epsilon]p", " ", 
                    RowBox[{"KK", "[", "r", "]"}], " ", 
                    RowBox[{"Y", "[", 
                    RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["P", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                    RowBox[{"p2", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"\[Epsilon]p", " ", 
                    RowBox[{"H0", "[", "r", "]"}], " ", 
                    RowBox[{"Y", "[", 
                    RowBox[{"\[Theta]", ",", "\[CurlyPhi]"}], "]"}]}]}], 
                    ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Rho]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton",
              DisplayFunction->(FrameBox[
                
                RowBox[{
                 "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                Background -> GrayLevel[0.75], 
                BaseStyle -> {
                 "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                  ShowStringCharacters -> False}, BaselinePosition -> 
                Baseline, ContentPadding -> False, FrameMargins -> 1, 
                FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
             
             RowBox[{"2", " ", 
              SuperscriptBox["\[ExponentialE]", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton",
                DisplayFunction->(FrameBox[
                  
                  RowBox[{
                   "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                  Background -> GrayLevel[0.75], 
                  BaseStyle -> {
                   "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                  Baseline, ContentPadding -> False, FrameMargins -> 1, 
                  FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
                    ")"}], " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                    "+", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton",
                    DisplayFunction->(FrameBox[
                    
                    RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                    Background -> GrayLevel[0.75], 
                    BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                    Baseline, ContentPadding -> False, FrameMargins -> 1, 
                    FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}],
                   ")"}]}], "+", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton",
                 DisplayFunction->(FrameBox[
                   
                   RowBox[{
                    "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                   Background -> GrayLevel[0.75], 
                   BaseStyle -> {
                    "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                    ShowStringCharacters -> False}, BaselinePosition -> 
                   Baseline, ContentPadding -> False, FrameMargins -> 1, 
                   FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )]}], 
               ")"}]}]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"X", "[", "\[Theta]", "]"}], "2"]}], "+", 
            TemplateBox[{"1508"},
             "OutputSizeLimit`Skeleton",
             DisplayFunction->(FrameBox[
               
               RowBox[{
                "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
               Background -> GrayLevel[0.75], 
               BaseStyle -> {
                "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                 ShowStringCharacters -> False}, BaselinePosition -> Baseline,
                ContentPadding -> False, FrameMargins -> 1, FrameStyle -> 
               GrayLevel[0.75], RoundingRadius -> 7]& )], "+", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", 
                RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton",
               DisplayFunction->(FrameBox[
                 
                 RowBox[{
                  "\" \[CenterEllipsis]\"", #, "\"\[CenterEllipsis] \""}], 
                 Background -> GrayLevel[0.75], 
                 BaseStyle -> {
                  "Deploy", FontColor -> GrayLevel[1], FontSize -> Smaller, 
                   ShowStringCharacters -> False}, BaselinePosition -> 
                 Baseline, ContentPadding -> False, FrameMargins -> 1, 
                 FrameStyle -> GrayLevel[0.75], RoundingRadius -> 7]& )], 
              ")"}]}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"r", "-", 
              RowBox[{"2", " ", 
               RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
            RowBox[{"X", "[", "\[Theta]", "]"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          TagBox[
           TooltipBox[
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource[
                "FEStrings", "sizeBriefExplanation"], StandardForm],
               ImageSizeCache->{70., {2., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarCategory",
             StripOnInput->False],
            StyleBox[
             DynamicBox[
              ToBoxes[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
               StandardForm]], DynamicUpdating -> True, StripOnInput -> 
             False]],
           Annotation[#, 
            Style[
             Dynamic[
              FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
             DynamicUpdating -> True], "Tooltip"]& ], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{65., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{65., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 8, 20852192203273593107, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{71., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 8, 20852192203273593107, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{55., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            Identity, 8, 20852192203273593107, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{98., {0., 9.}}],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True], "SuggestionsBarControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, 25}],
           Appearance->None,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Background->RGBColor[0.9657, 0.9753, 0.9802],
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[8]]], "Output",
 CellChangeTimes->{3.6362805765140047`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coefficients as defined in the paper: ", "Subsection",
 CellChangeTimes->{{3.618803366697591*^9, 3.618803373834279*^9}, {
  3.624282856835451*^9, 3.6242828738337107`*^9}, {3.626766172084754*^9, 
  3.6267661849964857`*^9}, {3.6357663236368856`*^9, 3.635766349930999*^9}, {
  3.635769339110416*^9, 3.635769345316105*^9}}],

Cell["\<\
\[OpenCurlyDoubleQuote]h\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]t\
\[CloseCurlyDoubleQuote] stand for \[OpenCurlyDoubleQuote]hat\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]tilde\
\[CloseCurlyDoubleQuote] respectively; Kf,  Kg, etc are the coefficients f, \
g, etc..\
\>", "Text",
 CellChangeTimes->{{3.6357693479703836`*^9, 3.635769390404248*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "A0", ",", "At0", ",", "Ah0", ",", "B0", ",", "Bt0", ",", "A1", ",", 
     "At1", ",", "Ah1", ",", "B1", ",", "Bt1", ",", "A2", ",", "At2", ",", 
     "Ah2", ",", "B2", ",", "Bt2", ",", "A3", ",", "At3", ",", "Ah3", ",", 
     "B3", ",", "Bt3", ",", "\[Alpha]0", ",", "\[Alpha]t0", ",", "\[Alpha]h0",
      ",", "\[Beta]0", ",", "\[Beta]t0", ",", "\[Beta]h0", ",", 
     "\[Eta]\[Eta]0", ",", "\[Eta]t0", ",", "\[Xi]0", ",", "\[Xi]t0", ",", 
     "\[Chi]0", ",", "\[Alpha]1", ",", "\[Alpha]t1", ",", "\[Alpha]h1", ",", 
     "\[Beta]1", ",", "\[Beta]t1", ",", "\[Beta]h1", ",", "\[Eta]\[Eta]1", 
     ",", "\[Eta]t1", ",", "\[Xi]1", ",", "\[Xi]t1", ",", "\[Chi]1", ",", 
     "\[CapitalDelta]0", ",", "\[CapitalDelta]1", ",", "\[CapitalDelta]t0", 
     ",", "\[CapitalDelta]t1", ",", "\[Zeta]0", ",", "\[Zeta]t0", ",", 
     "\[Zeta]1", ",", "\[Zeta]t1", ",", "Kf", ",", "Kft", ",", "Kg", ",", 
     "Kgt", ",", "Kk", ",", "Kkt", ",", "Ks", ",", "Ksh", ",", "Kt", ",", 
     "Kth"}], "}"}], "=", 
   RowBox[{"Get", "[", "\"\<coefficients.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6357671097811327`*^9, 3.6357671133243027`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Perturbations to first-order in the spin (generic l and m)", \
"Subsection",
 CellChangeTimes->{{3.618803366697591*^9, 3.618803373834279*^9}, {
  3.624282856835451*^9, 3.6242828738337107`*^9}, {3.626766172084754*^9, 
  3.6267661849964857`*^9}, {3.6357663236368856`*^9, 3.635766328502946*^9}}],

Cell["\<\
Eventually we are interested in the second order. However, to first order we \
can separate the equation for *any* l and m. This is convenient because in \
the polar-led system (resp. axial-led system) the axial (resp. polar) \
equations can be solved to first order and plugged back to compute the \
second-order corrections to the polar (resp. axial) quantities.\
\>", "Text",
 CellChangeTimes->{{3.626766206712573*^9, 3.626766283662196*^9}}],

Cell[CellGroupData[{

Cell["Rotation - with couplings", "Subsubsection",
 CellChangeTimes->{{3.618742005627449*^9, 3.6187420075351763`*^9}, {
  3.618743182541307*^9, 3.618743186088428*^9}, {3.618803149892953*^9, 
  3.618803150010013*^9}, {3.618803259938272*^9, 3.618803262018073*^9}}],

Cell["\<\
The angular part of the equations derived above can be completely separeted \
by using the orthogonality properties of the spherical harmonics. As \
explained in the notes, this procedure introduces couplings between polar and \
axial functions with different multipolar index $l$. \
\>", "Text",
 CellChangeTimes->{{3.570737640760907*^9, 3.570737796206073*^9}, 
   3.621947080041203*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ruleJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H00", "\[Rule]", 
      RowBox[{"H00", "[", "l", "]"}]}], ",", 
     RowBox[{"H10", "\[Rule]", 
      RowBox[{"H10", "[", "l", "]"}]}], ",", 
     RowBox[{"H20", "\[Rule]", 
      RowBox[{"H20", "[", "l", "]"}]}], ",", 
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"K0", "[", "l", "]"}]}], ",", 
     RowBox[{"h00", "\[Rule]", 
      RowBox[{"h00", "[", "l", "]"}]}], ",", 
     RowBox[{"h10", "\[Rule]", 
      RowBox[{"h10", "[", "l", "]"}]}], ",", 
     RowBox[{"U0", "\[Rule]", 
      RowBox[{"U0", "[", "l", "]"}]}], ",", 
     RowBox[{"V0", "\[Rule]", 
      RowBox[{"V0", "[", "l", "]"}]}], ",", 
     RowBox[{"R0", "\[Rule]", 
      RowBox[{"R0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]\[Rho]0", "\[Rule]", 
      RowBox[{"\[Delta]\[Rho]0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]p0", "\[Rule]", 
      RowBox[{"\[Delta]p0", "[", "l", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulel", "=", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", "l"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelp1", "=", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", 
     RowBox[{"l", "+", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelm1", "=", 
   RowBox[{"{", 
    RowBox[{"l", "\[Rule]", 
     RowBox[{"l", "-", "1"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.618805912405697*^9, 3.618805920357383*^9}, {
  3.61880597445087*^9, 3.618806052083302*^9}, {3.618809333284603*^9, 
  3.618809334860137*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Q", "[", "l_", "]"}], "\[Rule]", 
    SqrtBox[
     FractionBox[
      RowBox[{
       SuperscriptBox["l", "2"], "-", 
       SuperscriptBox["m", "2"]}], 
      RowBox[{
       RowBox[{"4", 
        SuperscriptBox["l", "2"]}], "-", "1"}]]]}], "*)"}], 
  RowBox[{"(*", 
   RowBox[{
   "Note", " ", "that", " ", "Kojima", " ", "calls", " ", "this", " ", 
    "quantity", " ", 
    RowBox[{
     SubscriptBox["Q", 
      RowBox[{"l", "-", "1"}]], ".", " ", "Therefore"}], " ", 
    RowBox[{"Kojima", "'"}], "s", " ", 
    SubscriptBox["Q", 
     RowBox[{"l", "-", "1"}]], " ", "corresponds", " ", "to", " ", "our", " ", 
    SubscriptBox["Q", "l"], " ", "whereas", " ", 
    RowBox[{"Kojima", "'"}], "s", " ", 
    SubscriptBox["Q", 
     RowBox[{"l", "+", "1"}]], " ", "is", " ", "the", " ", "same", " ", "as", 
    " ", "our", " ", 
    SubscriptBox["Q", 
     RowBox[{"l", "+", "1"}]]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.618806637440555*^9, 3.618806665189836*^9}, {
  3.618806822078425*^9, 3.6188068629260397`*^9}, {3.636280644718465*^9, 
  3.636280665589167*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First group ", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
  3.545578329763977*^9, 3.545578333915586*^9}, {3.618806183931061*^9, 
  3.618806185112722*^9}, {3.618807000154901*^9, 3.618807002209343*^9}, {
  3.618807236015354*^9, 3.618807238564323*^9}, {3.624283904659967*^9, 
  3.624283907616054*^9}}],

Cell["\<\
(Note that the piece linear in m is included in the coefficients A\
\[CloseCurlyQuote]s, no needs of C\[CloseCurlyQuote]s)\
\>", "Text",
 CellChangeTimes->{{3.624283908980454*^9, 3.624283934214415*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"EQF1", "[", 
    RowBox[{"AA_", ",", "AT_", ",", "BB_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eql", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"AA", "+", 
          RowBox[{"0", "I", " ", "m", " ", "CC"}]}], ")"}], "/.", "ruleJ"}], "/.",
        "rulel"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqlm1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q", "[", 
           RowBox[{"l", "+", "1"}], "]"}], 
          RowBox[{"(", 
           RowBox[{"AT", "+", 
            RowBox[{"l", " ", "BB"}]}], ")"}]}], ")"}], "/.", "ruleJ"}], "/.",
        "rulelm1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqlp1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q", "[", "l", "]"}], 
          RowBox[{"(", 
           RowBox[{"AT", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}], "BB"}]}], ")"}]}], ")"}], "/.", 
        "ruleJ"}], "/.", "rulelp1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EQf", "=", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"eql", "+", "eqlm1", "+", "eqlp1"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}],
        "//", "Normal"}]}], ";", "\[IndentingNewLine]", "EQf"}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.545578628536224*^9, 3.545578778125188*^9}, {
   3.545578834685429*^9, 3.5455789148837223`*^9}, {3.54557913795332*^9, 
   3.5455791550937147`*^9}, {3.5456276145628033`*^9, 3.545627622214821*^9}, 
   3.545627689399475*^9, 3.5456577486274843`*^9, {3.6188061543044662`*^9, 
   3.61880618039641*^9}, {3.618806347557982*^9, 3.618806373358624*^9}, {
   3.6188065571086397`*^9, 3.6188065585047293`*^9}, {3.618807005888453*^9, 
   3.6188071000031843`*^9}, 3.618807259120669*^9, {3.624283089293984*^9, 
   3.624283100754965*^9}, {3.624283883631667*^9, 3.624283888074148*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQ0f", "=", 
   RowBox[{"EQF1", "[", 
    RowBox[{"A0", ",", "At0", ",", "B0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ1f", "=", 
   RowBox[{"EQF1", "[", 
    RowBox[{"A1", ",", "At1", ",", "B1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ2f", "=", 
   RowBox[{"EQF1", "[", 
    RowBox[{"A2", ",", "At2", ",", "B2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ3f", "=", 
   RowBox[{"EQF1", "[", 
    RowBox[{"A3", ",", "At3", ",", "B3"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.618807102553915*^9, 3.618807119544105*^9}, {
  3.6188071515088873`*^9, 3.618807183787265*^9}, {3.618807218910317*^9, 
  3.6188072293035603`*^9}, {3.618807260557784*^9, 3.618807262556734*^9}, {
  3.623502701688099*^9, 3.6235027020895443`*^9}, {3.624283899562162*^9, 
  3.624283902006736*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second group", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
  3.545578329763977*^9, 3.545578333915586*^9}, {3.618806183931061*^9, 
  3.618806185112722*^9}, {3.618807000154901*^9, 3.618807002209343*^9}, {
  3.618807236015354*^9, 3.618807257369727*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EQF2a", "[", 
     RowBox[{
     "\[Alpha]\[Alpha]_", ",", "\[Xi]\[Xi]_", ",", "\[Beta]T_", ",", 
      "\[Zeta]\[Zeta]_", ",", "\[Chi]\[Chi]_", ",", "\[Alpha]T_", ",", 
      "\[Eta]\[Eta]_"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eql", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", 
            RowBox[{"(", 
             RowBox[{"l", "+", "1"}], ")"}], "\[Alpha]\[Alpha]"}], "+", 
           RowBox[{"I", " ", "m", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "-", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"l", "+", "2"}], ")"}], "\[Xi]\[Xi]"}], "-", 
              "\[Beta]T", "-", "\[Zeta]\[Zeta]"}], ")"}]}]}], ")"}], "/.", 
         "ruleJ"}], "/.", "rulel"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqlm1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"l", "+", "1"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "1"}], ")"}], "l", " ", "\[Chi]\[Chi]"}], 
             "+", 
             RowBox[{"l", " ", "\[Alpha]T"}], "-", "\[Eta]\[Eta]"}], ")"}]}], 
          ")"}], "/.", "ruleJ"}], "/.", "rulelm1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eqlp1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Q", "[", "l", "]"}], 
            RowBox[{"(", 
             RowBox[{"l", "-", "1"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "1"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"l", "+", "2"}], ")"}], "\[Chi]\[Chi]"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "1"}], ")"}], "\[Alpha]T"}], "-", 
              "\[Eta]\[Eta]"}], ")"}]}], ")"}]}], "/.", "ruleJ"}], "/.", 
        "rulelp1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"EQf", "=", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"eql", "+", "eqlm1", "+", "eqlp1"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], 
         "]"}], "//", "Normal"}]}], ";", "\[IndentingNewLine]", "EQf"}], 
     ")"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EQF2b", "[", 
    RowBox[{
    "\[Beta]\[Beta]_", ",", "\[Chi]\[Chi]_", ",", "\[Alpha]T_", ",", 
     "\[Eta]\[Eta]_", ",", "\[Xi]\[Xi]_", ",", "\[Beta]T_", ",", 
     "\[Zeta]\[Zeta]_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eql", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}], "\[Beta]\[Beta]"}], "+", 
          RowBox[{"I", " ", "m", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "1"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"l", "+", "2"}], ")"}], "\[Chi]\[Chi]"}], "+", 
             "\[Alpha]T", "+", "\[Eta]\[Eta]"}], ")"}]}]}], ")"}], "/.", 
        "ruleJ"}], "/.", "rulel"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqlm1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"l", "+", "1"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "-", "1"}], ")"}], "l", " ", "\[Xi]\[Xi]"}], "-", 
             
             RowBox[{"l", " ", "\[Beta]T"}], "+", "\[Zeta]\[Zeta]"}], ")"}]}],
           ")"}]}], "/.", "ruleJ"}], "/.", "rulelm1"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqlp1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q", "[", "l", "]"}], 
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"l", "+", "2"}], ")"}], "\[Xi]\[Xi]"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "1"}], ")"}], "\[Beta]T"}], "+", 
            "\[Zeta]\[Zeta]"}], ")"}]}], ")"}], "/.", "ruleJ"}], "/.", 
       "rulelp1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EQf", "=", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"eql", "+", "eqlm1", "+", "eqlp1"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}],
        "//", "Normal"}]}], ";", "\[IndentingNewLine]", "EQf"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.618807266654662*^9, 3.618807374793066*^9}, {
  3.6188074056211653`*^9, 3.618807557389491*^9}, {3.618807882388299*^9, 
  3.618808078743308*^9}, {3.624283120261916*^9, 3.624283128171505*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQ4f", "=", 
   RowBox[{"EQF2a", "[", 
    RowBox[{
    "\[Alpha]0", ",", "\[Xi]0", ",", "\[Beta]t0", ",", "\[Zeta]0", ",", 
     "\[Chi]0", ",", "\[Alpha]t0", ",", "\[Eta]\[Eta]0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ5f", "=", 
   RowBox[{"EQF2a", "[", 
    RowBox[{
    "\[Alpha]1", ",", "\[Xi]1", ",", "\[Beta]t1", ",", "\[Zeta]1", ",", 
     "\[Chi]1", ",", "\[Alpha]t1", ",", "\[Eta]\[Eta]1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ6f", "=", 
   RowBox[{"EQF2b", "[", 
    RowBox[{
    "\[Beta]0", ",", "\[Chi]0", ",", "\[Alpha]t0", ",", "\[Eta]\[Eta]0", ",", 
     "\[Xi]0", ",", "\[Beta]t0", ",", "\[Zeta]0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ7f", "=", 
   RowBox[{"EQF2b", "[", 
    RowBox[{
    "\[Beta]1", ",", "\[Chi]1", ",", "\[Alpha]t1", ",", "\[Eta]\[Eta]1", ",", 
     "\[Xi]1", ",", "\[Beta]t1", ",", "\[Zeta]1"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.618807549508052*^9, 3.618807591598422*^9}, {
  3.6188078759047403`*^9, 3.618807876291129*^9}, {3.6188080881168737`*^9, 
  3.618808153291044*^9}, {3.624283709077468*^9, 3.6242837164635553`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third group", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
  3.545578329763977*^9, 3.545578333915586*^9}, {3.618806183931061*^9, 
  3.618806185112722*^9}, {3.618807000154901*^9, 3.618807002209343*^9}, {
  3.618807236015354*^9, 3.618807257369727*^9}, {3.618808797775141*^9, 
  3.618808798293563*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EQF3a", "[", 
     RowBox[{"ss_", ",", "ff_", ",", "gg_"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"eql", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l", 
            RowBox[{"(", 
             RowBox[{"l", "+", "1"}], ")"}], "ss"}], "-", 
           RowBox[{"I", " ", "m", " ", "ff"}]}], ")"}], "/.", "ruleJ"}], "/.",
         "rulel"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqlm1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Q", "[", 
             RowBox[{"l", "+", "1"}], "]"}], 
            RowBox[{"(", 
             RowBox[{"l", "+", "2"}], ")"}], 
            RowBox[{"(", "gg", ")"}]}], ")"}]}], "/.", "ruleJ"}], "/.", 
        "rulelm1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"eqlp1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q", "[", "l", "]"}], 
           RowBox[{"(", 
            RowBox[{"l", "-", "1"}], ")"}], 
           RowBox[{"(", "gg", ")"}]}], ")"}], "/.", "ruleJ"}], "/.", 
        "rulelp1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"EQf", "=", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"eql", "+", "eqlm1", "+", "eqlp1"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], 
         "]"}], "//", "Normal"}]}], ";", "\[IndentingNewLine]", "EQf"}], 
     ")"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "****)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EQF3b", "[", 
    RowBox[{"tt_", ",", "gg_", ",", "ff_"}], "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eql", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"l", 
           RowBox[{"(", 
            RowBox[{"l", "+", "1"}], ")"}], "tt"}], "+", 
          RowBox[{"I", " ", "m", " ", "gg"}]}], ")"}], "/.", "ruleJ"}], "/.", 
       "rulel"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqlm1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Q", "[", 
            RowBox[{"l", "+", "1"}], "]"}], 
           RowBox[{"(", 
            RowBox[{"l", "+", "2"}], ")"}], 
           RowBox[{"(", "ff", ")"}]}], ")"}]}], "/.", "ruleJ"}], "/.", 
       "rulelm1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"eqlp1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Q", "[", "l", "]"}], 
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}], 
          RowBox[{"(", "ff", ")"}]}], ")"}], "/.", "ruleJ"}], "/.", 
       "rulelp1"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"EQf", "=", 
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"eql", "+", "eqlm1", "+", "eqlp1"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}],
        "//", "Normal"}]}], ";", "\[IndentingNewLine]", "EQf"}], ")"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.618807266654662*^9, 3.618807374793066*^9}, {
  3.6188074056211653`*^9, 3.618807557389491*^9}, {3.618807882388299*^9, 
  3.618808078743308*^9}, {3.618808445978948*^9, 3.618808584589489*^9}, {
  3.62428313601715*^9, 3.624283144919952*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EQ8f", "=", 
   RowBox[{"EQF3a", "[", 
    RowBox[{"Ks", ",", "Kf", ",", "Kg"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EQ9f", "=", 
   RowBox[{"EQF3b", "[", 
    RowBox[{"Kt", ",", "Kg", ",", "Kf"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.618807549508052*^9, 3.618807591598422*^9}, {
   3.6188078759047403`*^9, 3.618807876291129*^9}, {3.6188080881168737`*^9, 
   3.618808153291044*^9}, {3.618808417385666*^9, 3.618808443625547*^9}, {
   3.618808589856174*^9, 3.6188086163342524`*^9}, 3.61880881198938*^9}],

Cell[CellGroupData[{

Cell[BoxData["EQ0f"], "Input",
 CellChangeTimes->{{3.627704086963472*^9, 3.627704088422814*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "3"]}]], 
   RowBox[{"\[Epsilon]a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "m", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "r", " ", "\[Kappa]", " ", 
             RowBox[{"P", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"H10", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", "r", " ", "\[Kappa]", " ", 
             RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalOmega]"}], "+", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"H10", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"H10", "[", "l", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H10", "[", "l", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H10", "[", "l", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"H10", "[", "l", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "\[CapitalOmega]"}], "+", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H10", "[", "l", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "l"}], ")"}], " ", 
       RowBox[{"Q", "[", "l", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{
           RowBox[{"h00", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "l"}], "]"}], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "l"}], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{"l", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["l", "2"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"P", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "+", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "+", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
             RowBox[{"P", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h00", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l"}], "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
             RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h00", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "l"}], "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", 
                RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h00", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "l"}], "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[CapitalOmega]"}], "+", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h00", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "l"}], "]"}], "\[Prime]\[Prime]",
                  
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "l"}], ")"}], " ", 
       RowBox[{"Q", "[", 
        RowBox[{"1", "+", "l"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           RowBox[{"h00", "[", 
            RowBox[{"1", "+", "l"}], "]"}], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "l"}], ")"}], " ", "\[CapitalOmega]"}], 
               "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
                "\[CapitalOmega]"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "l"}], ")"}], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "l"}], ")"}], "2"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"P", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "+", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "+", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
             RowBox[{"P", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h00", "[", 
                RowBox[{"1", "+", "l"}], "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
             RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h00", "[", 
                RowBox[{"1", "+", "l"}], "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", 
                RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h00", "[", 
                   RowBox[{"1", "+", "l"}], "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "\[CapitalOmega]"}], "+", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h00", "[", 
                   RowBox[{"1", "+", "l"}], "]"}], "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]], 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "l", "+", 
         SuperscriptBox["l", "2"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
          RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}], " ", 
       RowBox[{
        RowBox[{"H20", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "l", "+", 
         SuperscriptBox["l", "2"]}], ")"}], " ", 
       RowBox[{
        RowBox[{"K0", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
          RowBox[{
           RowBox[{"\[Delta]\[Rho]0", "[", "l", "]"}], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"H20", "[", "l", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"3", " ", "r", " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"K0", "[", "l", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"K0", "[", "l", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", "\[Kappa]", " ", 
          RowBox[{"\[Rho]", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"K0", "[", "l", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"K0", "[", "l", "]"}], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"K0", "[", "l", "]"}], "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.6277040889247437`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Save equations", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
  3.545578329763977*^9, 3.545578333915586*^9}, {3.618806183931061*^9, 
  3.618806185112722*^9}, {3.618807000154901*^9, 3.618807002209343*^9}, {
  3.618807236015354*^9, 3.618807257369727*^9}, {3.618808797775141*^9, 
  3.6188088155448008`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f", ",", "EQ4f", ",", "EQ5f", 
      ",", "EQ6f", ",", "EQ7f", ",", "EQ8f", ",", "EQ9f"}], "}"}], ",", 
    "\"\<final_eqs_with_couplings_1st_order.m\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.618808705228593*^9, 3.618808757432796*^9}, {
  3.624282909352241*^9, 3.624282911002775*^9}}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Second order: l=2, m=0", "Subsection",
 CellChangeTimes->{{3.6239876001113997`*^9, 3.6239876018227577`*^9}, 
   3.623996182139719*^9, 3.624270013585576*^9, {3.6242703108919153`*^9, 
   3.624270312749421*^9}, {3.624283042986066*^9, 3.6242830448205147`*^9}, {
   3.6357663162247753`*^9, 3.635766317976191*^9}}],

Cell["\<\
We call the harmonic decomposition in the \[OpenCurlyDoubleQuote]data\
\[CloseCurlyDoubleQuote] folder and use the explicit form of the \
coefficients. We do this for any (l,m) separately. Finally, for each (l,m) we \
store the final equations in a separate *.m file.\
\>", "Text",
 CellChangeTimes->{{3.626766295905521*^9, 3.626766371038365*^9}, {
  3.635765586528508*^9, 3.6357655888310137`*^9}, {3.635765659741293*^9, 
  3.6357656633218803`*^9}, {3.6362806875856333`*^9, 3.636280687726487*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H00", "\[Rule]", 
      RowBox[{"H00", "[", "l", "]"}]}], ",", 
     RowBox[{"H10", "\[Rule]", 
      RowBox[{"H10", "[", "l", "]"}]}], ",", 
     RowBox[{"H20", "\[Rule]", 
      RowBox[{"H20", "[", "l", "]"}]}], ",", 
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"K0", "[", "l", "]"}]}], ",", 
     RowBox[{"h00", "\[Rule]", 
      RowBox[{"h00", "[", "l", "]"}]}], ",", 
     RowBox[{"h10", "\[Rule]", 
      RowBox[{"h10", "[", "l", "]"}]}], ",", 
     RowBox[{"U0", "\[Rule]", 
      RowBox[{"U0", "[", "l", "]"}]}], ",", 
     RowBox[{"V0", "\[Rule]", 
      RowBox[{"V0", "[", "l", "]"}]}], ",", 
     RowBox[{"R0", "\[Rule]", 
      RowBox[{"R0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]\[Rho]0", "\[Rule]", 
      RowBox[{"\[Delta]\[Rho]0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]p0", "\[Rule]", 
      RowBox[{"\[Delta]p0", "[", "l", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", "2"}], ",", 
     RowBox[{"m", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lN", "=", 
   RowBox[{"l", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mN", "=", 
   RowBox[{"m", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"string", "=", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"\"\<l\>\"", ",", 
    RowBox[{"ToString", "[", "lN", "]"}], ",", "\"\<m\>\"", ",", 
    RowBox[{"ToString", "[", "mN", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.623988242617979*^9, {3.623995874717309*^9, 3.623995988919641*^9}, {
   3.6239960228659573`*^9, 3.623996026426443*^9}, {3.623996070840499*^9, 
   3.623996071278216*^9}, 3.623996198660413*^9, 3.635765695093915*^9}],

Cell[BoxData["\<\"l2m0\"\>"], "Output",
 CellChangeTimes->{{3.623995925791315*^9, 3.623995927703044*^9}, 
   3.6239959695596867`*^9, {3.623996061624667*^9, 3.6239960721316442`*^9}, 
   3.624181360898044*^9, 3.624181650205388*^9, 3.624181796152431*^9, 
   3.6241839067619057`*^9, 3.624184016306625*^9, 3.625907871220941*^9, 
   3.626268748656967*^9, 3.6262689134752493`*^9, 3.627191061072084*^9, 
   3.627210191411405*^9, 3.627210513171007*^9, 3.627210620855055*^9, 
   3.6272124929095287`*^9, 3.627212533775239*^9, 3.627704139556448*^9, 
   3.6357658627849617`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I1", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group1_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2a", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2b", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3a", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3b", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.62399597555791*^9, 3.623996106401002*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "2"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"14", " ", 
     SubscriptBox["Ah", "0"]}], "+", 
    RowBox[{"11", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["Ah", "2"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["Ah", "4"]}], "+", 
    RowBox[{"14", " ", 
     SqrtBox["3"], " ", 
     SubscriptBox["At", "1"]}], "+", 
    RowBox[{"9", " ", 
     SqrtBox["7"], " ", 
     SubscriptBox["At", "3"]}], "+", 
    RowBox[{"14", " ", 
     SqrtBox["3"], " ", 
     SubscriptBox["B", "1"]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SqrtBox["7"], " ", 
        SubscriptBox["B", "3"]}], "+", 
       RowBox[{
        SqrtBox["5"], " ", 
        SubscriptBox["Bt", "2"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["Bt", "4"]}]}], ")"}]}]}], 
   RowBox[{"21", " ", 
    SqrtBox["5"]}]]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.6357658634478903`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "35"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"105", " ", 
     SubscriptBox["\[Alpha]", "2"]}], "+", 
    RowBox[{"45", " ", 
     SubscriptBox["\[Alpha]h", "2"]}], "+", 
    RowBox[{"20", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["\[Alpha]h", "4"]}], "+", 
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["\[Alpha]t", "1"]}], "+", 
    RowBox[{"12", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["\[Alpha]t", "3"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["\[Eta]", "1"]}], "+", 
    RowBox[{"3", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["\[Eta]", "3"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["\[Eta]t", "0"]}], "-", 
    RowBox[{"5", " ", 
     SubscriptBox["\[Eta]t", "2"]}], "+", 
    RowBox[{"4", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["\[Eta]t", "4"]}], "-", 
    RowBox[{"60", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["\[Chi]", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.635765863450632*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   SubscriptBox["\[Beta]", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SqrtBox["5"], " ", 
       SubscriptBox["\[Beta]h", "2"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Beta]h", "4"]}], "+", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["\[Beta]t", "1"]}], "+", 
      RowBox[{"12", " ", 
       SqrtBox["7"], " ", 
       SubscriptBox["\[Beta]t", "3"]}], "+", 
      RowBox[{"12", " ", 
       SqrtBox["5"], " ", 
       SubscriptBox["\[CapitalDelta]t", "2"]}], "-", 
      RowBox[{"20", " ", 
       SubscriptBox["\[CapitalDelta]t", "4"]}], "-", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["\[Zeta]", "1"]}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["7"], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Zeta]t", "0"]}], "-", 
      RowBox[{
       SqrtBox["5"], " ", 
       SubscriptBox["\[Zeta]t", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Zeta]t", "4"], "+", 
         RowBox[{"15", " ", 
          SqrtBox["7"], " ", 
          SubscriptBox["\[Xi]", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"], " ", 
          SubscriptBox["\[Xi]t", "2"]}], "+", 
         RowBox[{"30", " ", 
          SubscriptBox["\[Xi]t", "4"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"7", " ", 
    SqrtBox["5"]}]]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.635765863453086*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["8", "35"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["g", "1"]}], "-", 
    RowBox[{"3", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["g", "3"]}], "+", 
    RowBox[{"15", " ", 
     SubscriptBox["gt", "2"]}], "-", 
    RowBox[{"5", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["gt", "4"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["kt", "0"]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["kt", "2"]}], "-", 
    RowBox[{
     SqrtBox["5"], " ", 
     SubscriptBox["kt", "4"]}], "-", 
    RowBox[{"105", " ", 
     SubscriptBox["s", "2"]}], "-", 
    RowBox[{"15", " ", 
     SubscriptBox["sh", "2"]}], "-", 
    RowBox[{"30", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["sh", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.635765863455496*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["8", "35"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["f", "1"]}], "-", 
    RowBox[{"3", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["f", "3"]}], "+", 
    RowBox[{"15", " ", 
     SubscriptBox["ft", "2"]}], "-", 
    RowBox[{"5", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["ft", "4"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["k", "0"]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["k", "2"]}], "-", 
    RowBox[{
     SqrtBox["5"], " ", 
     SubscriptBox["k", "4"]}], "-", 
    RowBox[{"105", " ", 
     SubscriptBox["t", "2"]}], "-", 
    RowBox[{"15", " ", 
     SubscriptBox["th", "2"]}], "-", 
    RowBox[{"30", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["th", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.635765863457658*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Av", "=", 
   RowBox[{"{", 
    RowBox[{"A0", ",", "A1", ",", "A2", ",", "A3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atv", "=", 
   RowBox[{"{", 
    RowBox[{"At0", ",", "At1", ",", "At2", ",", "At3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ahv", "=", 
   RowBox[{"{", 
    RowBox[{"Ah0", ",", "Ah1", ",", "Ah2", ",", "Ah3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bv", "=", 
   RowBox[{"{", 
    RowBox[{"B0", ",", "B1", ",", "B2", ",", "B3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Btv", "=", 
   RowBox[{"{", 
    RowBox[{"Bt0", ",", "Bt1", ",", "Bt2", ",", "Bt3"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624181669191372*^9, 3.6241816759415617`*^9}, {
  3.6241817811877117`*^9, 3.624181782896875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule1", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Av", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["At", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Atv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Ah", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Ahv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["B", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Bv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Bt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Btv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6241840034711447`*^9, 3.6241840119960318`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I1", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule1", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627211457844123*^9, 3.627211492283721*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}, {
  3.623994164669311*^9, 3.623994165515106*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]0", ",", "\[Alpha]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]t0", ",", "\[Alpha]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]hv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]h0", ",", "\[Alpha]h1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]0", ",", "\[Beta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]t0", ",", "\[Beta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]hv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]h0", ",", "\[Beta]h1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]0", ",", "\[CapitalDelta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]t0", ",", "\[CapitalDelta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]0", ",", "\[Chi]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]t0", ",", "\[Chi]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]0", ",", "\[Xi]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]t0", ",", "\[Xi]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Eta]\[Eta]0", ",", "\[Eta]\[Eta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Eta]t0", ",", "\[Eta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]0", ",", "\[Zeta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]t0", ",", "\[Zeta]t1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.623994171179029*^9, 3.623994349974715*^9}, {
  3.624181713503524*^9, 3.6241817338205357`*^9}, {3.624181783543013*^9, 
  3.624181789768446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]h", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]hv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]h", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]hv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Chi]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Chi]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Zeta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Zeta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Zeta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Zeta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6239943529044847`*^9, {3.6239943863905973`*^9, 3.62399451584406*^9}, {
   3.623994569688388*^9, 3.623994569833398*^9}, {3.624184030603202*^9, 
   3.624184055921034*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ4f", ",", "EQ5f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I2a", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule2", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ6f", ",", "EQ7f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I2b", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule2", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627211547437317*^9, 3.627211576758665*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}, {
  3.623994164669311*^9, 3.623994165515106*^9}, {3.623994788177497*^9, 
  3.623994788704673*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["f", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kf", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["ft", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kft", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["g", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kg", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["gt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kgt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["k", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kk", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["kt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kkt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["s", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ks", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["sh", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ksh", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["th", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kth", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624184056616723*^9, 3.624184061600861*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ8f", ",", "EQ9f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"I3a", ",", "I3b"}], "}"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"Union", "[", 
       RowBox[{"rule3", ",", "rulelm"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6272116373678913`*^9, 3.627211674871167*^9}, {
  3.627214551062727*^9, 3.6272145511646852`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f", ",", "EQ4f", ",", "EQ5f", 
      ",", "EQ6f", ",", "EQ7f", ",", "EQ8f", ",", "EQ9f"}], "}"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "\"\<final_eqs_2nd_order_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
     "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6239958021422443`*^9, 3.62399580473625*^9}, {
   3.623996123545146*^9, 3.623996168024969*^9}, 3.6242903226160316`*^9, 
   3.624731874126993*^9, 3.625916800827798*^9, 3.625916862545073*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Second order: l=3, m=0", "Subsection",
 CellChangeTimes->{{3.6239876001113997`*^9, 3.6239876018227577`*^9}, 
   3.623996182139719*^9, 3.624270013585576*^9, {3.6242703108919153`*^9, 
   3.624270312749421*^9}, {3.624283042986066*^9, 3.6242830448205147`*^9}, {
   3.627788523241529*^9, 3.627788523339727*^9}, 3.6357663194651403`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H00", "\[Rule]", 
      RowBox[{"H00", "[", "l", "]"}]}], ",", 
     RowBox[{"H10", "\[Rule]", 
      RowBox[{"H10", "[", "l", "]"}]}], ",", 
     RowBox[{"H20", "\[Rule]", 
      RowBox[{"H20", "[", "l", "]"}]}], ",", 
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"K0", "[", "l", "]"}]}], ",", 
     RowBox[{"h00", "\[Rule]", 
      RowBox[{"h00", "[", "l", "]"}]}], ",", 
     RowBox[{"h10", "\[Rule]", 
      RowBox[{"h10", "[", "l", "]"}]}], ",", 
     RowBox[{"U0", "\[Rule]", 
      RowBox[{"U0", "[", "l", "]"}]}], ",", 
     RowBox[{"V0", "\[Rule]", 
      RowBox[{"V0", "[", "l", "]"}]}], ",", 
     RowBox[{"R0", "\[Rule]", 
      RowBox[{"R0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]\[Rho]0", "\[Rule]", 
      RowBox[{"\[Delta]\[Rho]0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]p0", "\[Rule]", 
      RowBox[{"\[Delta]p0", "[", "l", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", "3"}], ",", 
     RowBox[{"m", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lN", "=", 
   RowBox[{"l", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mN", "=", 
   RowBox[{"m", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"string", "=", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"\"\<l\>\"", ",", 
    RowBox[{"ToString", "[", "lN", "]"}], ",", "\"\<m\>\"", ",", 
    RowBox[{"ToString", "[", "mN", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.623988242617979*^9, {3.623995874717309*^9, 3.623995988919641*^9}, {
   3.6239960228659573`*^9, 3.623996026426443*^9}, {3.623996070840499*^9, 
   3.623996071278216*^9}, 3.623996198660413*^9, 3.627788569504921*^9, 
   3.6357656951145773`*^9}],

Cell[BoxData["\<\"l2m0\"\>"], "Output",
 CellChangeTimes->{{3.623995925791315*^9, 3.623995927703044*^9}, 
   3.6239959695596867`*^9, {3.623996061624667*^9, 3.6239960721316442`*^9}, 
   3.624181360898044*^9, 3.624181650205388*^9, 3.624181796152431*^9, 
   3.6241839067619057`*^9, 3.624184016306625*^9, 3.625907871220941*^9, 
   3.626268748656967*^9, 3.6262689134752493`*^9, 3.627191061072084*^9, 
   3.627210191411405*^9, 3.627210513171007*^9, 3.627210620855055*^9, 
   3.6272124929095287`*^9, 3.627212533775239*^9, 3.627704139556448*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I1", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group1_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2a", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2b", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3a", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3b", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.62399597555791*^9, 3.623996106401002*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "2"], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"14", " ", 
     SubscriptBox["Ah", "0"]}], "+", 
    RowBox[{"11", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["Ah", "2"]}], "+", 
    RowBox[{"12", " ", 
     SubscriptBox["Ah", "4"]}], "+", 
    RowBox[{"14", " ", 
     SqrtBox["3"], " ", 
     SubscriptBox["At", "1"]}], "+", 
    RowBox[{"9", " ", 
     SqrtBox["7"], " ", 
     SubscriptBox["At", "3"]}], "+", 
    RowBox[{"14", " ", 
     SqrtBox["3"], " ", 
     SubscriptBox["B", "1"]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SqrtBox["7"], " ", 
        SubscriptBox["B", "3"]}], "+", 
       RowBox[{
        SqrtBox["5"], " ", 
        SubscriptBox["Bt", "2"]}], "+", 
       RowBox[{"10", " ", 
        SubscriptBox["Bt", "4"]}]}], ")"}]}]}], 
   RowBox[{"21", " ", 
    SqrtBox["5"]}]]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["2", "35"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"105", " ", 
     SubscriptBox["\[Alpha]", "2"]}], "+", 
    RowBox[{"45", " ", 
     SubscriptBox["\[Alpha]h", "2"]}], "+", 
    RowBox[{"20", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["\[Alpha]h", "4"]}], "+", 
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["\[Alpha]t", "1"]}], "+", 
    RowBox[{"12", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["\[Alpha]t", "3"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["\[Eta]", "1"]}], "+", 
    RowBox[{"3", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["\[Eta]", "3"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["\[Eta]t", "0"]}], "-", 
    RowBox[{"5", " ", 
     SubscriptBox["\[Eta]t", "2"]}], "+", 
    RowBox[{"4", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["\[Eta]t", "4"]}], "-", 
    RowBox[{"60", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["\[Chi]", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.6277041408269587`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"6", " ", 
   SubscriptBox["\[Beta]", "2"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SqrtBox["5"], " ", 
       SubscriptBox["\[Beta]h", "2"]}], "+", 
      RowBox[{"20", " ", 
       SubscriptBox["\[Beta]h", "4"]}], "+", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["\[Beta]t", "1"]}], "+", 
      RowBox[{"12", " ", 
       SqrtBox["7"], " ", 
       SubscriptBox["\[Beta]t", "3"]}], "+", 
      RowBox[{"12", " ", 
       SqrtBox["5"], " ", 
       SubscriptBox["\[CapitalDelta]t", "2"]}], "-", 
      RowBox[{"20", " ", 
       SubscriptBox["\[CapitalDelta]t", "4"]}], "-", 
      RowBox[{"7", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["\[Zeta]", "1"]}], "+", 
      RowBox[{"3", " ", 
       SqrtBox["7"], " ", 
       SubscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"7", " ", 
       SubscriptBox["\[Zeta]t", "0"]}], "-", 
      RowBox[{
       SqrtBox["5"], " ", 
       SubscriptBox["\[Zeta]t", "2"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Zeta]t", "4"], "+", 
         RowBox[{"15", " ", 
          SqrtBox["7"], " ", 
          SubscriptBox["\[Xi]", "3"]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox["5"], " ", 
          SubscriptBox["\[Xi]t", "2"]}], "+", 
         RowBox[{"30", " ", 
          SubscriptBox["\[Xi]t", "4"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"7", " ", 
    SqrtBox["5"]}]]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140830318*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["8", "35"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["g", "1"]}], "-", 
    RowBox[{"3", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["g", "3"]}], "+", 
    RowBox[{"15", " ", 
     SubscriptBox["gt", "2"]}], "-", 
    RowBox[{"5", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["gt", "4"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["kt", "0"]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["kt", "2"]}], "-", 
    RowBox[{
     SqrtBox["5"], " ", 
     SubscriptBox["kt", "4"]}], "-", 
    RowBox[{"105", " ", 
     SubscriptBox["s", "2"]}], "-", 
    RowBox[{"15", " ", 
     SubscriptBox["sh", "2"]}], "-", 
    RowBox[{"30", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["sh", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140833333*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["8", "35"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"7", " ", 
     SqrtBox["15"], " ", 
     SubscriptBox["f", "1"]}], "-", 
    RowBox[{"3", " ", 
     SqrtBox["35"], " ", 
     SubscriptBox["f", "3"]}], "+", 
    RowBox[{"15", " ", 
     SubscriptBox["ft", "2"]}], "-", 
    RowBox[{"5", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["ft", "4"]}], "-", 
    RowBox[{"7", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["k", "0"]}], "+", 
    RowBox[{"10", " ", 
     SubscriptBox["k", "2"]}], "-", 
    RowBox[{
     SqrtBox["5"], " ", 
     SubscriptBox["k", "4"]}], "-", 
    RowBox[{"105", " ", 
     SubscriptBox["t", "2"]}], "-", 
    RowBox[{"15", " ", 
     SubscriptBox["th", "2"]}], "-", 
    RowBox[{"30", " ", 
     SqrtBox["5"], " ", 
     SubscriptBox["th", "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140836461*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Av", "=", 
   RowBox[{"{", 
    RowBox[{"A0", ",", "A1", ",", "A2", ",", "A3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atv", "=", 
   RowBox[{"{", 
    RowBox[{"At0", ",", "At1", ",", "At2", ",", "At3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ahv", "=", 
   RowBox[{"{", 
    RowBox[{"Ah0", ",", "Ah1", ",", "Ah2", ",", "Ah3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bv", "=", 
   RowBox[{"{", 
    RowBox[{"B0", ",", "B1", ",", "B2", ",", "B3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Btv", "=", 
   RowBox[{"{", 
    RowBox[{"Bt0", ",", "Bt1", ",", "Bt2", ",", "Bt3"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624181669191372*^9, 3.6241816759415617`*^9}, {
  3.6241817811877117`*^9, 3.624181782896875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule1", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Av", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["At", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Atv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Ah", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Ahv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["B", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Bv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Bt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Btv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6241840034711447`*^9, 3.6241840119960318`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I1", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule1", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627211457844123*^9, 3.627211492283721*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}, {
  3.623994164669311*^9, 3.623994165515106*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]0", ",", "\[Alpha]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]t0", ",", "\[Alpha]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]hv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]h0", ",", "\[Alpha]h1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]0", ",", "\[Beta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]t0", ",", "\[Beta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]hv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]h0", ",", "\[Beta]h1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]0", ",", "\[CapitalDelta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]t0", ",", "\[CapitalDelta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]0", ",", "\[Chi]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]t0", ",", "\[Chi]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]0", ",", "\[Xi]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]t0", ",", "\[Xi]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Eta]\[Eta]0", ",", "\[Eta]\[Eta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Eta]t0", ",", "\[Eta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]0", ",", "\[Zeta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]t0", ",", "\[Zeta]t1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.623994171179029*^9, 3.623994349974715*^9}, {
  3.624181713503524*^9, 3.6241817338205357`*^9}, {3.624181783543013*^9, 
  3.624181789768446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]h", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]hv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]h", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]hv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Chi]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Chi]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Zeta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Zeta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Zeta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Zeta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6239943529044847`*^9, {3.6239943863905973`*^9, 3.62399451584406*^9}, {
   3.623994569688388*^9, 3.623994569833398*^9}, {3.624184030603202*^9, 
   3.624184055921034*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ4f", ",", "EQ5f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I2a", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule2", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ6f", ",", "EQ7f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I2b", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule2", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627211547437317*^9, 3.627211576758665*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}, {
  3.623994164669311*^9, 3.623994165515106*^9}, {3.623994788177497*^9, 
  3.623994788704673*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["f", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kf", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["ft", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kft", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["g", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kg", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["gt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kgt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["k", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kk", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["kt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kkt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["s", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ks", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["sh", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ksh", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["th", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kth", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624184056616723*^9, 3.624184061600861*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ8f", ",", "EQ9f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"I3a", ",", "I3b"}], "}"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"Union", "[", 
       RowBox[{"rule3", ",", "rulelm"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6272116373678913`*^9, 3.627211674871167*^9}, {
  3.627214551062727*^9, 3.6272145511646852`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f", ",", "EQ4f", ",", "EQ5f", 
      ",", "EQ6f", ",", "EQ7f", ",", "EQ8f", ",", "EQ9f"}], "}"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "\"\<final_eqs_2nd_order_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
     "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6239958021422443`*^9, 3.62399580473625*^9}, {
   3.623996123545146*^9, 3.623996168024969*^9}, 3.6242903226160316`*^9, 
   3.624731874126993*^9, 3.625916800827798*^9, 3.625916862545073*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Second order: l=4, m=0", "Subsection",
 CellChangeTimes->{{3.6239876001113997`*^9, 3.6239876018227577`*^9}, 
   3.623996182139719*^9, 3.624270013585576*^9, {3.6242703108919153`*^9, 
   3.624270312749421*^9}, {3.624283042986066*^9, 3.6242830448205147`*^9}, {
   3.627788523241529*^9, 3.627788523339727*^9}, {3.627788577322137*^9, 
   3.627788577669339*^9}, {3.635766336332233*^9, 3.635766339586382*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H00", "\[Rule]", 
      RowBox[{"H00", "[", "l", "]"}]}], ",", 
     RowBox[{"H10", "\[Rule]", 
      RowBox[{"H10", "[", "l", "]"}]}], ",", 
     RowBox[{"H20", "\[Rule]", 
      RowBox[{"H20", "[", "l", "]"}]}], ",", 
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"K0", "[", "l", "]"}]}], ",", 
     RowBox[{"h00", "\[Rule]", 
      RowBox[{"h00", "[", "l", "]"}]}], ",", 
     RowBox[{"h10", "\[Rule]", 
      RowBox[{"h10", "[", "l", "]"}]}], ",", 
     RowBox[{"U0", "\[Rule]", 
      RowBox[{"U0", "[", "l", "]"}]}], ",", 
     RowBox[{"V0", "\[Rule]", 
      RowBox[{"V0", "[", "l", "]"}]}], ",", 
     RowBox[{"R0", "\[Rule]", 
      RowBox[{"R0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]\[Rho]0", "\[Rule]", 
      RowBox[{"\[Delta]\[Rho]0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]p0", "\[Rule]", 
      RowBox[{"\[Delta]p0", "[", "l", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", "4"}], ",", 
     RowBox[{"m", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lN", "=", 
   RowBox[{"l", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mN", "=", 
   RowBox[{"m", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"string", "=", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"\"\<l\>\"", ",", 
    RowBox[{"ToString", "[", "lN", "]"}], ",", "\"\<m\>\"", ",", 
    RowBox[{"ToString", "[", "mN", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.623988242617979*^9, {3.623995874717309*^9, 3.623995988919641*^9}, {
   3.6239960228659573`*^9, 3.623996026426443*^9}, {3.623996070840499*^9, 
   3.623996071278216*^9}, 3.623996198660413*^9, 3.627788580085518*^9, 
   3.6357656951239767`*^9}],

Cell[BoxData["\<\"l4m0\"\>"], "Output",
 CellChangeTimes->{{3.623995925791315*^9, 3.623995927703044*^9}, 
   3.6239959695596867`*^9, {3.623996061624667*^9, 3.6239960721316442`*^9}, 
   3.624181360898044*^9, 3.624181650205388*^9, 3.624181796152431*^9, 
   3.6241839067619057`*^9, 3.624184016306625*^9, 3.625907871220941*^9, 
   3.626268748656967*^9, 3.6262689134752493`*^9, 3.627191061072084*^9, 
   3.627210191411405*^9, 3.627210513171007*^9, 3.627210620855055*^9, 
   3.6272124929095287`*^9, 3.627212533775239*^9, 3.627704139556448*^9, 
   3.627788580927382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I1", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group1_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2a", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I2b", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3a", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"I3b", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.62399597555791*^9, 3.623996106401002*^9}}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "4"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["Ah", "2"]}], 
   RowBox[{"7", " ", 
    SqrtBox["5"]}]], "+", 
  FractionBox[
   RowBox[{"39", " ", 
    SubscriptBox["Ah", "4"]}], "77"], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["Ah", "6"]}], 
   RowBox[{"11", " ", 
    SqrtBox["13"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["At", "3"]}], 
   RowBox[{"3", " ", 
    SqrtBox["7"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubscriptBox["At", "5"]}], 
   RowBox[{"3", " ", 
    SqrtBox["11"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["B", "3"]}], 
   SqrtBox["7"]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["B", "5"]}], 
   SqrtBox["11"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["Bt", "2"]}], 
   RowBox[{"7", " ", 
    SqrtBox["5"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["Bt", "4"]}], "77"], "-", 
  FractionBox[
   RowBox[{"70", " ", 
    SubscriptBox["Bt", "6"]}], 
   RowBox[{"11", " ", 
    SqrtBox["13"]}]]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582089253*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3003"], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15015", " ", 
      SubscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Alpha]h", "2"]}], "+", 
     RowBox[{"7215", " ", 
      SubscriptBox["\[Alpha]h", "4"]}], "+", 
     RowBox[{"1470", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Alpha]h", "6"]}], "+", 
     RowBox[{"2145", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Alpha]t", "3"]}], "+", 
     RowBox[{"2730", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Alpha]t", "5"]}], "-", 
     RowBox[{"715", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Eta]", "5"]}], "-", 
     RowBox[{"429", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Eta]t", "2"]}], "-", 
     RowBox[{"195", " ", 
      SubscriptBox["\[Eta]t", "4"]}], "+", 
     RowBox[{"210", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Eta]t", "6"]}], "+", 
     RowBox[{"4290", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Chi]", "3"]}], "-", 
     RowBox[{"19110", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Chi]", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582092125*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3003"], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15015", " ", 
      SubscriptBox["\[Beta]", "4"]}], "+", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Beta]h", "2"]}], "+", 
     RowBox[{"7215", " ", 
      SubscriptBox["\[Beta]h", "4"]}], "+", 
     RowBox[{"1470", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Beta]h", "6"]}], "+", 
     RowBox[{"2145", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Beta]t", "3"]}], "+", 
     RowBox[{"2730", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Beta]t", "5"]}], "-", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[CapitalDelta]t", "2"]}], "+", 
     RowBox[{"7800", " ", 
      SubscriptBox["\[CapitalDelta]t", "4"]}], "-", 
     RowBox[{"1470", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[CapitalDelta]t", "6"]}], "-", 
     RowBox[{"715", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Zeta]", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Zeta]", "5"]}], "-", 
     RowBox[{"429", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Zeta]t", "2"]}], "-", 
     RowBox[{"195", " ", 
      SubscriptBox["\[Zeta]t", "4"]}], "+", 
     RowBox[{"210", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Zeta]t", "6"]}], "-", 
     RowBox[{"4290", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Xi]", "3"]}], "+", 
     RowBox[{"19110", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Xi]", "5"]}], "-", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Xi]t", "2"]}], "+", 
     RowBox[{"10530", " ", 
      SubscriptBox["\[Xi]t", "4"]}], "+", 
     RowBox[{"11760", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Xi]t", "6"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582096253*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"24", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "715"}], " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["g", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["g", "5"]}], "-", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["gt", "2"]}], "-", 
     RowBox[{"585", " ", 
      SubscriptBox["gt", "4"]}], "+", 
     RowBox[{"245", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["gt", "6"]}], "+", 
     RowBox[{"143", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["kt", "2"]}], "-", 
     RowBox[{"390", " ", 
      SubscriptBox["kt", "4"]}], "+", 
     RowBox[{"35", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["kt", "6"]}], "+", 
     RowBox[{"15015", " ", 
      SubscriptBox["s", "4"]}], "+", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["sh", "2"]}], "+", 
     RowBox[{"6045", " ", 
      SubscriptBox["sh", "4"]}], "+", 
     RowBox[{"1960", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["sh", "6"]}]}], ")"}]}], "1001"]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582100319*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"24", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "715"}], " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["f", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["f", "5"]}], "-", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["ft", "2"]}], "-", 
     RowBox[{"585", " ", 
      SubscriptBox["ft", "4"]}], "+", 
     RowBox[{"245", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["ft", "6"]}], "+", 
     RowBox[{"143", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["k", "2"]}], "-", 
     RowBox[{"390", " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"35", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["k", "6"]}], "+", 
     RowBox[{"15015", " ", 
      SubscriptBox["t", "4"]}], "+", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["th", "2"]}], "+", 
     RowBox[{"6045", " ", 
      SubscriptBox["th", "4"]}], "+", 
     RowBox[{"1960", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["th", "6"]}]}], ")"}]}], "1001"]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582103133*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Av", "=", 
   RowBox[{"{", 
    RowBox[{"A0", ",", "A1", ",", "A2", ",", "A3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atv", "=", 
   RowBox[{"{", 
    RowBox[{"At0", ",", "At1", ",", "At2", ",", "At3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ahv", "=", 
   RowBox[{"{", 
    RowBox[{"Ah0", ",", "Ah1", ",", "Ah2", ",", "Ah3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bv", "=", 
   RowBox[{"{", 
    RowBox[{"B0", ",", "B1", ",", "B2", ",", "B3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Btv", "=", 
   RowBox[{"{", 
    RowBox[{"Bt0", ",", "Bt1", ",", "Bt2", ",", "Bt3"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624181669191372*^9, 3.6241816759415617`*^9}, {
  3.6241817811877117`*^9, 3.624181782896875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule1", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Av", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["At", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Atv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Ah", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Ahv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["B", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Bv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Bt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Btv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6241840034711447`*^9, 3.6241840119960318`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I1", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule1", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627211457844123*^9, 3.627211492283721*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}, {
  3.623994164669311*^9, 3.623994165515106*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Alpha]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]0", ",", "\[Alpha]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]t0", ",", "\[Alpha]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]hv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]h0", ",", "\[Alpha]h1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]0", ",", "\[Beta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]t0", ",", "\[Beta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]hv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Beta]h0", ",", "\[Beta]h1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]0", ",", "\[CapitalDelta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]t0", ",", "\[CapitalDelta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]0", ",", "\[Chi]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Chi]t0", ",", "\[Chi]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]0", ",", "\[Xi]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Xi]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Xi]t0", ",", "\[Xi]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Eta]\[Eta]0", ",", "\[Eta]\[Eta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Eta]t0", ",", "\[Eta]t1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]v", "=", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]0", ",", "\[Zeta]1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Zeta]tv", "=", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]t0", ",", "\[Zeta]t1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.623994171179029*^9, 3.623994349974715*^9}, {
  3.624181713503524*^9, 3.6241817338205357`*^9}, {3.624181783543013*^9, 
  3.624181789768446*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule2", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Alpha]h", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Alpha]hv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Beta]h", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Beta]hv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[CapitalDelta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalDelta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Chi]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Chi]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Chi]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Xi]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Xi]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Eta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Eta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Zeta]", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Zeta]v", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["\[Zeta]t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Zeta]tv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.6239943529044847`*^9, {3.6239943863905973`*^9, 3.62399451584406*^9}, {
   3.623994569688388*^9, 3.623994569833398*^9}, {3.624184030603202*^9, 
   3.624184055921034*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ4f", ",", "EQ5f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I2a", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule2", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ6f", ",", "EQ7f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I2b", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule2", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.627211547437317*^9, 3.627211576758665*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}, {
  3.623994164669311*^9, 3.623994165515106*^9}, {3.623994788177497*^9, 
  3.623994788704673*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["f", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kf", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["ft", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kft", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["g", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kg", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["gt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kgt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["k", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kk", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["kt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kkt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["s", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ks", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["sh", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ksh", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["t", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kt", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["th", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Kth", "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.624184056616723*^9, 3.624184061600861*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ8f", ",", "EQ9f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"I3a", ",", "I3b"}], "}"}], "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", 
      RowBox[{"Union", "[", 
       RowBox[{"rule3", ",", "rulelm"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6272116373678913`*^9, 3.627211674871167*^9}, {
  3.627214551062727*^9, 3.6272145511646852`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f", ",", "EQ4f", ",", "EQ5f", 
      ",", "EQ6f", ",", "EQ7f", ",", "EQ8f", ",", "EQ9f"}], "}"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "\"\<final_eqs_2nd_order_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
     "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6239958021422443`*^9, 3.62399580473625*^9}, {
   3.623996123545146*^9, 3.623996168024969*^9}, 3.6242903226160316`*^9, 
   3.624731874126993*^9, 3.625916800827798*^9, 3.625916862545073*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Second order: l=0, m=0", "Subsection",
 CellChangeTimes->{{3.6239876001113997`*^9, 3.6239876018227577`*^9}, 
   3.623996182139719*^9, 3.624270013585576*^9, {3.6242703108919153`*^9, 
   3.624270312749421*^9}, {3.624283042986066*^9, 3.6242830448205147`*^9}, {
   3.627788523241529*^9, 3.627788523339727*^9}, {3.627788577322137*^9, 
   3.627788577669339*^9}, {3.6277893483563004`*^9, 3.627789348688703*^9}, {
   3.635766337313493*^9, 3.635766337732477*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleJ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"H00", "\[Rule]", 
      RowBox[{"H00", "[", "l", "]"}]}], ",", 
     RowBox[{"H10", "\[Rule]", 
      RowBox[{"H10", "[", "l", "]"}]}], ",", 
     RowBox[{"H20", "\[Rule]", 
      RowBox[{"H20", "[", "l", "]"}]}], ",", 
     RowBox[{"K0", "\[Rule]", 
      RowBox[{"K0", "[", "l", "]"}]}], ",", 
     RowBox[{"h00", "\[Rule]", 
      RowBox[{"h00", "[", "l", "]"}]}], ",", 
     RowBox[{"h10", "\[Rule]", 
      RowBox[{"h10", "[", "l", "]"}]}], ",", 
     RowBox[{"U0", "\[Rule]", 
      RowBox[{"U0", "[", "l", "]"}]}], ",", 
     RowBox[{"V0", "\[Rule]", 
      RowBox[{"V0", "[", "l", "]"}]}], ",", 
     RowBox[{"R0", "\[Rule]", 
      RowBox[{"R0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]\[Rho]0", "\[Rule]", 
      RowBox[{"\[Delta]\[Rho]0", "[", "l", "]"}]}], ",", 
     RowBox[{"\[Delta]p0", "\[Rule]", 
      RowBox[{"\[Delta]p0", "[", "l", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulelm", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", "0"}], ",", 
     RowBox[{"m", "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lN", "=", 
   RowBox[{"l", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mN", "=", 
   RowBox[{"m", "/.", "rulelm"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"string", "=", 
  RowBox[{"StringJoin", "[", 
   RowBox[{"\"\<l\>\"", ",", 
    RowBox[{"ToString", "[", "lN", "]"}], ",", "\"\<m\>\"", ",", 
    RowBox[{"ToString", "[", "mN", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.623988242617979*^9, {3.623995874717309*^9, 3.623995988919641*^9}, {
   3.6239960228659573`*^9, 3.623996026426443*^9}, {3.623996070840499*^9, 
   3.623996071278216*^9}, 3.623996198660413*^9, 3.627788580085518*^9, 
   3.627789355305475*^9, 3.635765695132887*^9}],

Cell[BoxData["\<\"l4m0\"\>"], "Output",
 CellChangeTimes->{{3.623995925791315*^9, 3.623995927703044*^9}, 
   3.6239959695596867`*^9, {3.623996061624667*^9, 3.6239960721316442`*^9}, 
   3.624181360898044*^9, 3.624181650205388*^9, 3.624181796152431*^9, 
   3.6241839067619057`*^9, 3.624184016306625*^9, 3.625907871220941*^9, 
   3.626268748656967*^9, 3.6262689134752493`*^9, 3.627191061072084*^9, 
   3.627210191411405*^9, 3.627210513171007*^9, 3.627210620855055*^9, 
   3.6272124929095287`*^9, 3.627212533775239*^9, 3.627704139556448*^9, 
   3.627788580927382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"I1", "=", 
  RowBox[{
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<projection_group1_\>\"", ",", "string", ",", "\"\<.m\>\""}],
      "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"I2a", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Get", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{
         "\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
         "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "I2b"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Get", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
          "\"\<projection_group2_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
          "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]", "I3a"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Get", "[", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
           "\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
           "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", "I3b"}], "=", 
       
       RowBox[{
        RowBox[{"Get", "[", 
         RowBox[{"StringJoin", "[", 
          RowBox[{
          "\"\<projection_group3_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
          "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}]}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.62399597555791*^9, 3.623996106401002*^9}, 
   3.62778936052068*^9}],

Cell[BoxData[
 RowBox[{
  SubscriptBox["A", "4"], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["Ah", "2"]}], 
   RowBox[{"7", " ", 
    SqrtBox["5"]}]], "+", 
  FractionBox[
   RowBox[{"39", " ", 
    SubscriptBox["Ah", "4"]}], "77"], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["Ah", "6"]}], 
   RowBox[{"11", " ", 
    SqrtBox["13"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["At", "3"]}], 
   RowBox[{"3", " ", 
    SqrtBox["7"]}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubscriptBox["At", "5"]}], 
   RowBox[{"3", " ", 
    SqrtBox["11"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["B", "3"]}], 
   SqrtBox["7"]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["B", "5"]}], 
   SqrtBox["11"]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["Bt", "2"]}], 
   RowBox[{"7", " ", 
    SqrtBox["5"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["Bt", "4"]}], "77"], "-", 
  FractionBox[
   RowBox[{"70", " ", 
    SubscriptBox["Bt", "6"]}], 
   RowBox[{"11", " ", 
    SqrtBox["13"]}]]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582089253*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3003"], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15015", " ", 
      SubscriptBox["\[Alpha]", "4"]}], "+", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Alpha]h", "2"]}], "+", 
     RowBox[{"7215", " ", 
      SubscriptBox["\[Alpha]h", "4"]}], "+", 
     RowBox[{"1470", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Alpha]h", "6"]}], "+", 
     RowBox[{"2145", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Alpha]t", "3"]}], "+", 
     RowBox[{"2730", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Alpha]t", "5"]}], "-", 
     RowBox[{"715", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Eta]", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Eta]", "5"]}], "-", 
     RowBox[{"429", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Eta]t", "2"]}], "-", 
     RowBox[{"195", " ", 
      SubscriptBox["\[Eta]t", "4"]}], "+", 
     RowBox[{"210", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Eta]t", "6"]}], "+", 
     RowBox[{"4290", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Chi]", "3"]}], "-", 
     RowBox[{"19110", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Chi]", "5"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582092125*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3003"], 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"15015", " ", 
      SubscriptBox["\[Beta]", "4"]}], "+", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Beta]h", "2"]}], "+", 
     RowBox[{"7215", " ", 
      SubscriptBox["\[Beta]h", "4"]}], "+", 
     RowBox[{"1470", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Beta]h", "6"]}], "+", 
     RowBox[{"2145", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Beta]t", "3"]}], "+", 
     RowBox[{"2730", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Beta]t", "5"]}], "-", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[CapitalDelta]t", "2"]}], "+", 
     RowBox[{"7800", " ", 
      SubscriptBox["\[CapitalDelta]t", "4"]}], "-", 
     RowBox[{"1470", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[CapitalDelta]t", "6"]}], "-", 
     RowBox[{"715", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Zeta]", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Zeta]", "5"]}], "-", 
     RowBox[{"429", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Zeta]t", "2"]}], "-", 
     RowBox[{"195", " ", 
      SubscriptBox["\[Zeta]t", "4"]}], "+", 
     RowBox[{"210", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Zeta]t", "6"]}], "-", 
     RowBox[{"4290", " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["\[Xi]", "3"]}], "+", 
     RowBox[{"19110", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["\[Xi]", "5"]}], "-", 
     RowBox[{"858", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["\[Xi]t", "2"]}], "+", 
     RowBox[{"10530", " ", 
      SubscriptBox["\[Xi]t", "4"]}], "+", 
     RowBox[{"11760", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["\[Xi]t", "6"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582096253*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"24", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "715"}], " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["g", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["g", "5"]}], "-", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["gt", "2"]}], "-", 
     RowBox[{"585", " ", 
      SubscriptBox["gt", "4"]}], "+", 
     RowBox[{"245", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["gt", "6"]}], "+", 
     RowBox[{"143", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["kt", "2"]}], "-", 
     RowBox[{"390", " ", 
      SubscriptBox["kt", "4"]}], "+", 
     RowBox[{"35", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["kt", "6"]}], "+", 
     RowBox[{"15015", " ", 
      SubscriptBox["s", "4"]}], "+", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["sh", "2"]}], "+", 
     RowBox[{"6045", " ", 
      SubscriptBox["sh", "4"]}], "+", 
     RowBox[{"1960", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["sh", "6"]}]}], ")"}]}], "1001"]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582100319*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"24", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "715"}], " ", 
      SqrtBox["7"], " ", 
      SubscriptBox["f", "3"]}], "+", 
     RowBox[{"455", " ", 
      SqrtBox["11"], " ", 
      SubscriptBox["f", "5"]}], "-", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["ft", "2"]}], "-", 
     RowBox[{"585", " ", 
      SubscriptBox["ft", "4"]}], "+", 
     RowBox[{"245", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["ft", "6"]}], "+", 
     RowBox[{"143", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["k", "2"]}], "-", 
     RowBox[{"390", " ", 
      SubscriptBox["k", "4"]}], "+", 
     RowBox[{"35", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["k", "6"]}], "+", 
     RowBox[{"15015", " ", 
      SubscriptBox["t", "4"]}], "+", 
     RowBox[{"286", " ", 
      SqrtBox["5"], " ", 
      SubscriptBox["th", "2"]}], "+", 
     RowBox[{"6045", " ", 
      SubscriptBox["th", "4"]}], "+", 
     RowBox[{"1960", " ", 
      SqrtBox["13"], " ", 
      SubscriptBox["th", "6"]}]}], ")"}]}], "1001"]], "Output",
 CellChangeTimes->{{3.623996057082307*^9, 3.623996079132889*^9}, 
   3.624181366317958*^9, 3.624181651618091*^9, 3.624181796880166*^9, 
   3.624183907785428*^9, 3.624184017130875*^9, 3.625907872600471*^9, 
   3.626268914439453*^9, 3.627191063522605*^9, 3.627210192279292*^9, 
   3.627210514287819*^9, 3.627210622934781*^9, 3.627212493872148*^9, 
   3.6272125351794024`*^9, 3.627704140823163*^9, 3.627788582103133*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First Group", "Subsubsection",
 CellChangeTimes->{{3.623988201254836*^9, 3.623988205075107*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Av", "=", 
   RowBox[{"{", 
    RowBox[{"A0", ",", "A1", ",", "A2", ",", "A3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Atv", "=", 
   RowBox[{"{", 
    RowBox[{"At0", ",", "At1", ",", "At2", ",", "At3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ahv", "=", 
   RowBox[{"{", 
    RowBox[{"Ah0", ",", "Ah1", ",", "Ah2", ",", "Ah3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bv", "=", 
   RowBox[{"{", 
    RowBox[{"B0", ",", "B1", ",", "B2", ",", "B3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Btv", "=", 
   RowBox[{"{", 
    RowBox[{"Bt0", ",", "Bt1", ",", "Bt2", ",", "Bt3"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.624181669191372*^9, 3.6241816759415617`*^9}, {
  3.6241817811877117`*^9, 3.624181782896875*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rule1", "[", "i_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["A", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Av", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["At", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Atv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Ah", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Ahv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["B", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Bv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}], ",", 
     RowBox[{
      SubscriptBox["Bt", "L_"], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Btv", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "ruleJ"}], "/.", 
        RowBox[{"l", "\[Rule]", "L"}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6241840034711447`*^9, 3.6241840119960318`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f"}], "}"}], "=", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I1", "/.", 
       RowBox[{"Union", "[", 
        RowBox[{
         RowBox[{"rule1", "[", "i", "]"}], ",", "rulelm"}], "]"}]}], "//", 
      "Simplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.627211457844123*^9, 3.627211492283721*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<data/\>\"", "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"EQ0f", ",", "EQ1f", ",", "EQ2f", ",", "EQ3f"}], "}"}], ",", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "\"\<final_eqs_2nd_order_\>\"", ",", "string", ",", "\"\<.m\>\""}], 
     "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.627789383287589*^9, 3.627789383437278*^9}}]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final equations for m=0 polar, l=2-led system", "Section",
 CellChangeTimes->{{3.62428294023654*^9, 3.624282943196018*^9}, {
   3.624689022681532*^9, 3.624689027858889*^9}, {3.6248008563813334`*^9, 
   3.6248008586305647`*^9}, {3.625909294071116*^9, 3.625909333637144*^9}, 
   3.626077762082531*^9, {3.6260978026561337`*^9, 3.626097806124284*^9}, {
   3.626102166733502*^9, 3.626102167091379*^9}, {3.6357661703364773`*^9, 
   3.635766173371085*^9}, {3.635767189241742*^9, 3.6357672062950487`*^9}}],

Cell["\<\
We separate the equations in the polar and axial sets:
Because we are focusing on the polar-led system (see references) we consider \
polar perturbations with l=L and axial perturbations with l=L\[PlusMinus]1
Note that the equations computed above also contain the axial-led system (not \
shown here)\
\>", "Text",
 CellChangeTimes->{{3.622958818939968*^9, 3.622958827190619*^9}, {
  3.624299471810238*^9, 3.624299472069952*^9}, {3.635767216510167*^9, 
  3.635767217802081*^9}, {3.6357694275031137`*^9, 3.6357694522044983`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mm", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.624283552053031*^9, 3.6242835524821997`*^9}, {
   3.624299592059869*^9, 3.62429959312843*^9}, 3.6260777666150827`*^9, 
   3.62609781080525*^9}],

Cell[CellGroupData[{

Cell["Axial part", "Subsubsection",
 CellChangeTimes->{{3.545576223448742*^9, 3.545576225807323*^9}, {
   3.545578329763977*^9, 3.545578333915586*^9}, {3.618806183931061*^9, 
   3.618806185112722*^9}, {3.618807000154901*^9, 3.618807002209343*^9}, {
   3.618807236015354*^9, 3.618807257369727*^9}, {3.618808797775141*^9, 
   3.618808820340353*^9}, {3.6188221222502527`*^9, 3.618822123887004*^9}, {
   3.6188226324548273`*^9, 3.618822632723753*^9}, {3.618830121968813*^9, 
   3.618830124513084*^9}, {3.6188892227144833`*^9, 3.618889223839912*^9}, 
   3.6189144801911716`*^9, {3.619262955268733*^9, 3.619262958013007*^9}, {
   3.621947703947362*^9, 3.621947711455082*^9}, 3.622958809803891*^9, {
   3.6242829827587976`*^9, 3.624282983973186*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
   "Get", "[", "\"\<final_eqs_with_couplings_1st_order.m\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqA", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eqs", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "8", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "10", "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqALm1", "=", 
    RowBox[{
     RowBox[{"Drop", "[", 
      RowBox[{"eqA", ",", 
       RowBox[{"-", "1"}]}], "]"}], "/.", 
     RowBox[{"l", "\[Rule]", 
      RowBox[{"L", "-", "1"}]}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"because", " ", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "10", "]"}], "]"}], " ", "uses", " ", "tensor", " ", 
     "harmonics", " ", "which", " ", "are", " ", "not", " ", "defined", " ", 
     "for", " ", "l"}], "=", "1"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqALp1", "=", 
   RowBox[{"eqA", "/.", 
    RowBox[{"l", "\[Rule]", 
     RowBox[{"L", "+", "1"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.618818081710972*^9, 3.618818141276272*^9}, {
   3.618818189098118*^9, 3.618818191380184*^9}, {3.6188301269748774`*^9, 
   3.618830128104292*^9}, {3.6190892782124977`*^9, 3.6190892783474817`*^9}, 
   3.624283525451476*^9, {3.624299450349256*^9, 3.624299454680674*^9}, 
   3.624299606322638*^9, {3.626066024451247*^9, 3.626066029456221*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Polar part ", "Subsubsection",
 CellChangeTimes->{{3.624283023103868*^9, 3.6242830285239067`*^9}, 
   3.624383206494687*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<final_eqs_2nd_order_l\>\"", ",", 
      RowBox[{"ToString", "[", "L", "]"}], ",", "\"\<m\>\"", ",", 
      RowBox[{"ToString", "[", "mm", "]"}], ",", "\"\<.m\>\""}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqP", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eqs", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"eqs", "[", 
      RowBox[{"[", "9", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqPL", "=", 
   RowBox[{"eqP", "/.", 
    RowBox[{"l", "\[Rule]", "L"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.618830158910467*^9, 3.618830187580847*^9}, 
   3.6242830069227867`*^9, {3.624283765104759*^9, 3.62428376525113*^9}, {
   3.6242993885624332`*^9, 3.624299394582501*^9}, {3.6242994661018867`*^9, 
   3.6242994768775997`*^9}, {3.6259166737008753`*^9, 3.62591670815663*^9}, {
   3.62591691353094*^9, 3.625916913599906*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqsLp2", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<final_eqs_2nd_order_l\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"L", "+", "2"}], "]"}], ",", "\"\<m\>\"", ",", 
      RowBox[{"ToString", "[", "mm", "]"}], ",", "\"\<.m\>\""}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqPLp2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "3", "]"}], "]"}], ",", 
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "4", "]"}], "]"}], ",", 
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "6", "]"}], "]"}], ",", 
     RowBox[{"eqsLp2", "[", 
      RowBox[{"[", "9", "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqsLm2", "=", 
   RowBox[{"Get", "[", 
    RowBox[{"StringJoin", "[", 
     RowBox[{"\"\<final_eqs_2nd_order_l\>\"", ",", 
      RowBox[{"ToString", "[", 
       RowBox[{"L", "-", "2"}], "]"}], ",", "\"\<m\>\"", ",", 
      RowBox[{"ToString", "[", "mm", "]"}], ",", "\"\<.m\>\""}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqPLm2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eqsLm2", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"eqsLm2", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"eqsLm2", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"eqsLm2", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "these", " ", "are", " ", "only", " ", "4", " ", "equations", " ", 
     "because", " ", "for", " ", "l"}], "=", 
    RowBox[{
    "0", " ", "we", " ", "only", " ", "have", " ", "the", " ", "scalar", " ", 
     "sector"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.627788461424428*^9, 3.627788462131269*^9}, {
  3.627789594697029*^9, 3.627789626315783*^9}, {3.627815852547039*^9, 
  3.6278159093855124`*^9}}],

Cell["\<\
Let us check by brute force that the set of rules below solves the full \
system to second order in the spin. (NOTE: it can take a while to simplify!!)\
\
\>", "Text",
 CellChangeTimes->{{3.622958876893482*^9, 3.6229589182845592`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rulerho", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]p0", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]\[Rho]0", "[", "l_", "]"}], "[", "r", "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Rho]", "[", "r", "]"}], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ruleNOLpm2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"H00", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"H002", "[", 
           RowBox[{"L", "+", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"H00", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"H002", "[", 
           RowBox[{"L", "-", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"H10", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"H102", "[", 
           RowBox[{"L", "+", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"H10", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"H102", "[", 
           RowBox[{"L", "-", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"H20", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"H202", "[", 
           RowBox[{"L", "+", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"H20", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"H202", "[", 
           RowBox[{"L", "-", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"K0", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"K02", "[", 
           RowBox[{"L", "+", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"K0", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", 
        RowBox[{
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         RowBox[{
          RowBox[{"K02", "[", 
           RowBox[{"L", "-", "2"}], "]"}], "[", "r", "]"}]}]}], "]"}]}], ",", 
     
     RowBox[{
      RowBox[{"R0", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"R0", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"V0", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"V0", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]p0", "[", 
       RowBox[{"L", "+", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[Delta]p0", "[", 
       RowBox[{"L", "-", "2"}], "]"}], "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{"r", ",", "0"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ruleNOLpm4", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"H00", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"H00", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"H10", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"H10", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"H20", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"H20", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"K0", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"K0", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", 
         RowBox[{
          SuperscriptBox["\[Epsilon]a", "3"], " ", 
          RowBox[{"WE", "[", "r", "]"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"R0", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"R0", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"V0", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"V0", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Delta]p0", "[", 
        RowBox[{"L", "+", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Delta]p0", "[", 
        RowBox[{"L", "-", "4"}], "]"}], "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"R0", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], ",", 
     
     RowBox[{
      RowBox[{
       RowBox[{"V0", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], ",", 
     
     RowBox[{
      RowBox[{
       RowBox[{"U0", "[", 
        RowBox[{"L", "-", "1"}], "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"U0", "[", 
        RowBox[{"L", "+", "1"}], "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"U0", "[", 
        RowBox[{"L", "-", "3"}], "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"U0", "[", 
        RowBox[{"L", "+", "3"}], "]"}], "[", "r", "]"}], "\[Rule]", "0"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rule0p", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"K0", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"K00", "[", "L", "]"}], "[", "r", "]"}], "+", 
       RowBox[{"0", 
        SuperscriptBox["\[Epsilon]a", "1"], 
        RowBox[{
         RowBox[{"K01", "[", "L", "]"}], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]a", "2"], 
        RowBox[{
         RowBox[{"K02", "[", "L", "]"}], "[", "r", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H00", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"H000", "[", "L", "]"}], "[", "r", "]"}], "+", 
       RowBox[{"0", 
        SuperscriptBox["\[Epsilon]a", "1"], 
        RowBox[{
         RowBox[{"H001", "[", "L", "]"}], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]a", "2"], 
        RowBox[{
         RowBox[{"H002", "[", "L", "]"}], "[", "r", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H10", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"H100", "[", "L", "]"}], "[", "r", "]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]a", "1"], 
        RowBox[{
         RowBox[{"H101", "[", "L", "]"}], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]a", "2"], 
        RowBox[{
         RowBox[{"H102", "[", "L", "]"}], "[", "r", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H20", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"H200", "[", "L", "]"}], "[", "r", "]"}], "+", 
       RowBox[{"0", 
        SuperscriptBox["\[Epsilon]a", "1"], 
        RowBox[{
         RowBox[{"H201", "[", "L", "]"}], "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Epsilon]a", "2"], 
        RowBox[{
         RowBox[{"H202", "[", "L", "]"}], "[", "r", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h10", "[", 
        RowBox[{"L", "+", "1"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"\[Epsilon]a", " ", 
       RowBox[{
        RowBox[{"h101", "[", 
         RowBox[{"L", "+", "1"}], "]"}], "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h10", "[", 
        RowBox[{"L", "-", "1"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"\[Epsilon]a", " ", 
       RowBox[{
        RowBox[{"h101", "[", 
         RowBox[{"L", "-", "1"}], "]"}], "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h00", "[", 
        RowBox[{"L", "+", "1"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"\[Epsilon]a", " ", 
       RowBox[{
        RowBox[{"h001", "[", 
         RowBox[{"L", "+", "1"}], "]"}], "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h00", "[", 
        RowBox[{"L", "-", "1"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"\[Epsilon]a", " ", 
       RowBox[{
        RowBox[{"h001", "[", 
         RowBox[{"L", "-", "1"}], "]"}], "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h10", "[", 
        RowBox[{"L", "+", "3"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Epsilon]a", "3"], " ", 
       RowBox[{"WE", "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h10", "[", 
        RowBox[{"L", "-", "3"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Epsilon]a", "3"], " ", 
       RowBox[{"WE", "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h00", "[", 
        RowBox[{"L", "+", "3"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Epsilon]a", "3"], " ", 
       RowBox[{"WE", "[", "r", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h00", "[", 
        RowBox[{"L", "-", "3"}], "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["\[Epsilon]a", "3"], " ", 
       RowBox[{"WE", "[", "r", "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rule0", "=", 
    RowBox[{"Union", "[", 
     RowBox[{"rule0", ",", "rule0p", ",", 
      RowBox[{"D", "[", 
       RowBox[{"rule0p", ",", "r"}], "]"}], ",", 
      RowBox[{"D", "[", 
       RowBox[{"rule0p", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solAXIAL", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"h101", "[", "1", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"h101", "[", "3", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"h001", "[", "3", "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SqrtBox["35"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"r", " ", 
             RowBox[{"M", "[", "r", "]"}]}], "-", 
            SuperscriptBox[
             RowBox[{"M", "[", "r", "]"}], "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalOmega]", "-", 
            RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"140", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "r"}], "-", 
               RowBox[{"M", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{
             SqrtBox["35"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r"}], "-", 
               RowBox[{"9", " ", 
                RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"h001", "[", "1", "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["15"], " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "r"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[CapitalOmega]", "-", 
            RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "15"}], " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{
             SqrtBox["15"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solAXIAL", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"solAXIAL", ",", 
     RowBox[{"D", "[", 
      RowBox[{"solAXIAL", ",", "r"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"solAXIAL", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solPOLAR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"H100", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H200", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"H000", "[", "L", "]"}], "[", "r", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"K00", "[", "L", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "L", "+", 
           SuperscriptBox["L", "2"]}], ")"}], " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "r", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "L", "+", 
               SuperscriptBox["L", "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"P", "[", "r", "]"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox["\[Kappa]", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"P", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", "L", "-", 
               SuperscriptBox["L", "2"], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"P", "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          
          RowBox[{
           RowBox[{"H000", "[", "L", "]"}], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"M", "[", "r", "]"}], "+", 
            RowBox[{
             SuperscriptBox["r", "3"], " ", "\[Kappa]", " ", 
             RowBox[{"P", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"H000", "[", "L", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"H000", "[", "L", "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"CC", "[", "r", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["r", "3"]}], " ", "\[Kappa]", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"P", "[", "r", "]"}], "+", 
            RowBox[{"\[Rho]", "[", "r", "]"}]}], ")"}], " ", 
          RowBox[{
           RowBox[{"H000", "[", "L", "]"}], "[", "r", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"CC", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"M", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{"M", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"L", "+", 
                  SuperscriptBox["L", "2"], "-", 
                  RowBox[{"13", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                   RowBox[{"P", "[", "r", "]"}]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                   RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"L", "+", 
                  SuperscriptBox["L", "2"], "-", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                   RowBox[{"P", "[", "r", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["r", "4"], " ", 
                   SuperscriptBox["\[Kappa]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"P", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "2"], " ", "\[Kappa]", " ", 
                   RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{
              RowBox[{"H000", "[", "L", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"r", "-", 
               RowBox[{"2", " ", 
                RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "r"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"M", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[Kappa]", " ", 
                RowBox[{"P", "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["r", "3"], " ", "\[Kappa]", " ", 
                RowBox[{"\[Rho]", "[", "r", "]"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "L", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solPOLAR1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"H101", "[", "2", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solPOLAR2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"H102", "[", "2", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H202", "[", "2", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"210", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{
           RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "r", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]0", "[", "r", "]"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "-", 
               RowBox[{"10", " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}], "-", 
            RowBox[{"r", " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"16", " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"4", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "84"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]0", "[", "r", "]"}]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"210", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SqrtBox["35"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"56", " ", 
             SqrtBox["15"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"100", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"50", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"40", " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"80", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "r", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"28", " ", 
             SqrtBox["15"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"56", " ", 
             SqrtBox["15"], " ", "r", " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["35"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SqrtBox["35"], " ", "r", " ", 
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"K02", "[", "2", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"840", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"M", "[", "r", "]"}]}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"112", " ", 
             SqrtBox["15"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"48", " ", 
             SqrtBox["35"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"20", " ", "r", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20"}], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"12", " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"3", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"800", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"400", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"75", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"56", " ", 
             SqrtBox["15"], " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SqrtBox["35"], " ", "r", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"r", " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"10", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                   RowBox[{"v2", "[", "r", "]"}]}], "-", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                   RowBox[{"\[Eta]0", "[", "r", "]"}]}], "-", 
                  RowBox[{"39", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                   RowBox[{"\[Eta]2", "[", "r", "]"}]}], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["r", "2"], " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"840", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{
                 RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"56", " ", 
                SqrtBox["15"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"96", " ", 
                SqrtBox["35"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"6", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"960", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"120", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"100", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"100", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"28", " ", 
                SqrtBox["15"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"72", " ", 
                SqrtBox["35"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"21", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "10"}], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                   RowBox[{"v2", "[", "r", "]"}]}], "-", 
                  RowBox[{"42", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                   RowBox[{"\[Eta]0", "[", "r", "]"}]}], "-", 
                  RowBox[{"66", " ", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                   RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
                  RowBox[{"20", " ", 
                   SuperscriptBox["r", "2"], " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"10", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"17", " ", 
                   SuperscriptBox["r", "3"], " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"840", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{
                 RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"112", " ", 
                SqrtBox["15"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"144", " ", 
                SqrtBox["35"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"3", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"400", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"840", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"840", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]0", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"120", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"800", " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"400", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"280", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"280", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"25", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"112", " ", 
                SqrtBox["15"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"112", " ", 
                SqrtBox["15"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"112", " ", 
                SqrtBox["15"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"288", " ", 
                SqrtBox["35"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"288", " ", 
                SqrtBox["35"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"288", " ", 
                SqrtBox["35"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"420", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H002", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "80"}], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
               RowBox[{"168", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "+", 
               RowBox[{"168", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]0", "[", "r", "]"}]}], "+", 
               RowBox[{"48", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox["r", "2"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{"80", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["r", "4"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"105", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{
                 RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"14", " ", 
                SqrtBox["15"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"6", " ", 
                SqrtBox["35"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "24"}], " ", "\[CapitalOmega]"}], "+", 
                  RowBox[{"24", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"11", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"210", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"210", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]0", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"100", " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"50", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"30", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"28", " ", 
                SqrtBox["15"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"28", " ", 
                SqrtBox["15"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"7", " ", 
                SqrtBox["15"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"72", " ", 
                SqrtBox["35"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"72", " ", 
                SqrtBox["35"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"33", " ", 
                SqrtBox["35"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"105", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H002", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"H002", "[", "2", "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"210", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], "3"], " ", 
         RowBox[{"M", "[", "r", "]"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "20"}], " ", 
          SuperscriptBox["r", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"600", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"160", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"160", " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"164", " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"99", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"80", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"41", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"28", " ", 
                SqrtBox["15"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"12", " ", 
                SqrtBox["35"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"40", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"80", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"r", " ", "\[CapitalOmega]", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}]
                    , " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   SqrtBox["5"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SqrtBox["3"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    SqrtBox["7"], " ", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1152"}], " ", 
             SqrtBox["35"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"1152", " ", 
             SqrtBox["35"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"840", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"912", " ", 
             SqrtBox["35"], " ", "r", " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"224", " ", 
             SqrtBox["15"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"7", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "48"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"52", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"104", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"52", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"83", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"83", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"66", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2640", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"1680", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"5280", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2640", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"840", " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"840", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"265", " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"672", " ", 
             SqrtBox["15"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"672", " ", 
             SqrtBox["15"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"1120", " ", 
             SqrtBox["15"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"1728", " ", 
             SqrtBox["35"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"1728", " ", 
             SqrtBox["35"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"960", " ", 
             SqrtBox["35"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"840", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2940"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"728", " ", 
             SqrtBox["15"], " ", "r", " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SqrtBox["35"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"120", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"23", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"20", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "72"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "86"}], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"172", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"86", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"21", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"21", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"35", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"1440", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"1920", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2640", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2880", " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"1440", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"1270", " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"1270", " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"355", " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"896", " ", 
             SqrtBox["15"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"896", " ", 
             SqrtBox["15"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"812", " ", 
             SqrtBox["15"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2304", " ", 
             SqrtBox["35"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2304", " ", 
             SqrtBox["35"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"1068", " ", 
             SqrtBox["35"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"1680", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "10"}], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"84", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
               RowBox[{"252", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}]}], "+", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"72", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "-", 
               RowBox[{"168", " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"84", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"40", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"40", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"224", " ", 
                SqrtBox["15"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "-", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"864", " ", 
                SqrtBox["35"], " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "-", 
                  RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"1260", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{
                 RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2880", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"480", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"200", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"200", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"65", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"112", " ", 
                SqrtBox["15"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"112", " ", 
                SqrtBox["15"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"56", " ", 
                SqrtBox["15"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"288", " ", 
                SqrtBox["35"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"288", " ", 
                SqrtBox["35"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"144", " ", 
                SqrtBox["35"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"420", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H002", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "352"}], " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"420", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}]}], "-", 
               RowBox[{"288", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "+", 
               RowBox[{"144", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{"704", " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{"352", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"164", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"164", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
              ")"}]}], "+", 
            RowBox[{"2", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1260"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{
                 RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"56", " ", 
                SqrtBox["15"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"3", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"18", " ", 
                SqrtBox["35"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"56", " ", "\[CapitalOmega]"}], "-", 
                  RowBox[{"56", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"3", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"130", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"210", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"m0", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"1440", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"v2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"690", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"260", " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"130", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"310", " ", 
                SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"310", " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"35", " ", 
                SuperscriptBox["r", "5"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"196", " ", 
                SqrtBox["15"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"196", " ", 
                SqrtBox["15"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"126", " ", 
                SqrtBox["15"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"504", " ", 
                SqrtBox["35"], " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"504", " ", 
                SqrtBox["35"], " ", "r", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"234", " ", 
                SqrtBox["35"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"525", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H002", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solPOLARLm2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"H102", "[", "0", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"K02", "[", "0", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"gauge", " ", "freedom", " ", "for", " ", "l"}], "=", "0"}], 
      "*)"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H102", "[", "4", "]"}], "[", "r", "]"}], "\[Rule]", "0"}], 
     ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"H002", "[", "0", "]"}], "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"M", "[", "r", "]"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"8", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"6", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H202", "[", "0", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SqrtBox["3"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"\[CapitalOmega]", "-", 
               RowBox[{"\[Omega]1", "[", "r", "]"}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"228", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"48", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"20", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"20", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"48", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"54", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"12", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"160", " ", 
             SqrtBox["3"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"160", " ", 
             SqrtBox["3"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"40", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H202", "[", "0", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"40", " ", 
             SqrtBox["3"], " ", "r", " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"66", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"42", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"8", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"4", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"16", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"5", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SqrtBox["3"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"80", " ", 
             SqrtBox["3"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"20", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "160"}], " ", 
             SqrtBox["3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"160", " ", 
             SqrtBox["3"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SqrtBox["3"], " ", "r", " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"8", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"7", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"36", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"160", " ", 
             SqrtBox["3"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"160", " ", 
             SqrtBox["3"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"40", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"H202", "[", "4", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"105", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SqrtBox["5"], " ", 
          RowBox[{
           RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "r", "]"}], "3"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"r", " ", 
             SuperscriptBox[
              RowBox[{"M", "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"4", " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[CapitalOmega]"}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "8"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"4", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"M", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"48", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"11", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"105", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"20", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r", "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SqrtBox["5"], " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"M", "[", "r", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["5"], " ", 
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"\[CapitalOmega]", "-", 
                    RowBox[{"\[Omega]1", "[", "r", "]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"5", " ", 
                   SqrtBox["7"], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                RowBox[{"M", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SqrtBox["5"], " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", "r", " ", "\[CapitalOmega]", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"20", " ", 
                   SqrtBox["7"], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"K02", "[", "4", "]"}], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1890", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"M", "[", "r", "]"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"630", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"20", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"36", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"336", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"408", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "72"}], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"72", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"4", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"36", " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"96", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"12", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"20", " ", 
             SqrtBox["7"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "40"}], " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["5"], " ", "r", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"13", " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"10", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "48"}], " ", "\[CapitalOmega]"}], "+", 
                  RowBox[{"13", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox["5"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"48", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"96", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"48", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"34", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"34", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"20", " ", 
                SqrtBox["7"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "210"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"80", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "168"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "+", 
               RowBox[{"80", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"44", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"88", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"44", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"108", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"504", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"360", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"216", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"108", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"18", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"240", " ", 
             SqrtBox["7"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"240", " ", 
             SqrtBox["7"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"110", " ", 
             SqrtBox["7"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"210", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "4", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1120", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"20", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"64", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"120", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"300", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20"}], " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"20", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"8", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"7", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"8", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"44", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"72", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"88", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"44", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"14", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"14", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"13", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"80", " ", 
             SqrtBox["7"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SqrtBox["7"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"80", " ", 
             SqrtBox["7"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"70", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "4", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"H202", "[", "0", "]"}], "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", 
            RowBox[{"M", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"M", "[", "r", "]"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"28", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "28"}], " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H202", "[", "0", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"40", " ", 
             SqrtBox["3"], " ", "r", " ", 
             RowBox[{
              RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"32", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"19", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"24", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"4", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"72", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"20", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"11", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "40"}], " ", 
                SqrtBox["3"], " ", 
                RowBox[{
                 RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{
                SqrtBox["5"], " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "\[CapitalOmega]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"41", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"4", " ", 
                SqrtBox["5"], " ", 
                SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SqrtBox["5"], " ", 
                SuperscriptBox["r", "3"], " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"18", " ", 
                SqrtBox["5"], " ", 
                SuperscriptBox["r", "4"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"20", " ", 
                SqrtBox["3"], " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "1", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"H002", "[", "4", "]"}], "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"105", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", 
             RowBox[{"M", "[", "r", "]"}]}]}], ")"}], "2"], " ", 
         RowBox[{"M", "[", "r", "]"}]}]], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         RowBox[{"\[Nu]", "[", "r", "]"}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], 
          " ", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"20", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[Omega]1", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"200", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SqrtBox["5"], " ", "r", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
               RowBox[{"24", " ", 
                SuperscriptBox[
                 RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
               RowBox[{"19", " ", "r", " ", "\[CapitalOmega]", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"21", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  SuperscriptBox["\[Omega]1", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "48"}], " ", "\[CapitalOmega]"}], "+", 
                  RowBox[{"19", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox["5"], " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"96", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"192", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"96", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"36", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"36", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"89", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"100", " ", 
                SqrtBox["7"], " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"M", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"960", " ", 
             SqrtBox["7"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"960", " ", 
             SqrtBox["7"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"2100", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "-", 
            RowBox[{"48", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"48", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"53", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
            RowBox[{"24", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"24", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"18", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"192", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "-", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"144", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"240", " ", 
             SqrtBox["7"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"240", " ", 
             SqrtBox["7"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"120", " ", 
             SqrtBox["7"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"210", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "4", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "210"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"20", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "\[CapitalOmega]"}], "-", 
               RowBox[{"24", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"7", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "+", 
                  RowBox[{"18", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "+", 
                  RowBox[{"14", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"85", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", "\[CapitalOmega]"}], "+", 
                    RowBox[{"7", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"60", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"336", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"120", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"60", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"18", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"18", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"109", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"720", " ", 
             SqrtBox["7"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"720", " ", 
             SqrtBox["7"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"350", " ", 
             SqrtBox["7"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"210", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "4", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"M", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2100"}], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
             RowBox[{
              RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}]}], "+", 
            RowBox[{"20", " ", 
             SqrtBox["7"], " ", 
             RowBox[{
              RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "36"}], " ", "\[CapitalOmega]"}], "+", 
               RowBox[{"36", " ", 
                RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["\[Omega]1", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SqrtBox["5"], " ", 
             RowBox[{
              RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "192"}], " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"v2", "[", "r", "]"}]}], "-", 
               RowBox[{"168", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"\[Nu]", "[", "r", "]"}]], " ", 
                RowBox[{"\[Eta]2", "[", "r", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], "-", 
                  RowBox[{"60", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox[
                    RowBox[{"\[Omega]1", "[", "r", "]"}], "2"]}], "-", 
                  RowBox[{"28", " ", "r", " ", "\[CapitalOmega]", " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"28", " ", "r", " ", 
                   RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
                   RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"59", " ", 
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[Omega]1", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"288", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"v2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"312", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{"\[Eta]2", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"12", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox[
              RowBox[{"\[Omega]1", "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"42", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"42", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "4"], " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"25", " ", 
             SqrtBox["5"], " ", 
             SuperscriptBox["r", "5"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["\[Omega]1", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H000", "[", "2", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"600", " ", 
             SqrtBox["7"], " ", "r", " ", "\[CapitalOmega]", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"600", " ", 
             SqrtBox["7"], " ", "r", " ", 
             RowBox[{"\[Omega]1", "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"270", " ", 
             SqrtBox["7"], " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]1", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"h001", "[", "3", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"315", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[Nu]", "[", "r", "]"}]], " ", "r", " ", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"H002", "[", "4", "]"}], "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solPOLAR", "=", 
   RowBox[{"Union", "[", 
    RowBox[{
    "solPOLAR", ",", "solPOLAR1", ",", "solPOLAR2", ",", "solPOLARLm2"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solPOLAR", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"solPOLAR", ",", 
     RowBox[{"D", "[", 
      RowBox[{"solPOLAR", ",", "r"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"solPOLAR", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulerho", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"rulerho", ",", 
     RowBox[{"D", "[", 
      RowBox[{"rulerho", ",", "r"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"rulerho", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "2"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rulem", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Rule]", "mm"}], ",", 
     RowBox[{
      RowBox[{"Q", "[", "l_", "]"}], "\[Rule]", 
      SqrtBox[
       FractionBox[
        RowBox[{
         SuperscriptBox["l", "2"], "-", 
         SuperscriptBox["mm", "2"]}], 
        RowBox[{
         RowBox[{"4", 
          SuperscriptBox["l", "2"]}], "-", "1"}]]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.618830250912087*^9, 3.618830400452566*^9}, {
   3.618830921158742*^9, 3.618831159092148*^9}, {3.6188311940192347`*^9, 
   3.618831224972991*^9}, {3.618831360170142*^9, 3.618831379944869*^9}, {
   3.618831421376751*^9, 3.618831459592023*^9}, {3.6188315595669603`*^9, 
   3.618831573982876*^9}, {3.618831649674609*^9, 3.61883165871598*^9}, {
   3.618831716109447*^9, 3.618831729677423*^9}, {3.61883177704858*^9, 
   3.6188318074328136`*^9}, {3.618831851071829*^9, 3.618831863606991*^9}, {
   3.6188319869683647`*^9, 3.618831998354039*^9}, {3.6188322250010157`*^9, 
   3.618832275786779*^9}, {3.618832590921605*^9, 3.618832593905019*^9}, 
   3.618834337122089*^9, {3.61883439515252*^9, 3.618834395500637*^9}, {
   3.618834442781373*^9, 3.6188344548044767`*^9}, {3.6188345534175253`*^9, 
   3.618834650818226*^9}, {3.618834712989694*^9, 3.6188347132953568`*^9}, {
   3.6188347775158367`*^9, 3.618834789166312*^9}, {3.618835113962583*^9, 
   3.618835118314204*^9}, {3.618835248994986*^9, 3.61883525748952*^9}, {
   3.618835728688794*^9, 3.61883577819563*^9}, {3.618835819081038*^9, 
   3.618835840820804*^9}, {3.618835938362013*^9, 3.618836019800806*^9}, 
   3.618836059669197*^9, {3.618836197882392*^9, 3.6188362384672813`*^9}, 
   3.6188363182027693`*^9, 3.618836370976665*^9, {3.618836472480236*^9, 
   3.618836472726425*^9}, 3.6188374807429657`*^9, {3.618837552005562*^9, 
   3.618837641788876*^9}, {3.618837672214603*^9, 3.618837784708907*^9}, {
   3.61883782900488*^9, 3.61883788131384*^9}, {3.618838107134729*^9, 
   3.618838107436*^9}, 3.6188381924173927`*^9, {3.618838331275241*^9, 
   3.618838331434046*^9}, {3.618838603759247*^9, 3.618838632572493*^9}, {
   3.618839549438628*^9, 3.618839565479451*^9}, 3.618839724243795*^9, {
   3.618840263128619*^9, 3.6188402961654263`*^9}, {3.6188403488417387`*^9, 
   3.618840349247093*^9}, {3.618841135368732*^9, 3.618841135849554*^9}, {
   3.618888556180615*^9, 3.618888586758065*^9}, 3.6188886291827087`*^9, {
   3.618888717837612*^9, 3.6188887180911217`*^9}, {3.618888987360594*^9, 
   3.61888898943329*^9}, {3.618889233197071*^9, 3.618889264912613*^9}, {
   3.618889313144503*^9, 3.6188893135860157`*^9}, {3.61888951145718*^9, 
   3.618889511778412*^9}, 3.6188903581236963`*^9, {3.618894784915428*^9, 
   3.618894833923848*^9}, 3.618901376009471*^9, {3.618901681872778*^9, 
   3.618901704075232*^9}, {3.618911753166298*^9, 3.618911760507503*^9}, {
   3.618912316656653*^9, 3.6189123250417128`*^9}, {3.6189143466778307`*^9, 
   3.618914347014428*^9}, {3.618914503041831*^9, 3.618914503653596*^9}, {
   3.61895546876025*^9, 3.618955469530198*^9}, {3.619064939080814*^9, 
   3.619064939281136*^9}, {3.61908931252282*^9, 3.61908933046742*^9}, 
   3.619089469397442*^9, {3.6190896067236223`*^9, 3.6190896339225817`*^9}, 
   3.6190896748200006`*^9, 3.619089750465291*^9, {3.619090370126458*^9, 
   3.6190903703603477`*^9}, {3.619091964112212*^9, 3.619091964360446*^9}, {
   3.61909785035602*^9, 3.6190978509287577`*^9}, {3.619262900939392*^9, 
   3.619262946537815*^9}, {3.6192631564584637`*^9, 3.619263159028843*^9}, {
   3.6192641361189632`*^9, 3.619264223999284*^9}, 3.619264270492259*^9, {
   3.619264305808866*^9, 3.61926436525492*^9}, {3.619264470926347*^9, 
   3.619264499468539*^9}, {3.619264615295137*^9, 3.619264633534752*^9}, {
   3.619264704562944*^9, 3.61926470470391*^9}, {3.619264818663199*^9, 
   3.6192648187820797`*^9}, {3.619264912247287*^9, 3.619264913837372*^9}, {
   3.619264951977125*^9, 3.6192649521336813`*^9}, {3.6192655944699907`*^9, 
   3.619265617290223*^9}, {3.61932667853542*^9, 3.619326695089943*^9}, {
   3.619327011401026*^9, 3.619327011546645*^9}, {3.6193272575541887`*^9, 
   3.619327257690618*^9}, {3.619328012146694*^9, 3.619328012296424*^9}, {
   3.61933017110382*^9, 3.6193301712517653`*^9}, 3.619330897093255*^9, {
   3.621947325876553*^9, 3.62194732597861*^9}, {3.621947480747509*^9, 
   3.621947523458301*^9}, {3.621947571372801*^9, 3.6219475806496553`*^9}, {
   3.6219477293609743`*^9, 3.621947791355257*^9}, {3.621947850662409*^9, 
   3.6219478508279953`*^9}, {3.621947938424281*^9, 3.6219479704941177`*^9}, {
   3.6219480403385363`*^9, 3.6219480626838903`*^9}, {3.621948093378641*^9, 
   3.6219481060316896`*^9}, {3.621948167458634*^9, 3.621948198981703*^9}, {
   3.621948260748269*^9, 3.621948260920038*^9}, {3.621948758943841*^9, 
   3.6219487592218313`*^9}, {3.6219491570963173`*^9, 
   3.6219491697973337`*^9}, {3.621949218669034*^9, 3.621949260454522*^9}, {
   3.62194939904775*^9, 3.6219493993074503`*^9}, {3.621949614147358*^9, 
   3.621949614428762*^9}, {3.6219496863405733`*^9, 3.6219496867752438`*^9}, {
   3.621949909869555*^9, 3.621949910390381*^9}, {3.622012990622696*^9, 
   3.622012990766465*^9}, {3.62287775919433*^9, 3.6228777859593773`*^9}, {
   3.622877824049424*^9, 3.6228778895769653`*^9}, {3.6228779820211973`*^9, 
   3.622877984932922*^9}, {3.622878018504753*^9, 3.622878053259795*^9}, {
   3.6228781149238462`*^9, 3.622878230924629*^9}, {3.622878302619137*^9, 
   3.622878343834928*^9}, {3.622878377223343*^9, 3.622878403312304*^9}, {
   3.622878684755889*^9, 3.6228786986311903`*^9}, {3.622878735574502*^9, 
   3.6228787402248287`*^9}, 3.6228787714460993`*^9, {3.622878840255884*^9, 
   3.622878840406142*^9}, 3.622878875777165*^9, {3.622880763129537*^9, 
   3.6228807632974443`*^9}, {3.622880829318469*^9, 3.622880829458807*^9}, 
   3.622880874941174*^9, {3.62288100928067*^9, 3.62288103332296*^9}, {
   3.6228810757754593`*^9, 3.62288107594422*^9}, {3.622881509567224*^9, 
   3.6228815205542603`*^9}, {3.622883691153184*^9, 3.6228836912705307`*^9}, {
   3.622884263450968*^9, 3.62288426384715*^9}, {3.622886457825803*^9, 
   3.62288647985472*^9}, {3.6228953861755733`*^9, 3.622895387080155*^9}, {
   3.622896071479985*^9, 3.6228960749637203`*^9}, {3.6228962881785583`*^9, 
   3.622896299470765*^9}, 3.622898216708804*^9, {3.622951496420657*^9, 
   3.622951551702433*^9}, {3.622951672556636*^9, 3.622951694703052*^9}, {
   3.622951835294982*^9, 3.622951889655903*^9}, {3.622951970492618*^9, 
   3.622951970633999*^9}, {3.62295205001014*^9, 3.622952050155167*^9}, 
   3.622952099518465*^9, {3.6229521635763607`*^9, 3.6229521637275867`*^9}, {
   3.6229522630625353`*^9, 3.6229522925427227`*^9}, 3.622952339979512*^9, {
   3.6229525954272547`*^9, 3.6229526053255*^9}, {3.622952814288413*^9, 
   3.622952814438684*^9}, {3.622953034199995*^9, 3.62295303439848*^9}, {
   3.6229540003246107`*^9, 3.622954000471086*^9}, {3.6229557262592154`*^9, 
   3.6229557432552433`*^9}, {3.624283592756638*^9, 3.6242836145060577`*^9}, {
   3.624283660321611*^9, 3.6242836682498617`*^9}, 3.624283819519334*^9, {
   3.6242995692810802`*^9, 3.624299586632195*^9}, 3.6242999519615297`*^9, {
   3.624303781358822*^9, 3.624303783487681*^9}, 3.6243345221300793`*^9, {
   3.624350492689783*^9, 3.624350493127345*^9}, {3.624353402324987*^9, 
   3.6243534031284924`*^9}, {3.624532802601701*^9, 3.6245328068409033`*^9}, {
   3.624532848676646*^9, 3.6245328488692417`*^9}, {3.624702756732843*^9, 
   3.624702776917076*^9}, {3.6247029841857977`*^9, 3.624703228417255*^9}, {
   3.624703371896393*^9, 3.624703412369607*^9}, {3.624703465497156*^9, 
   3.624703465814498*^9}, 3.6247034965653267`*^9, {3.624703541290457*^9, 
   3.6247036151067944`*^9}, 3.6247036954474983`*^9, {3.624704007446147*^9, 
   3.624704008807261*^9}, {3.6247041068386803`*^9, 3.624704108493071*^9}, {
   3.624704313544044*^9, 3.6247043137005987`*^9}, {3.624704433644343*^9, 
   3.624704433811071*^9}, {3.624704591617898*^9, 3.6247046048163557`*^9}, {
   3.624704865978194*^9, 3.624704876985179*^9}, {3.624707084459828*^9, 
   3.6247070949804277`*^9}, {3.624709579792549*^9, 3.624709595638332*^9}, {
   3.624718937082123*^9, 3.624718942634349*^9}, {3.624719682473877*^9, 
   3.62471969247253*^9}, {3.624780318522216*^9, 3.624780319335553*^9}, {
   3.624780355738028*^9, 3.6247804089102182`*^9}, 3.624780858016901*^9, {
   3.624780889941354*^9, 3.624780890221312*^9}, {3.6247809331664553`*^9, 
   3.624780933441737*^9}, 3.6247809727262077`*^9, {3.624781097988018*^9, 
   3.624781113639927*^9}, {3.62478118851476*^9, 3.624781272659418*^9}, {
   3.6247813372483673`*^9, 3.624781341139538*^9}, {3.624783732736422*^9, 
   3.6247837394009*^9}, {3.624787781080249*^9, 3.624787802017268*^9}, {
   3.624787833895762*^9, 3.624787844213382*^9}, 3.624790462419639*^9, {
   3.6247905170103827`*^9, 3.624790520030007*^9}, {3.624790618478623*^9, 
   3.624790618589004*^9}, {3.624790792838635*^9, 3.6247907930191727`*^9}, 
   3.6247909910158167`*^9, {3.624857121711193*^9, 3.6248571807371273`*^9}, {
   3.6248572282784758`*^9, 3.62485726178351*^9}, {3.624857371562828*^9, 
   3.624857393432473*^9}, {3.624857616483068*^9, 3.6248576503593388`*^9}, {
   3.624857912416665*^9, 3.624857912582584*^9}, {3.624859414271002*^9, 
   3.624859419920677*^9}, {3.6259096452919817`*^9, 3.6259097300786133`*^9}, {
   3.625910034159067*^9, 3.6259100619072447`*^9}, {3.626066050946999*^9, 
   3.626066071341514*^9}, {3.626066132963439*^9, 3.626066135267523*^9}, {
   3.626066233478592*^9, 3.6260662539775667`*^9}, {3.626066310483733*^9, 
   3.626066319712904*^9}, {3.626066407989149*^9, 3.6260664134801617`*^9}, {
   3.626066446218707*^9, 3.626066467054418*^9}, {3.626066513054982*^9, 
   3.6260665142474537`*^9}, {3.6260665471177597`*^9, 
   3.6260665474411297`*^9}, {3.626066603206861*^9, 3.626066606963743*^9}, {
   3.6260667384957237`*^9, 3.626066768845079*^9}, 3.6260669331447363`*^9, 
   3.6260671442331543`*^9, {3.626067351841576*^9, 3.626067352955254*^9}, {
   3.626067387105344*^9, 3.626067387286418*^9}, {3.6260674201860237`*^9, 
   3.62606743067789*^9}, 3.626068685931325*^9, {3.6260777876642313`*^9, 
   3.626077803773958*^9}, {3.6260778430109797`*^9, 3.626077849141733*^9}, {
   3.626077944754424*^9, 3.626077944948834*^9}, 3.6260780747718353`*^9, 
   3.626078213249362*^9, {3.626078452053323*^9, 3.626078453273911*^9}, {
   3.626078553967937*^9, 3.626078554350945*^9}, 3.626079066244884*^9, {
   3.626104544910837*^9, 3.6261045644690847`*^9}, {3.6261046675697937`*^9, 
   3.626104669330884*^9}, {3.626106759948991*^9, 3.626106761096427*^9}, {
   3.626106809304595*^9, 3.626106818314245*^9}, 3.62610743901678*^9, {
   3.62610774810485*^9, 3.626107749599263*^9}, {3.626107792914178*^9, 
   3.6261078217493067`*^9}, {3.626109159560725*^9, 3.626109159942048*^9}, {
   3.6261157731567373`*^9, 3.626115773552672*^9}, {3.626153002276223*^9, 
   3.626153003820664*^9}, 3.627713555383931*^9, {3.6277230299539537`*^9, 
   3.627723067989362*^9}, {3.6277231220761833`*^9, 3.627723124327269*^9}, 
   3.627723357157587*^9, {3.627723393055697*^9, 3.6277234137818747`*^9}, {
   3.6277234609520493`*^9, 3.627723463171501*^9}, 3.6277235579516983`*^9, {
   3.627789640489497*^9, 3.627789755368279*^9}, {3.627793387791947*^9, 
   3.627793421357052*^9}, {3.627811944619483*^9, 3.6278119449690933`*^9}, {
   3.627813355905785*^9, 3.627813413341976*^9}, {3.6278134450253773`*^9, 
   3.627813450330126*^9}, {3.627813484277989*^9, 3.627813583507172*^9}, {
   3.6278196224745197`*^9, 3.62781962407698*^9}, {3.62781966798636*^9, 
   3.627819668109717*^9}, 3.627819746561212*^9, 3.627822791675706*^9, {
   3.6278228372442408`*^9, 3.627822838026044*^9}, {3.627824357579893*^9, 
   3.627824382965724*^9}, {3.627825130014044*^9, 3.6278251319517508`*^9}, 
   3.627831158997396*^9, 3.631593101611504*^9, {3.6315937299168797`*^9, 
   3.631593730776908*^9}, {3.6315938416869383`*^9, 3.631593856264076*^9}, {
   3.631593923684287*^9, 3.6315939239402523`*^9}, {3.6315951554323797`*^9, 
   3.631595159404114*^9}, {3.631595371341402*^9, 3.631595386155641*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cA", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Union", "[", 
              RowBox[{"eqALp1", ",", "eqALm1"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "//.", "rule0"}], "//.", 
           "rulerho"}], "//.", 
          RowBox[{"Union", "[", 
           RowBox[{
           "ruleNOLpm2", ",", "ruleNOLpm4", ",", "rule0", ",", "solPOLAR", 
            ",", "solAXIAL", ",", "rulerho", ",", "rulebackground", ",", 
            "rulem"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]a", ",", "0", ",", "1"}], "}"}]}], "]"}], "/.", 
       RowBox[{"P", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", "0"}], "]"}]}]}], "//", "Normal"}], "//", 
     "Simplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{
       RowBox[{"Length", "[", "eqALp1", "]"}], "+", 
       RowBox[{"Length", "[", "eqALm1", "]"}]}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{
  3.627713614535075*^9, {3.6277140406486883`*^9, 3.627714040887678*^9}, {
   3.627789823197369*^9, 3.6277898310250874`*^9}, {3.627813570695879*^9, 
   3.627813578018138*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.627713803430098*^9, 3.627715135072186*^9, 
  3.627723079791296*^9, 3.631588702695017*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cP", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", "eqPL", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "//.", "rule0"}], "//.", 
            "rulerho"}], "//.", 
           RowBox[{"Union", "[", 
            RowBox[{
            "ruleNOLpm2", ",", "ruleNOLpm4", ",", "rule0", ",", "solAXIAL", 
             ",", "solPOLAR", ",", "rulerho", ",", "rulebackground", ",", 
             "rulem"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]a", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"P", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", "0"}], "]"}]}]}], ",", 
      RowBox[{"TimeConstraint", "\[Rule]", "Infinity"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "[", "eqPL", "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.627713650554015*^9, 3.6277136736470118`*^9}, 
   3.627723082794821*^9, 3.627723184085079*^9, 3.627723346675659*^9, {
   3.6277234909648733`*^9, 3.6277235100490007`*^9}, {3.62778981297042*^9, 
   3.627789818485133*^9}, {3.6278135905871468`*^9, 3.627813591093239*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.627714833211628*^9, 3.627723098299596*^9, 3.627723161595743*^9, 
   3.627723213402544*^9, {3.627723356549903*^9, 3.627723364440207*^9}, {
   3.6277234435398407`*^9, 3.6277234484747057`*^9}, {3.6277234881799383`*^9, 
   3.627723533218731*^9}, 3.6277237800425987`*^9, 3.631589962665586*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cPpm2", "=", 
  RowBox[{"ParallelTable", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Union", "[", 
               RowBox[{"eqPLp2", ",", "eqPLm2"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "//.", "rule0"}], "//.", 
            "rulerho"}], "//.", 
           RowBox[{"Union", "[", 
            RowBox[{
            "ruleNOLpm2", ",", "ruleNOLpm4", ",", "rule0", ",", "solAXIAL", 
             ",", "solPOLAR", ",", "rulerho", ",", "rulebackground", ",", 
             "rulem"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Epsilon]a", ",", "2"}], "}"}]}], "]"}], "/.", 
        RowBox[{"\[Epsilon]a", "\[Rule]", "0"}]}], "/.", 
       RowBox[{"P", "\[Rule]", 
        RowBox[{"Function", "[", 
         RowBox[{"r", ",", "0"}], "]"}]}]}], ",", 
      RowBox[{"TimeConstraint", "\[Rule]", "Infinity"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{
       RowBox[{"Length", "[", "eqPLp2", "]"}], "+", 
       RowBox[{"Length", "[", "eqPLm2", "]"}]}]}], "}"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.627789781691985*^9, 3.627789798562229*^9}, {
   3.62778983734374*^9, 3.6277898437359257`*^9}, 3.627811950664772*^9, {
   3.627813594821007*^9, 3.6278135955134497`*^9}, 3.627813808275146*^9, 
   3.627817271872987*^9, 3.627818382732727*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.6277934279327383`*^9, 3.627794120876018*^9, 
  3.627812421123663*^9, 3.6278124601562366`*^9, 3.6278133060992517`*^9, 
  3.6278136657198067`*^9, 3.627814765331723*^9, 3.627817044634383*^9, 
  3.627818374720083*^9, 3.627819558390067*^9, 3.627819730663576*^9, 
  3.627822745189114*^9, 3.627824225058975*^9, 3.62783015935076*^9, 
  3.631591355957199*^9, 3.6315936926848793`*^9, 3.631593924400942*^9, 
  3.631595080842145*^9, 3.631595235613241*^9, 3.631597718643581*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Explicit general solution", "Section",
 CellChangeTimes->{{3.570732406335093*^9, 3.570732410452063*^9}, {
  3.6188030898308563`*^9, 3.618803092289447*^9}, {3.6357674947214527`*^9, 
  3.635767499129919*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.635768181702791*^9, 3.63576818376519*^9}}],

Cell["\<\
Below we performe two rescalings: 
(I) First, we rescale the free constants \[Alpha]2, \[Alpha]3 and \[Alpha]4 \
in order to simplify the equations. As cabe checked, after the rescaling, \
imposing a quadrupole-led electric tidal field yields \[Alpha]1=\[Alpha]2=\
\[Alpha]3=\[Alpha]4=0;
(II) Furthermore, we rescale the gamma\[CloseCurlyQuote]s as explained in the \
paper to fix the arbitrariness in the definition of the subleading (decaying) \
solution.\
\>", "Text",
 CellChangeTimes->{{3.636207236231338*^9, 3.636207258288217*^9}, {
  3.636280736448736*^9, 3.636280798205821*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rescaling", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Alpha]3", "\[Rule]", 
      RowBox[{
       FractionBox["1", "56"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "165"}], " ", 
          SqrtBox["35"], " ", "\[Alpha]"}], "+", "\[Alpha]3new", "+", 
         RowBox[{"135", " ", 
          SqrtBox["35"], " ", "\[Gamma]"}]}], ")"}]}]}], ",", 
     RowBox[{"\[Alpha]4", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "65"}], " ", 
         SqrtBox["7"], " ", "\[Alpha]3"}], "+", "\[Alpha]4new", "-", 
        RowBox[{"278460", " ", 
         SqrtBox["5"], " ", "\[Gamma]"}], "+", 
        RowBox[{"9450", " ", 
         SqrtBox["7"], " ", "\[Gamma]3"}], "-", 
        RowBox[{"82404", " ", 
         SqrtBox["5"], " ", "\[Gamma]", " ", "\[Delta]q"}], "-", 
        RowBox[{"126", " ", 
         SqrtBox["5"], " ", "\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"1805", "+", 
           RowBox[{"488", " ", "\[Delta]q"}]}], ")"}]}]}], "132300"]}], ",", 
     RowBox[{"\[Alpha]2", "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[Alpha]1"}], 
        SqrtBox["15"]], "+", 
       FractionBox[
        RowBox[{"13", " ", "\[Alpha]3"}], 
        RowBox[{"84", " ", 
         SqrtBox["35"]}]], "-", 
       FractionBox[
        RowBox[{"183", " ", "\[Gamma]"}], "28"], "-", 
       RowBox[{
        FractionBox["9", "16"], " ", 
        SqrtBox[
         FractionBox["5", "7"]], " ", "\[Gamma]3"}], "+", 
       RowBox[{"\[Gamma]", " ", "\[Delta]m"}], "+", 
       FractionBox[
        RowBox[{"3", " ", "\[Gamma]", " ", "\[Delta]q"}], "7"], "-", 
       RowBox[{
        FractionBox["1", "7"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "118"}], "+", 
          RowBox[{"14", " ", "\[Delta]m"}], "+", 
          RowBox[{"37", " ", "\[Delta]q"}]}], ")"}]}], "-", 
       FractionBox["\[Alpha]2new", "23520"]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rescaling2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]3", "\[Rule]", 
      RowBox[{"\[Gamma]3new", "+", 
       FractionBox[
        RowBox[{"64", " ", "\[Alpha]"}], 
        SqrtBox["35"]]}]}], ",", 
     RowBox[{"\[Gamma]2", "\[Rule]", 
      RowBox[{"\[Gamma]2new", "-", 
       FractionBox[
        RowBox[{"222", " ", "\[Alpha]"}], "28"]}]}], ",", 
     RowBox[{"\[Gamma]4", "\[Rule]", 
      RowBox[{"\[Gamma]4new", "+", 
       FractionBox[
        RowBox[{"3553", " ", "\[Alpha]"}], 
        RowBox[{"84", " ", 
         SqrtBox["5"]}]]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RULETOT", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "Get", "[", "\"\<exterior_sol_polar-led_TOT_l2m0.m\>\"", "]"}], "//.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Delta]\[CapitalMu]", "\[Rule]", 
           RowBox[{"\[Delta]m", " ", "\[CapitalMu]", " ", 
            SuperscriptBox["\[Chi]", "2"]}]}], ",", 
          RowBox[{"k", "\[Rule]", 
           RowBox[{"\[Delta]q", " ", 
            SuperscriptBox["\[CapitalMu]", "3"], 
            SuperscriptBox["\[Chi]", "2"]}]}], ",", 
          RowBox[{"J", "\[Rule]", 
           RowBox[{"\[Chi]", " ", 
            SuperscriptBox["\[CapitalMu]", "2"]}]}]}], "}"}]}], "/.", 
       "rescaling"}], "/.", "rescaling2"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]2new", "\[Rule]", "\[Alpha]2"}], ",", 
       RowBox[{"\[Alpha]3new", "\[Rule]", "\[Alpha]3"}], ",", 
       RowBox[{"\[Alpha]4new", "\[Rule]", "\[Alpha]4"}], ",", 
       RowBox[{"\[Gamma]2new", "\[Rule]", "\[Gamma]2"}], ",", 
       RowBox[{"\[Gamma]3new", "\[Rule]", "\[Gamma]3"}], ",", 
       RowBox[{"\[Gamma]4new", "\[Rule]", "\[Gamma]4"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gdd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Get", "[", "\"\<exterior_full_metric_polar-led_TOT_l2m0.m\>\"", "]"}], 
      "/.", "rescaling"}], "/.", "rescaling2"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Alpha]2new", "\[Rule]", "\[Alpha]2"}], ",", 
      RowBox[{"\[Alpha]3new", "\[Rule]", "\[Alpha]3"}], ",", 
      RowBox[{"\[Alpha]4new", "\[Rule]", "\[Alpha]4"}], ",", 
      RowBox[{"\[Gamma]2new", "\[Rule]", "\[Gamma]2"}], ",", 
      RowBox[{"\[Gamma]3new", "\[Rule]", "\[Gamma]3"}], ",", 
      RowBox[{"\[Gamma]4new", "\[Rule]", "\[Gamma]4"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.635767902572804*^9, 3.635767912283824*^9}, 
   3.635768165400991*^9, {3.635768205925087*^9, 3.635768206016189*^9}, {
   3.635768585563146*^9, 3.635768588788834*^9}, {3.635768619028925*^9, 
   3.635768648363594*^9}, {3.635768823037369*^9, 3.6357688288270073`*^9}, 
   3.635768900123541*^9, {3.6357690358306313`*^9, 3.6357690464412947`*^9}, {
   3.635769124037046*^9, 3.635769124187646*^9}, {3.6357694983465443`*^9, 
   3.635769526065291*^9}, {3.636174306982175*^9, 3.636174438608293*^9}, {
   3.636174510905257*^9, 3.636174515567587*^9}, {3.636203297302253*^9, 
   3.636203308179373*^9}, {3.636204574725482*^9, 3.636204575231679*^9}, {
   3.636206486593927*^9, 3.6362064938447237`*^9}, {3.636206558632841*^9, 
   3.636206560303528*^9}, {3.636207164274242*^9, 3.636207304589567*^9}}],

Cell[TextData[{
 "gdd is the full metric with indices down. \nUsing RULETOT we can display \
the single perturbation functions. For example ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["h", "0"], "and", " ", 
    SubscriptBox["h", "1"]}], TraditionalForm]]],
 "for L=1 and L=3 to first order read:"
}], "Text",
 CellChangeTimes->{{3.635768253353057*^9, 3.635768322629819*^9}, {
  3.63628081258012*^9, 3.636280817562302*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"h101", "[", "1", "]"}], "[", "r", "]"}], ",", 
    RowBox[{
     RowBox[{"h101", "[", "3", "]"}], "[", "r", "]"}]}], "}"}], "//.", 
  "RULETOT"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"h001", "[", "1", "]"}], "[", "r", "]"}], ",", 
     RowBox[{
      RowBox[{"h001", "[", "3", "]"}], "[", "r", "]"}]}], "}"}], "//.", 
   "RULETOT"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.635767946241518*^9, 3.635767952560938*^9}, {
  3.6362073402540903`*^9, 3.6362073410711327`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.635767929107214*^9, 3.635767953038802*^9}, 
   3.635768031168687*^9, {3.6357681687002983`*^9, 3.635768211799756*^9}, 
   3.635768302442689*^9, {3.635768500154357*^9, 3.635768508895309*^9}, 
   3.635769550891419*^9, {3.636207337125855*^9, 3.636207341345419*^9}, 
   3.636280834595579*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Chi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", 
        SuperscriptBox["r", "4"], " ", "\[Alpha]1"}], "+", 
       RowBox[{"30", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["r", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Alpha]"}], "-", "\[Gamma]"}], ")"}], " ", 
        "\[CapitalMu]"}], "+", 
       RowBox[{"30", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["r", "2"], " ", "\[Gamma]", " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
       RowBox[{"30", " ", "r", " ", "\[Gamma]1", " ", 
        SuperscriptBox["\[CapitalMu]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["15"], " ", "\[Gamma]", " ", 
        SuperscriptBox["\[CapitalMu]", "4"]}], "-", 
       RowBox[{"3", " ", 
        SqrtBox["15"], " ", "r", " ", "\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["r", "3"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["r", "2"], " ", "\[CapitalMu]"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[CapitalMu]", "3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "\[CapitalMu]"}], "r"]}], "]"}]}]}], ")"}]}], 
    RowBox[{"30", " ", 
     SuperscriptBox["r", "2"], " ", "\[CapitalMu]"}]], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6720", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["\[CapitalMu]", "3"]}]], 
    RowBox[{"\[Chi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"60", " ", 
           SuperscriptBox["r", "6"], " ", "\[Alpha]3"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"40", " ", "\[Alpha]3"}], "+", 
             RowBox[{"972", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"945", " ", "\[Gamma]3"}]}], ")"}], " ", 
           "\[CapitalMu]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "\[Alpha]3"}], "+", 
             RowBox[{"2268", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"2205", " ", "\[Gamma]3"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalMu]", "2"]}], "-", 
          RowBox[{"90", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"35", " ", "\[Gamma]3"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalMu]", "3"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              SqrtBox["35"], " ", "\[Alpha]"}], "-", 
             RowBox[{"36", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "-", 
             RowBox[{"35", " ", "\[Gamma]3"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalMu]", "4"]}], "-", 
          RowBox[{"12", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"64", " ", 
              SqrtBox["35"], " ", "\[Alpha]"}], "-", 
             RowBox[{"44", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"35", " ", "\[Gamma]3"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalMu]", "5"]}], "+", 
          RowBox[{"192", " ", 
           SqrtBox["35"], " ", "\[Gamma]", " ", 
           SuperscriptBox["\[CapitalMu]", "6"]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"45", " ", 
           SuperscriptBox["r", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"35", " ", "\[Gamma]3"}]}], ")"}]}], "-", 
          RowBox[{"150", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"35", " ", "\[Gamma]3"}]}], ")"}], " ", "\[CapitalMu]"}],
           "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"36", " ", 
              SqrtBox["35"], " ", "\[Gamma]"}], "+", 
             RowBox[{"35", " ", "\[Gamma]3"}]}], ")"}], " ", 
           SuperscriptBox["\[CapitalMu]", "2"]}], "-", 
          RowBox[{"320", " ", 
           SqrtBox["35"], " ", "r", " ", "\[Gamma]", " ", 
           SuperscriptBox["\[CapitalMu]", "4"]}], "+", 
          RowBox[{"256", " ", 
           SqrtBox["35"], " ", "\[Gamma]", " ", 
           SuperscriptBox["\[CapitalMu]", "5"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"2", " ", "\[CapitalMu]"}], "r"]}], "]"}]}]}], ")"}]}]}]}],
   "}"}]], "Output",
 CellChangeTimes->{{3.635767929107214*^9, 3.635767953038802*^9}, 
   3.635768031168687*^9, {3.6357681687002983`*^9, 3.635768211799756*^9}, 
   3.635768302442689*^9, {3.635768500154357*^9, 3.635768508895309*^9}, 
   3.635769550891419*^9, {3.636207337125855*^9, 3.636207341345419*^9}, 
   3.636280834948901*^9}]
}, Open  ]],

Cell[TextData[{
 "Likewise, to zeroth order in the spin, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["H", "0"], " ", "for", " ", "L"}], "=", 
    RowBox[{"2", " ", "reads"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Text",
 CellChangeTimes->{{3.635768307041089*^9, 3.6357683411082783`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H000", "[", "2", "]"}], "[", "r", "]"}], "//.", 
  "RULETOT"}]], "Input",
 CellChangeTimes->{{3.6357683454594707`*^9, 3.6357683513866863`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", "\[Alpha]", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "-", 
      RowBox[{"2", " ", "r", " ", "\[CapitalMu]"}]}], ")"}]}], 
   SuperscriptBox["\[CapitalMu]", "2"]], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "5"}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[CapitalMu]"}], "r"], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["6", "\[CapitalMu]"], "+", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "r"}], "+", 
          RowBox[{"2", " ", "\[CapitalMu]"}]}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"3", " ", "r", " ", 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"2", " ", "\[CapitalMu]"}], "r"]}], "]"}]}], 
      SuperscriptBox["\[CapitalMu]", "2"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.635768351750306*^9, 3.635768510461933*^9, 
  3.635769556595436*^9, 3.636207354457814*^9, 3.636280838574658*^9}]
}, Open  ]],

Cell[TextData[{
 "Second-order correction to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["H", "0"], " ", "for", " ", "L"}], "=", 
    RowBox[{"2", " ", ":"}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.635768307041089*^9, 3.635768372704666*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H002", "[", "2", "]"}], "[", "r", "]"}], "//.", "RULETOT"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6357683454594707`*^9, 3.635768379149934*^9}}],

Cell[TextData[{
 "Second-order correction to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["H", "0"], " ", "for", " ", "L"}], "=", 
    RowBox[{"4", " ", ":"}]}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.635768307041089*^9, 3.635768385443781*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H002", "[", "4", "]"}], "[", "r", "]"}], "//.", "RULETOT"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6357683454594707`*^9, 3.635768389731023*^9}}],

Cell[CellGroupData[{

Cell["Asymptotics", "Subsubsection",
 CellChangeTimes->{{3.635768404994773*^9, 3.6357684055252028`*^9}, {
  3.635768664147636*^9, 3.635768666548308*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]3", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Alpha]1", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.635768446373867*^9, 3.635768458316936*^9}, {
  3.6357686046988993`*^9, 3.6357686058388777`*^9}, {3.635768671254916*^9, 
  3.635768690682745*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["5", "\[Pi]"]], " ", "\[Alpha]", " ", "\[Epsilon]a", " ", 
       "\[Epsilon]p", " ", "\[Chi]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}], " ", "r"}]}], 
   "-", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       FractionBox["5", "\[Pi]"]], " ", "\[Alpha]", " ", "\[Epsilon]a", " ", 
      "\[Epsilon]p", " ", "\[CapitalMu]", " ", "\[Chi]", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"5", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"\[Epsilon]a", " ", 
     SuperscriptBox["\[CapitalMu]", "2"], " ", "\[Chi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "20"}], " ", 
        SqrtBox["\[Pi]"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"18", " ", 
           SqrtBox["5"], " ", "\[Alpha]"}], "+", 
          RowBox[{"10", " ", 
           SqrtBox["5"], " ", "\[Gamma]"}], "-", 
          RowBox[{"5", " ", 
           SqrtBox["3"], " ", "\[Gamma]1"}]}], ")"}], " ", "\[Epsilon]p"}], 
       "+", 
       RowBox[{"30", " ", 
        SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"10", " ", 
     SqrtBox["\[Pi]"], " ", "r"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"44", " ", 
        SqrtBox["35"], " ", "\[Gamma]"}], "+", 
       RowBox[{"21", " ", "\[Gamma]3"}]}], ")"}], " ", "\[Epsilon]a", " ", 
     "\[Epsilon]p", " ", 
     SuperscriptBox["\[CapitalMu]", "4"], " ", "\[Chi]", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
    RowBox[{"56", " ", 
     SqrtBox[
      RowBox[{"7", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["r", "3"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -1, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[
   1], {(-3) (5/Pi)^
     Rational[1, 
       2] $CellContext`\[Alpha] $CellContext`\[Epsilon]a $CellContext`\
\[Epsilon]p $CellContext`\[Chi] Sin[$CellContext`\[Theta]]^2, 
    Rational[-3, 4] (5/Pi)^
     Rational[1, 
       2] $CellContext`\[Alpha] $CellContext`\[Epsilon]a $CellContext`\
\[Epsilon]p $CellContext`\[CapitalMu] $CellContext`\[Chi] (3 + 
     5 Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]^2, 
    Rational[1, 10] 
    Pi^Rational[-1, 
       2] $CellContext`\[Epsilon]a $CellContext`\[CapitalMu]^2 $CellContext`\
\[Chi] ((-20) 
      Pi^Rational[1, 2] + (18 5^Rational[1, 2] $CellContext`\[Alpha] + 
       10 5^Rational[1, 2] $CellContext`\[Gamma] - 5 
       3^Rational[1, 2] $CellContext`\[Gamma]1) $CellContext`\[Epsilon]p + 
     30 5^Rational[1, 2] $CellContext`\[Alpha] $CellContext`\[Epsilon]p 
      Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]^2, 0, 
    Rational[1, 56] (7 Pi)^Rational[-1, 2] (
     44 35^Rational[1, 2] $CellContext`\[Gamma] + 
     21 $CellContext`\[Gamma]3) $CellContext`\[Epsilon]a $CellContext`\
\[Epsilon]p $CellContext`\[CapitalMu]^4 $CellContext`\[Chi] (3 + 
     5 Cos[2 $CellContext`\[Theta]]) Sin[$CellContext`\[Theta]]^2}, -1, 4, 1],
  
  Editable->False]], "Output",
 CellChangeTimes->{
  3.635768459016111*^9, 3.6357685141103573`*^9, {3.635768599243095*^9, 
   3.635768606158614*^9}, {3.6357686607199306`*^9, 3.635768691441875*^9}, 
   3.6357690563835583`*^9, 3.6362073596458597`*^9, 3.636280844142994*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"gdd", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Alpha]4", "\[Rule]", "0"}], ",", 
       RowBox[{"\[Alpha]2", "\[Rule]", "0"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.635768704070018*^9, 3.635768708642016*^9}, {
  3.635768949849533*^9, 3.6357689580989532`*^9}, {3.635769078476519*^9, 
  3.635769079493148*^9}, {3.635769129124008*^9, 3.635769161340117*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     SqrtBox[
      FractionBox["5", "\[Pi]"]], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["r", "2"]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[CapitalMu]", "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Epsilon]p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "84"}], " ", 
          SqrtBox["5"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Delta]m", " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SqrtBox["7"]}], " ", "\[Alpha]3", " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"84", " ", 
             SqrtBox["5"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Delta]m", " ", 
                SuperscriptBox["\[Epsilon]a", "2"], " ", 
                SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["7"], " ", "\[Alpha]3", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", 
          SuperscriptBox["\[Chi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], ")"}], 
     " ", "r"}], 
    RowBox[{"28", " ", 
     RowBox[{"(", 
      RowBox[{
       SqrtBox["\[Pi]"], " ", "\[CapitalMu]"}], ")"}]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1120", " ", 
      SqrtBox["\[Pi]"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "7"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"160", " ", 
          SqrtBox["\[Pi]"]}], "+", 
         RowBox[{"\[Epsilon]p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "80"}], " ", "\[Alpha]0"}], "+", 
               RowBox[{"5", " ", 
                SqrtBox["7"], " ", "\[Alpha]3"}], "-", 
               RowBox[{"624", " ", 
                SqrtBox["5"], " ", "\[Gamma]", " ", "\[Delta]q"}]}], ")"}], 
             " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"480", " ", 
             SqrtBox["5"], " ", "\[Alpha]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Delta]m", " ", 
                SuperscriptBox["\[Epsilon]a", "2"], " ", 
                SuperscriptBox["\[Chi]", "2"]}], "+", 
               RowBox[{"\[Delta]q", " ", 
                SuperscriptBox["\[Epsilon]a", "2"], " ", 
                SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"90", " ", "\[Epsilon]p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SqrtBox["7"], " ", "\[Alpha]3", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", 
          SuperscriptBox["\[Chi]", "2"]}], "+", 
         RowBox[{"112", " ", 
          SqrtBox["5"], " ", "\[Alpha]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Delta]m", " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{"625", " ", 
       SqrtBox["7"], " ", "\[Alpha]3", " ", 
       SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
       SuperscriptBox["\[Chi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"560", " ", 
      SqrtBox["\[Pi]"], " ", "r"}]], 
    RowBox[{"\[CapitalMu]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "80"}], " ", "\[Alpha]0"}], "+", 
             RowBox[{"160", " ", 
              SqrtBox["3"], " ", "\[Alpha]1"}], "+", 
             RowBox[{"5", " ", 
              SqrtBox["7"], " ", "\[Alpha]3"}], "-", 
             RowBox[{"40", " ", "\[Gamma]0"}], "-", 
             RowBox[{"1104", " ", 
              SqrtBox["5"], " ", "\[Gamma]", " ", "\[Delta]q"}], "+", 
             RowBox[{"12", " ", 
              SqrtBox["5"], " ", "\[Alpha]", " ", 
              RowBox[{"(", 
               RowBox[{"33", "+", 
                RowBox[{"20", " ", "\[Delta]q"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
           SuperscriptBox["\[Chi]", "2"]}], "+", 
          RowBox[{"160", " ", 
           SqrtBox["\[Pi]"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"\[Delta]m", " ", 
              SuperscriptBox["\[Epsilon]a", "2"], " ", 
              SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "560"}], " ", 
           SqrtBox["3"], " ", "\[Alpha]1"}], "+", 
          RowBox[{"15", " ", 
           SqrtBox["7"], " ", "\[Alpha]3"}], "+", 
          RowBox[{"252", " ", 
           SqrtBox["5"], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "\[Delta]q"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "-", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"25", " ", 
           SqrtBox["7"], " ", "\[Alpha]3"}], "+", 
          RowBox[{"84", " ", 
           SqrtBox["5"], " ", "\[Alpha]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "\[Delta]q"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}]}], "+", 
   FractionBox[
    RowBox[{"3", " ", "\[Alpha]", " ", 
     SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
     SuperscriptBox["\[CapitalMu]", "2"], " ", 
     SuperscriptBox["\[Chi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3865"}], "+", 
       RowBox[{"952", " ", "\[Delta]q"}], "+", 
       RowBox[{"100", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "61"}], "+", 
          RowBox[{"16", " ", "\[Delta]q"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "375"}], "+", 
          RowBox[{"104", " ", "\[Delta]q"}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
    RowBox[{"320", " ", 
     SqrtBox[
      RowBox[{"5", " ", "\[Pi]"}]], " ", 
     SuperscriptBox["r", "2"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"58800", " ", 
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox["r", "3"]}]], 
    RowBox[{
     SuperscriptBox["\[CapitalMu]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11760", " ", 
        SqrtBox["5"], " ", "\[Gamma]", " ", "\[Epsilon]p"}], "+", 
       RowBox[{"29400", " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", 
        SuperscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{"23520", " ", 
        SqrtBox["\[Pi]"], " ", "\[Delta]q", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", 
        SuperscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{"189630", " ", 
        SqrtBox["5"], " ", "\[Alpha]", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{"3920", " ", 
        SqrtBox["3"], " ", "\[Alpha]1", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"90", " ", 
        SqrtBox["7"], " ", "\[Alpha]3", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"56700", " ", 
        SqrtBox["5"], " ", "\[Gamma]", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"11760", " ", 
        SqrtBox["5"], " ", "\[Gamma]2", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"20475", " ", 
        SqrtBox["7"], " ", "\[Gamma]3", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"17640", " ", 
        SqrtBox["5"], " ", "\[Alpha]", " ", "\[Delta]m", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"23520", " ", 
        SqrtBox["5"], " ", "\[Gamma]", " ", "\[Delta]m", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{"87948", " ", 
        SqrtBox["5"], " ", "\[Alpha]", " ", "\[Delta]q", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"31920", " ", 
        SqrtBox["5"], " ", "\[Gamma]", " ", "\[Delta]q", " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Epsilon]a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1176"}], " ", 
              SqrtBox["\[Pi]"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"4", " ", "\[Delta]q"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "784"}], " ", 
                 SqrtBox["3"], " ", "\[Alpha]1"}], "+", 
                RowBox[{"18", " ", 
                 SqrtBox["7"], " ", "\[Alpha]3"}], "+", 
                RowBox[{"2352", " ", 
                 SqrtBox["5"], " ", "\[Gamma]2"}], "+", 
                RowBox[{"4095", " ", 
                 SqrtBox["7"], " ", "\[Gamma]3"}], "+", 
                RowBox[{"168", " ", 
                 SqrtBox["5"], " ", "\[Alpha]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "133"}], "+", 
                   RowBox[{"21", " ", "\[Delta]m"}], "-", 
                   RowBox[{"6", " ", "\[Delta]q"}]}], ")"}]}]}], ")"}], " ", 
              "\[Epsilon]p"}]}], ")"}], " ", 
           SuperscriptBox["\[Chi]", "2"]}], "+", 
          RowBox[{"84", " ", 
           SqrtBox["5"], " ", "\[Gamma]", " ", "\[Epsilon]p", " ", 
           RowBox[{"(", 
            RowBox[{"28", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"135", "+", 
                RowBox[{"56", " ", "\[Delta]m"}], "+", 
                RowBox[{"76", " ", "\[Delta]q"}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]a", "2"], " ", 
              SuperscriptBox["\[Chi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "-", 
       RowBox[{"630", " ", 
        SqrtBox["5"], " ", "\[Alpha]", " ", 
        RowBox[{"(", 
         RowBox[{"175", "+", 
          RowBox[{"54", " ", "\[Delta]q"}]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "r"], "]"}], "4"],
    SeriesData[$CellContext`r, 
     DirectedInfinity[1], {}, -2, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {
   Rational[3, 8] (5/Pi)^
     Rational[
      1, 2] $CellContext`\[Alpha] $CellContext`\[Epsilon]p $CellContext`\
\[CapitalMu]^(-2) (1 + 3 Cos[2 $CellContext`\[Theta]]), Rational[-1, 28] 
    Pi^Rational[-1, 
       2] $CellContext`\[Epsilon]p $CellContext`\[CapitalMu]^(-1) ((-84) 
      5^Rational[1, 2] $CellContext`\[Alpha] (
       1 + $CellContext`\[Delta]m $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2) + 
     3 (-7^Rational[
          1, 2] $CellContext`\[Alpha]3 $CellContext`\[Epsilon]a^2 \
$CellContext`\[Chi]^2 + 
       84 5^Rational[1, 2] $CellContext`\[Alpha] (
         1 + $CellContext`\[Delta]m $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2)) Cos[$CellContext`\[Theta]]^2 + 
     5 7^Rational[
        1, 2] $CellContext`\[Alpha]3 $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2 Cos[$CellContext`\[Theta]]^4), Rational[1, 1120] 
    Pi^Rational[-1, 2] ((-7) (
       160 Pi^Rational[
          1, 2] + $CellContext`\[Epsilon]p (((-80) $CellContext`\[Alpha]0 + 
           5 7^Rational[1, 2] $CellContext`\[Alpha]3 - 624 
           5^Rational[
             1, 2] $CellContext`\[Gamma] $CellContext`\[Delta]q) \
$CellContext`\[Epsilon]a^2 $CellContext`\[Chi]^2 + 
         480 5^Rational[1, 2] $CellContext`\[Alpha] (1 + 
           2 $CellContext`\[Delta]m $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2 + $CellContext`\[Delta]q $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2))) + 
     90 $CellContext`\[Epsilon]p ((-3) 
        7^Rational[
          1, 2] $CellContext`\[Alpha]3 $CellContext`\[Epsilon]a^2 \
$CellContext`\[Chi]^2 + 
       112 5^Rational[1, 2] $CellContext`\[Alpha] (1 + 
         2 $CellContext`\[Delta]m $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2)) Cos[$CellContext`\[Theta]]^2 + 
     625 7^Rational[
        1, 2] $CellContext`\[Alpha]3 $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 Cos[$CellContext`\[Theta]]^4), 
    Rational[1, 560] 
    Pi^Rational[-1, 2] $CellContext`\[CapitalMu] (
     7 (((-80) $CellContext`\[Alpha]0 + 
         160 3^Rational[1, 2] $CellContext`\[Alpha]1 + 
         5 7^Rational[1, 2] $CellContext`\[Alpha]3 - 
         40 $CellContext`\[Gamma]0 - 1104 
         5^Rational[1, 2] $CellContext`\[Gamma] $CellContext`\[Delta]q + 
         12 5^Rational[1, 2] $CellContext`\[Alpha] (33 + 
           20 $CellContext`\[Delta]q)) $CellContext`\[Epsilon]a^2 \
$CellContext`\[Epsilon]p $CellContext`\[Chi]^2 + 
       160 Pi^Rational[1, 2] (
         1 + $CellContext`\[Delta]m $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2)) + 
     2 ((-560) 3^Rational[1, 2] $CellContext`\[Alpha]1 + 
       15 7^Rational[1, 2] $CellContext`\[Alpha]3 + 
       252 5^Rational[1, 2] $CellContext`\[Alpha] (-5 + 
         4 $CellContext`\[Delta]q)) $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 Cos[$CellContext`\[Theta]]^2 - 
     9 (25 7^Rational[1, 2] $CellContext`\[Alpha]3 + 
      84 5^Rational[1, 2] $CellContext`\[Alpha] (-5 + 
        4 $CellContext`\[Delta]q)) $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 Cos[$CellContext`\[Theta]]^4), 
    Rational[3, 320] (5 Pi)^
     Rational[-1, 
       2] $CellContext`\[Alpha] $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[CapitalMu]^2 $CellContext`\[Chi]^2 (-3865 + 
     952 $CellContext`\[Delta]q + 
     100 (-61 + 16 $CellContext`\[Delta]q) Cos[2 $CellContext`\[Theta]] + 
     5 (-375 + 104 $CellContext`\[Delta]q) Cos[4 $CellContext`\[Theta]]), 
    Rational[-1, 58800] 
    Pi^Rational[-1, 2] $CellContext`\[CapitalMu]^3 (
     11760 5^Rational[1, 2] $CellContext`\[Gamma] $CellContext`\[Epsilon]p + 
     29400 Pi^Rational[1, 2] $CellContext`\[Epsilon]a^2 $CellContext`\[Chi]^2 - 
     23520 Pi^Rational[
       1, 2] $CellContext`\[Delta]q $CellContext`\[Epsilon]a^2 $CellContext`\
\[Chi]^2 - 189630 
     5^Rational[
       1, 2] $CellContext`\[Alpha] $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 - 3920 
     3^Rational[
       1, 2] $CellContext`\[Alpha]1 $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 + 
     90 7^Rational[
        1, 2] $CellContext`\[Alpha]3 $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 + 
     56700 5^Rational[
        1, 
         2] $CellContext`\[Gamma] $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 + 
     11760 5^Rational[
        1, 2] $CellContext`\[Gamma]2 $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 + 
     20475 7^Rational[
        1, 2] $CellContext`\[Gamma]3 $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 + 
     17640 5^Rational[
        1, 2] $CellContext`\[Alpha] $CellContext`\[Delta]m $CellContext`\
\[Epsilon]a^2 $CellContext`\[Epsilon]p $CellContext`\[Chi]^2 + 
     23520 5^Rational[
        1, 2] $CellContext`\[Gamma] $CellContext`\[Delta]m $CellContext`\
\[Epsilon]a^2 $CellContext`\[Epsilon]p $CellContext`\[Chi]^2 - 87948 
     5^Rational[
       1, 2] $CellContext`\[Alpha] $CellContext`\[Delta]q $CellContext`\
\[Epsilon]a^2 $CellContext`\[Epsilon]p $CellContext`\[Chi]^2 + 
     31920 5^Rational[
        1, 2] $CellContext`\[Gamma] $CellContext`\[Delta]q $CellContext`\
\[Epsilon]a^2 $CellContext`\[Epsilon]p $CellContext`\[Chi]^2 + 
     15 ($CellContext`\[Epsilon]a^2 ((-1176) 
          Pi^Rational[1, 2] (-5 + 
           4 $CellContext`\[Delta]q) + ((-784) 
            3^Rational[1, 2] $CellContext`\[Alpha]1 + 
           18 7^Rational[1, 2] $CellContext`\[Alpha]3 + 
           2352 5^Rational[1, 2] $CellContext`\[Gamma]2 + 
           4095 7^Rational[1, 2] $CellContext`\[Gamma]3 + 
           168 5^Rational[1, 2] $CellContext`\[Alpha] (-133 + 
             21 $CellContext`\[Delta]m - 
             6 $CellContext`\[Delta]q)) $CellContext`\[Epsilon]p) \
$CellContext`\[Chi]^2 + 
       84 5^Rational[1, 2] $CellContext`\[Gamma] $CellContext`\[Epsilon]p (
         28 + (135 + 56 $CellContext`\[Delta]m + 
           76 $CellContext`\[Delta]q) $CellContext`\[Epsilon]a^2 \
$CellContext`\[Chi]^2)) Cos[2 $CellContext`\[Theta]] - 630 
     5^Rational[1, 2] $CellContext`\[Alpha] (175 + 
      54 $CellContext`\[Delta]q) $CellContext`\[Epsilon]a^2 $CellContext`\
\[Epsilon]p $CellContext`\[Chi]^2 Cos[4 $CellContext`\[Theta]])}, -2, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.635768771741272*^9, 3.635768877855056*^9, {3.635768946465361*^9, 
   3.635768973884*^9}, 3.635769073871852*^9, {3.6357691439045687`*^9, 
   3.635769158875065*^9}, 3.635769202771429*^9, 3.636207428291278*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Explicit general solution for the BH case (after imposing regularity of the \
geometry)\
\>", "Section",
 CellChangeTimes->{{3.570732406335093*^9, 3.570732410452063*^9}, {
  3.6188030898308563`*^9, 3.618803092289447*^9}, {3.6357674947214527`*^9, 
  3.635767499129919*^9}, {3.635768429375634*^9, 3.6357684398199577`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gBHdd", "=", 
  RowBox[{
  "Get", "[", "\"\<BH_full_metric_polar-led_TOT_l2m0.m\>\"", "]"}]}]], "Input",\

 CellChangeTimes->{{3.6357687913713303`*^9, 3.635768801399089*^9}, 
   3.6357692394827833`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalMu]"}], "r"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", 
           RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}]], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"64", " ", 
            SqrtBox[
             RowBox[{"5", " ", "\[Pi]"}]], " ", 
            SuperscriptBox["r", "5"]}]], 
          RowBox[{
          "3", " ", "\[Alpha]", " ", "\[Epsilon]p", " ", "\[CapitalMu]", " ", 
           
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"558", " ", 
              SuperscriptBox["r", "4"]}], "-", 
             RowBox[{"773", " ", 
              SuperscriptBox["r", "3"], " ", "\[CapitalMu]"}], "+", 
             RowBox[{"344", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
             RowBox[{"112", " ", "r", " ", 
              SuperscriptBox["\[CapitalMu]", "3"]}], "+", 
             RowBox[{"104", " ", 
              SuperscriptBox["\[CapitalMu]", "4"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"30", " ", 
                 SuperscriptBox["r", "4"]}], "-", 
                RowBox[{"305", " ", 
                 SuperscriptBox["r", "3"], " ", "\[CapitalMu]"}], "+", 
                RowBox[{"152", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
                RowBox[{"104", " ", "r", " ", 
                 SuperscriptBox["\[CapitalMu]", "3"]}], "-", 
                RowBox[{"104", " ", 
                 SuperscriptBox["\[CapitalMu]", "4"]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"18", " ", 
                 SuperscriptBox["r", "4"]}], "-", 
                RowBox[{"75", " ", 
                 SuperscriptBox["r", "3"], " ", "\[CapitalMu]"}], "+", 
                RowBox[{"40", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
                RowBox[{"48", " ", "r", " ", 
                 SuperscriptBox["\[CapitalMu]", "3"]}], "-", 
                RowBox[{"40", " ", 
                 SuperscriptBox["\[CapitalMu]", "4"]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[CapitalMu]", "3"], " ", 
           SuperscriptBox["\[Chi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"r", " ", "\[CapitalMu]"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], 
          SuperscriptBox["r", "5"]]}], ")"}]}]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Epsilon]a", " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"60", " ", 
           SqrtBox["5"], " ", 
           SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", "\[Epsilon]p"}], 
          "+", 
          RowBox[{"45", " ", 
           SqrtBox["5"], " ", "r", " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
           "\[CapitalMu]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SqrtBox["\[Pi]"]}], "-", 
             RowBox[{"9", " ", 
              SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p"}]}], ")"}], 
           " ", 
           SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
          RowBox[{"15", " ", 
           SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "r"}], "-", 
             RowBox[{"4", " ", "\[CapitalMu]"}]}], ")"}], " ", "\[CapitalMu]",
            " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"20", " ", 
        SqrtBox["\[Pi]"], " ", "r"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["r", 
       RowBox[{"r", "-", 
        RowBox[{"2", " ", "\[CapitalMu]"}]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox[
         FractionBox["5", "\[Pi]"]], " ", 
        SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2240", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], "2"]}]], 
       RowBox[{
        SuperscriptBox["\[Epsilon]a", "2"], " ", "\[CapitalMu]", " ", 
        SuperscriptBox["\[Chi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1120"}], " ", 
           SuperscriptBox["\[CapitalMu]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r", "2"], "-", 
             RowBox[{"3", " ", "r", " ", "\[CapitalMu]"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "-", 
                RowBox[{"7", " ", "r", " ", "\[CapitalMu]"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SqrtBox[
            FractionBox["5", "\[Pi]"]], " ", "\[Alpha]", " ", "\[Epsilon]p", 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "896"}], " ", 
              SuperscriptBox["\[CapitalMu]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"15", " ", "r", " ", "\[CapitalMu]"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}]}], ")"}]}], "+", 
             RowBox[{"32", " ", 
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", " ", 
                 SuperscriptBox["r", "3"]}], "+", 
                RowBox[{"20", " ", 
                 SuperscriptBox["r", "2"], " ", "\[CapitalMu]"}], "-", 
                RowBox[{"4", " ", "r", " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}], "-", 
                RowBox[{"55", " ", 
                 SuperscriptBox["\[CapitalMu]", "3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r", "-", 
                RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["r", "3"]}], "-", 
                RowBox[{"93", " ", 
                 SuperscriptBox["r", "2"], " ", "\[CapitalMu]"}], "+", 
                RowBox[{"62", " ", "r", " ", 
                 SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
                RowBox[{"100", " ", 
                 SuperscriptBox["\[CapitalMu]", "3"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "+", 
                RowBox[{"35", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"4", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"40", " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "30"}], " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["r", "6"], " ", "\[Alpha]", " ", "\[Epsilon]p"}], "+", 
        RowBox[{"40", " ", 
         SqrtBox["\[Pi]"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
        RowBox[{"60", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["r", "4"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
         SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
        RowBox[{"33", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["r", "3"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
         SuperscriptBox["\[CapitalMu]", "3"], " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"12", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
         SuperscriptBox["\[CapitalMu]", "4"], " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"80", " ", 
         SqrtBox["\[Pi]"], " ", "r", " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         SuperscriptBox["\[CapitalMu]", "5"], " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"60", " ", 
         SqrtBox["5"], " ", "r", " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
         SuperscriptBox["\[CapitalMu]", "5"], " ", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"160", " ", 
         SqrtBox["\[Pi]"], " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         SuperscriptBox["\[CapitalMu]", "6"], " ", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"6", " ", 
         SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox["\[Epsilon]a", "2"], " ", 
            SuperscriptBox["\[CapitalMu]", "3"], " ", 
            SuperscriptBox["\[Chi]", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Epsilon]a", "2"], " ", 
            SuperscriptBox["\[CapitalMu]", "4"], " ", 
            SuperscriptBox["\[Chi]", "2"]}], "-", 
           RowBox[{"64", " ", "r", " ", 
            SuperscriptBox["\[Epsilon]a", "2"], " ", 
            SuperscriptBox["\[CapitalMu]", "5"], " ", 
            SuperscriptBox["\[Chi]", "2"]}], "-", 
           RowBox[{"168", " ", 
            SuperscriptBox["\[Epsilon]a", "2"], " ", 
            SuperscriptBox["\[CapitalMu]", "6"], " ", 
            SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{"5", " ", 
         SqrtBox["5"], " ", "\[Alpha]", " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
         SuperscriptBox["\[CapitalMu]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "63"}], " ", 
            SuperscriptBox["r", "3"]}], "-", 
           RowBox[{"252", " ", 
            SuperscriptBox["r", "2"], " ", "\[CapitalMu]"}], "+", 
           RowBox[{"68", " ", "r", " ", 
            SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
           RowBox[{"336", " ", 
            SuperscriptBox["\[CapitalMu]", "3"]}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
        RowBox[{"120", " ", 
         SqrtBox["\[Pi]"], " ", 
         SuperscriptBox["\[Epsilon]a", "2"], " ", 
         SuperscriptBox["\[CapitalMu]", "5"], " ", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], " ", 
         SuperscriptBox["\[Chi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}], ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Epsilon]a", " ", "\[Chi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"60", " ", 
           SqrtBox["5"], " ", 
           SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", "\[Epsilon]p"}], 
          "+", 
          RowBox[{"45", " ", 
           SqrtBox["5"], " ", "r", " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
           "\[CapitalMu]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SqrtBox["\[Pi]"]}], "-", 
             RowBox[{"9", " ", 
              SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p"}]}], ")"}], 
           " ", 
           SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
          RowBox[{"15", " ", 
           SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", "r"}], "-", 
             RowBox[{"4", " ", "\[CapitalMu]"}]}], ")"}], " ", "\[CapitalMu]",
            " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
       RowBox[{"20", " ", 
        SqrtBox["\[Pi]"], " ", "r"}]]}], ",", "0", ",", "0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"40", " ", 
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox["\[CapitalMu]", "2"]}]], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "30"}], " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "6"], " ", "\[Alpha]", " ", "\[Epsilon]p"}], 
         "+", 
         RowBox[{"40", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox["r", "4"], " ", 
          SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
         RowBox[{"60", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "4"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
          
          SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
         RowBox[{"33", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "3"], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
          SuperscriptBox["\[CapitalMu]", "3"], " ", 
          SuperscriptBox["\[Chi]", "2"]}], "+", 
         RowBox[{"12", " ", 
          SqrtBox["5"], " ", 
          SuperscriptBox["r", "2"], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
          SuperscriptBox["\[CapitalMu]", "4"], " ", 
          SuperscriptBox["\[Chi]", "2"]}], "-", 
         RowBox[{"80", " ", 
          SqrtBox["\[Pi]"], " ", "r", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", 
          SuperscriptBox["\[CapitalMu]", "5"], " ", 
          SuperscriptBox["\[Chi]", "2"]}], "+", 
         RowBox[{"60", " ", 
          SqrtBox["5"], " ", "r", " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
          SuperscriptBox["\[CapitalMu]", "5"], " ", 
          SuperscriptBox["\[Chi]", "2"]}], "-", 
         RowBox[{"160", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", 
          SuperscriptBox["\[CapitalMu]", "6"], " ", 
          SuperscriptBox["\[Chi]", "2"]}], "+", 
         RowBox[{"6", " ", 
          SqrtBox["5"], " ", "\[Alpha]", " ", "\[Epsilon]p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"30", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[CapitalMu]", "3"], " ", 
             SuperscriptBox["\[Chi]", "2"]}], "+", 
            RowBox[{"120", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[CapitalMu]", "4"], " ", 
             SuperscriptBox["\[Chi]", "2"]}], "-", 
            RowBox[{"64", " ", "r", " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[CapitalMu]", "5"], " ", 
             SuperscriptBox["\[Chi]", "2"]}], "-", 
            RowBox[{"168", " ", 
             SuperscriptBox["\[Epsilon]a", "2"], " ", 
             SuperscriptBox["\[CapitalMu]", "6"], " ", 
             SuperscriptBox["\[Chi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{"5", " ", 
          SqrtBox["5"], " ", "\[Alpha]", " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", "\[Epsilon]p", " ", 
          SuperscriptBox["\[CapitalMu]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "63"}], " ", 
             SuperscriptBox["r", "3"]}], "-", 
            RowBox[{"252", " ", 
             SuperscriptBox["r", "2"], " ", "\[CapitalMu]"}], "+", 
            RowBox[{"68", " ", "r", " ", 
             SuperscriptBox["\[CapitalMu]", "2"]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox["\[CapitalMu]", "3"]}]}], ")"}], " ", 
          SuperscriptBox["\[Chi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
         RowBox[{"120", " ", 
          SqrtBox["\[Pi]"], " ", 
          SuperscriptBox["\[Epsilon]a", "2"], " ", 
          SuperscriptBox["\[CapitalMu]", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"r", "+", 
            RowBox[{"2", " ", "\[CapitalMu]"}]}], ")"}], " ", 
          SuperscriptBox["\[Chi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.635769240115652*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1276, 718},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (June 27, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 838, 13, 89, "Subtitle"],
Cell[1408, 37, 138, 3, 30, "Input"],
Cell[CellGroupData[{
Cell[1571, 44, 223, 3, 65, "Section"],
Cell[1797, 49, 793, 20, 37, "Text"],
Cell[CellGroupData[{
Cell[2615, 73, 1486, 45, 108, "Input"],
Cell[4104, 120, 193, 2, 31, "Output"]
}, Open  ]],
Cell[4312, 125, 96, 1, 31, "Text"],
Cell[CellGroupData[{
Cell[4433, 130, 196, 3, 30, "Input"],
Cell[4632, 135, 16692, 396, 161, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21361, 536, 325, 4, 45, "Subsection"],
Cell[21689, 542, 379, 7, 31, "Text"],
Cell[22071, 551, 1210, 20, 69, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23318, 576, 298, 4, 45, "Subsection"],
Cell[23619, 582, 454, 7, 71, "Text"],
Cell[CellGroupData[{
Cell[24098, 593, 262, 3, 35, "Subsubsection"],
Cell[24363, 598, 398, 7, 51, "Text"],
Cell[24764, 607, 1593, 44, 107, "Input"],
Cell[26360, 653, 1139, 32, 89, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27536, 690, 345, 5, 35, "Subsubsection"],
Cell[27884, 697, 212, 4, 31, "Text"],
Cell[28099, 703, 2131, 54, 127, "Input"],
Cell[30233, 759, 892, 24, 88, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31162, 788, 296, 4, 35, "Subsubsection"],
Cell[31461, 794, 5616, 157, 261, "Input"],
Cell[37080, 953, 1206, 31, 88, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38323, 989, 344, 5, 35, "Subsubsection"],
Cell[38670, 996, 3587, 102, 261, "Input"],
Cell[42260, 1100, 577, 13, 50, "Input"],
Cell[CellGroupData[{
Cell[42862, 1117, 96, 1, 30, "Input"],
Cell[42961, 1120, 15086, 378, 309, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58096, 1504, 349, 5, 35, "Subsubsection"],
Cell[58448, 1511, 435, 10, 32, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[58932, 1527, 314, 4, 36, "Subsection"],
Cell[59249, 1533, 507, 8, 51, "Text"],
Cell[CellGroupData[{
Cell[59781, 1545, 2068, 55, 164, "Input"],
Cell[61852, 1602, 565, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62454, 1615, 1340, 36, 112, "Input"],
Cell[63797, 1653, 1341, 39, 65, "Output"],
Cell[65141, 1694, 1460, 40, 49, "Output"],
Cell[66604, 1736, 1947, 54, 65, "Output"],
Cell[68554, 1792, 1291, 37, 49, "Output"],
Cell[69848, 1831, 1288, 37, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[71173, 1873, 102, 1, 35, "Subsubsection"],
Cell[71278, 1876, 860, 27, 107, "Input"],
Cell[72141, 1905, 1672, 51, 65, "Input"],
Cell[73816, 1958, 523, 15, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74376, 1978, 152, 2, 35, "Subsubsection"],
Cell[74531, 1982, 2492, 82, 316, "Input"],
Cell[77026, 2066, 5245, 153, 157, "Input"],
Cell[82274, 2221, 936, 30, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83247, 2256, 200, 3, 35, "Subsubsection"],
Cell[83450, 2261, 2126, 65, 87, "Input"],
Cell[85579, 2328, 591, 17, 30, "Input"],
Cell[86173, 2347, 884, 23, 70, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[87106, 2376, 336, 4, 36, "Subsection"],
Cell[CellGroupData[{
Cell[87467, 2384, 2096, 56, 164, "Input"],
Cell[89566, 2442, 537, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90140, 2454, 1340, 36, 112, "Input"],
Cell[91483, 2492, 1317, 39, 65, "Output"],
Cell[92803, 2533, 1440, 40, 49, "Output"],
Cell[94246, 2575, 1925, 54, 65, "Output"],
Cell[96174, 2631, 1269, 37, 49, "Output"],
Cell[97446, 2670, 1266, 37, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98749, 2712, 102, 1, 35, "Subsubsection"],
Cell[98854, 2715, 860, 27, 107, "Input"],
Cell[99717, 2744, 1672, 51, 65, "Input"],
Cell[101392, 2797, 523, 15, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101952, 2817, 152, 2, 35, "Subsubsection"],
Cell[102107, 2821, 2492, 82, 316, "Input"],
Cell[104602, 2905, 5245, 153, 157, "Input"],
Cell[109850, 3060, 936, 30, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110823, 3095, 200, 3, 35, "Subsubsection"],
Cell[111026, 3100, 2126, 65, 87, "Input"],
Cell[113155, 3167, 591, 17, 30, "Input"],
Cell[113749, 3186, 884, 23, 70, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114682, 3215, 408, 5, 36, "Subsection"],
Cell[CellGroupData[{
Cell[115115, 3224, 2096, 56, 164, "Input"],
Cell[117214, 3282, 563, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117814, 3295, 1340, 36, 112, "Input"],
Cell[119157, 3333, 1545, 52, 57, "Output"],
Cell[120705, 3387, 1730, 47, 81, "Output"],
Cell[122438, 3436, 2283, 63, 110, "Output"],
Cell[124724, 3501, 1536, 43, 59, "Output"],
Cell[126263, 3546, 1533, 43, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127833, 3594, 102, 1, 35, "Subsubsection"],
Cell[127938, 3597, 860, 27, 107, "Input"],
Cell[128801, 3626, 1672, 51, 65, "Input"],
Cell[130476, 3679, 523, 15, 30, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131036, 3699, 152, 2, 35, "Subsubsection"],
Cell[131191, 3703, 2492, 82, 316, "Input"],
Cell[133686, 3787, 5245, 153, 157, "Input"],
Cell[138934, 3942, 936, 30, 50, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139907, 3977, 200, 3, 35, "Subsubsection"],
Cell[140110, 3982, 2126, 65, 87, "Input"],
Cell[142239, 4049, 591, 17, 30, "Input"],
Cell[142833, 4068, 884, 23, 70, "Input"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[143766, 4097, 460, 6, 36, "Subsection"],
Cell[CellGroupData[{
Cell[144251, 4107, 2116, 56, 164, "Input"],
Cell[146370, 4165, 563, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146970, 4178, 1639, 47, 112, "Input"],
Cell[148612, 4227, 1545, 52, 57, "Output"],
Cell[150160, 4281, 1730, 47, 81, "Output"],
Cell[151893, 4330, 2283, 63, 110, "Output"],
Cell[154179, 4395, 1536, 43, 59, "Output"],
Cell[155718, 4440, 1533, 43, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157288, 4488, 102, 1, 35, "Subsubsection"],
Cell[157393, 4491, 860, 27, 107, "Input"],
Cell[158256, 4520, 1672, 51, 65, "Input"],
Cell[159931, 4573, 523, 15, 30, "Input"],
Cell[160457, 4590, 648, 19, 70, "Input"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[161166, 4616, 503, 6, 65, "Section"],
Cell[161672, 4624, 538, 9, 71, "Text"],
Cell[162213, 4635, 304, 7, 50, "Input"],
Cell[CellGroupData[{
Cell[162542, 4646, 743, 10, 35, "Subsubsection"],
Cell[163288, 4658, 1522, 42, 89, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164847, 4705, 130, 2, 35, "Subsubsection"],
Cell[164980, 4709, 1385, 35, 70, "Input"],
Cell[166368, 4746, 2190, 60, 109, "Input"],
Cell[168561, 4808, 245, 5, 31, "Text"],
Cell[168809, 4815, 231791, 5328, 6020, "Input"],
Cell[CellGroupData[{
Cell[400625, 10147, 1347, 37, 88, "Input"],
Cell[401975, 10186, 214, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[402226, 10195, 1444, 35, 107, "Input"],
Cell[403673, 10232, 439, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404149, 10245, 1537, 39, 107, "Input"],
Cell[405689, 10286, 657, 11, 31, "Output"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[406407, 10304, 212, 3, 51, "Section"],
Cell[406622, 10309, 135, 3, 30, "Input"],
Cell[406760, 10314, 596, 11, 91, "Text"],
Cell[407359, 10327, 5429, 136, 416, "Input"],
Cell[412791, 10465, 437, 11, 52, "Text"],
Cell[CellGroupData[{
Cell[413253, 10480, 630, 19, 50, "Input"],
Cell[413886, 10501, 383, 7, 31, "Output"],
Cell[414272, 10510, 5591, 143, 173, "Output"]
}, Open  ]],
Cell[419878, 10656, 336, 10, 32, "Text"],
Cell[CellGroupData[{
Cell[420239, 10670, 190, 5, 30, "Input"],
Cell[420432, 10677, 1208, 35, 68, "Output"]
}, Open  ]],
Cell[421655, 10715, 285, 9, 32, "Text"],
Cell[421943, 10726, 208, 6, 30, "Input"],
Cell[422154, 10734, 285, 9, 32, "Text"],
Cell[422442, 10745, 208, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[422675, 10755, 153, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[422853, 10761, 639, 18, 30, "Input"],
Cell[423495, 10781, 4161, 110, 127, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[427693, 10896, 683, 18, 30, "Input"],
Cell[428379, 10916, 19741, 467, 475, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[448181, 11390, 330, 6, 65, "Section"],
Cell[CellGroupData[{
Cell[448536, 11400, 226, 6, 32, "Input"],
Cell[448765, 11408, 20424, 499, 737, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

